Pair correlation for Dedekind zeta functions of abelian extensions

Here we study problems related to the proportions of zeros, especially simple and distinct zeros on the critical line, of Dedekind zeta functions. We obtain new bounds on a counting function that measures the discrepancy of the zeta functions from having all zeros simple. In particular, for quadratic number fields, we deduce that more than 45% of the zeros are distinct. This extends work based on Montgomery's pair correlation approach for the Riemann zeta function. Our optimization problems can be interpreted as interpolants between the pair correlation bound for the Riemann zeta function and the Cohn-Elkies sphere packing bound in dimension 1. We compute the bounds through optimization over Schwartz functions using semidefinite programming and also show how semidefinite programming can be used to optimize over functions with bounded support.

==> anc/DedekindZetaBounds.jl <==
# To use this code install julia 1.1.* (https://julialang.org/downloads/)
# (available for linux/osx/windows)

# For the verification code we do not need the solver, but for solving the sdps
# we need sdpa_gmp (http://sdpa.sourceforge.net/). For getting high precision output 
# from sdpa_gmp we need to use a patched version, which is available at
# http://www.daviddelaat.nl/sdpa-gmp-7.1.3.tar.gz 
# Make sure that the sdpa_gmp binary is callable (add its directory to PATH)

# To install Nemo, AbstractAlgebra, and Optim run julia and type ] <return> to enter package mode and type
# julia> add SpecialFunctions
# julia> add AbstractAlgebra
# julia> add Nemo

# To use this code run julia in this folder and type
# julia> push!(LOAD_PATH, pwd())
# julia> using DedekindZetaBounds

# To get all the verified bounds mentioned in the paper run:

# julia> bounded_verified_bound(0, 1)
# julia> bounded_verified_bound(40, 1)
# julia> bounded_verified_bound(40, 2)
# julia> bounded_verified_bound(40, 3)
# julia> bounded_verified_bound(40, 4)
# julia> bounded_verified_bound(40, 10^5)
# julia> unbounded_verified_bound(40, 2)
# julia> unbounded_verified_bound(40, 3)
# julia> unbounded_verified_bound(40, 4)
# julia> unbounded_verified_bound(40, 10^5)

# To compute these bounds and store the results in the txt files run:
# julia> bounded_store(0, 1)
# julia> bounded_store(25, 1)
# julia> bounded_store(40, 2)
# julia> bounded_store(40, 3)
# julia> bounded_store(40, 4)
# julia> bounded_store(40, 10^5)
# julia> unbounded_store(40, 2)
# julia> unbounded_store(40, 3)
# julia> unbounded_store(40, 4)
# julia> unbounded_store(40, 10^5)

module DedekindZetaBounds

using Nemo, AbstractAlgebra, LinearAlgebra, Optim, Printf

export unbounded_optimize, unbounded_store, unbounded_verified_bound, unbounded_minf0,
       bounded_optimize, bounded_store, bounded_verified_bound

import Base: zero, inv, one, +, -, *, /, //, ^, length, show, getindex, iszero, ==, copy, isequal
import LinearAlgebra.norm

setprecision(3000)

#################################
### SDP specification library ###
#################################

# For simplicity we implement AffineExpression as a ring and give an error when an operation is not possible.
struct Entry
    blockname
    i
    j
    Entry(name, i, j) = new(name, min(i, j), max(i, j))
end

function ==(a::Entry, b::Entry)
    a.blockname == b.blockname && a.i == b.i && a.j == b.j
end

show(io::IO, entry::Entry) = print(io, entry.blockname, '[', entry.i, ',', entry.j, ']')

struct AffineExpressionRing{T} <: AbstractAlgebra.Ring
    base_ring
end

AffineExpressionRing(ring::T) where T<:AbstractAlgebra.Ring = AffineExpressionRing{elem_type(ring)}(ring)

mutable struct AffineExpression{T} <: AbstractAlgebra.RingElem where T
    parent::AbstractAlgebra.Ring
    variables::Vector{Entry}
    coefficients::Vector{T}
    constant::T
    function AffineExpression{T}(variables, coefficients, constant) where T
        @assert length(variables) == length(coefficients)    
        nonzerolist = [i for i in eachindex(coefficients) if !iszero(coefficients[i])]
        new(AffineExpressionRing(parent(constant)), variables[nonzerolist], coefficients[nonzerolist], constant)
    end
end

function AbstractAlgebra.parent_type(::Type{AffineExpression{T}}) where T
    AffineExpressionRing{T}
end

function AbstractAlgebra.elem_type(::Type{AffineExpressionRing{T}}) where T
    AffineExpression{T}
end

function AbstractAlgebra.base_ring(R::AffineExpressionRing{T}) where T
    R.base_ring
end

AbstractAlgebra.parent(ae::AffineExpression) = ae.parent

AbstractAlgebra.isdomain_type(::Type{AffineExpression}) = false

isexact_type(::Type{AffineExpression{T}}) where T = isexact_type(T)

Base.hash(f::AffineExpression{T}, h::UInt) where T = hash(f.variables) + hash(f.coefficients) + hash(f.constant)

function (R::AffineExpressionRing{T})() where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function (R::AffineExpressionRing{T})(a::RingElement) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function (R::AffineExpressionRing{T})(a::AffineExpression{T}) where T
    a
end

function (R::AffineExpressionRing{T})(a::T) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function zero(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function one(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(R)))
end

function zero(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(parent(R))))
end

function one(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(parent(R))))
end

function iszero(a::AffineExpression)
    all(iszero, a.coefficients) && iszero(a.constant)
end

function isone(a::AffineExpression{T}) where T
    all(iszero, a.coefficients) && a.constant == one(T)
end

canonical_unit(f::AffineExpression) = one(parent(f))

function entry(T, name, i, j)
    AffineExpression([Entry(name, i, j)], [one(T)], zero(T))
end

getindex(ae::AffineExpression, i) = (ae.coefficients[i], ae.variables[i])

function show(io::IO, ae::AffineExpression{T}) where T
    for k = 1:length(ae)-1
        coeff, entry = ae[k]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(entry, " + ")
    end
    if length(ae) >= 1
        coeff, entry = ae[length(ae)]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(io, entry)
    end
    if ae.constant > 0
        print(io, " + ", ae.constant)
    elseif ae.constant < 0
        print(io, " - ", abs(ae.constant))
    end
end

function AffineExpression(variables::Vector{Entry}, coefficients::Vector{T}, constant::T) where T
    AffineExpression{T}(variables, coefficients, constant)
end

function length(a::AffineExpression)
    @assert length(a.variables) == length(a.coefficients)
    length(a.variables)
end

*(a::T, b::Vector{T}) where {T<:Number} = [a*x for x in b]
*(a::T, b::Vector{T}) where {T<:RingElem} = [a*x for x in b]
/(a::Vector{T}, b::T) where {T<:Number} = [x/a for x in b]
/(a::Vector{T}, b::T) where {T<:RingElem} = [x/a for x in b]

//(a::BigFloat, b::BigFloat) = a/b

AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{AffineExpression{T}}) where T <: RingElement = AffineExpression{T}

function AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{U}) where {T <: RingElement, U <: RingElement}
   AbstractAlgebra.promote_rule(T, U) == T ? AffineExpression{T} : Union{}
end

function Base.iterate(a::AffineExpression, state=1)
    if state > length(a.coefficients) 
        nothing
    else
        ((a.variables[state], a.coefficients[state]), state+1)
    end
end

function //(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function /(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function ^(a::AffineExpression{T}, n::Integer) where {T}
    if n == 0
        one(a)
    elseif n == 1
        a
    else
        if length(a) == 0
            AffineExpression(Entry[], T[], a.constant^n)
        else
            error("Impossible power of affine expressions")
        end
    end
end

AbstractAlgebra.isnegative(::AffineExpression) = false

function norm(a::AffineExpression)
    sqrt(sum(a.coefficients.^2) + a.constant^2)
end

function +(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients + b.coefficients, a.constant + b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, b.coefficients[i])
            else
                coefficients[j] += b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant+b.constant)
    end
end

function +(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, convert(R, b.coefficients[i]))
        else
            coefficients[j] += convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant+b.constant)
end

function -(a::AffineExpression{T}) where T
    AffineExpression(a.variables, -a.coefficients, -a.constant)
end

function -(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients - b.coefficients, a.constant - b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, -b.coefficients[i])
            else
                coefficients[j] -= b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant-b.constant)
    end
end

function -(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, -convert(R, b.coefficients[i]))
        else
            coefficients[j] -= convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant-b.constant)
end

function *(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(b.variables, a.constant * b.coefficients, a.constant * b.constant)
    elseif length(b) == 0
        AffineExpression{T}(a.variables, b.constant * a.coefficients, a.constant * b.constant)
    else
        error("Trying to multiply two nonconstant affine expressions")
    end
end

function /(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b) == 0
        AffineExpression{T}(a.variables, a.coefficients ./ b.constant, a.constant / b.constant)
    else
        error("Trying impossible division of affine expressions")
    end
end

function inv(a::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(a.variables, a.coefficients, inv(a.constant))
    else
        error("Trying impossible inversion")
    end
end

function copy(a::AffineExpression)
    AffineExpression(copy(a.variables), copy(a.coefficients), a.constant)
end

function ==(a::AffineExpression{T}, b::AffineExpression{T}) where T
    a.parent == b.parent && a.constant == b.constant && a.variables == b.variables && a.coefficients == b.coefficients
end

function AbstractAlgebra.mul!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    a = b*c
end

function AbstractAlgebra.addeq!(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if a.variables == b.variables
        a.coefficients += b.coefficients
        a.constant += b.constant
        a
    else
        a = a+b
    end
end

function AbstractAlgebra.zero!(a::AffineExpression{T}) where T
    a.variables = Entry[]
    a.coefficients = T[]
    a.constant = zero(T)
    a
end

function AbstractAlgebra.add!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    if a.variables == b.variables == c.variables
        a.coefficients = b.coefficients
        a.coefficients += c.coefficients
        a.constant = b.constant + c.constant
        a
    else
        a = b+c
    end
end

function AbstractAlgebra.divexact(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b.variables) == 0 && !iszero(b.constant)
        AffineExpression(a.variables, [x//b.constant for x in a.coefficients], a.constant//b.constant)
    else
        error("Trying to divide by nonconstant AffineExpression")
    end
end

function AbstractAlgebra.needs_parentheses(::AffineExpression)
    true
end

function AbstractAlgebra.isone(a::AffineExpression)
    length(a.variables) == 0 && a.constant == 1
end

abstract type Objective{T}; end

struct Minimize{T} <: Objective{T}
    obj::AffineExpression{T}
end

struct Maximize{T} <: Objective{T}
    obj::AffineExpression{T}
end

function generatemapping(objective::Union{T,AffineExpression{T}}, linearconstraints) where T 
    namemap = Dict{Any, Tuple{Int, Dict{Any, Int}}}()
    nextblockindex = 1
    nextentryindices = Dict{Any, Int}()
    l = typeof(objective) != T ? [objective, linearconstraints...] : linearconstraints
    for affexpr in l
        for entry in affexpr.variables
            if haskey(namemap, entry.blockname)
                blockindex, idxmapping = namemap[entry.blockname] 
            else
                blockindex = nextblockindex
                nextblockindex += 1
                idxmapping = Dict{Any, Int}()  
            end
            if !haskey(idxmapping, entry.i)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.i] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            if !haskey(idxmapping, entry.j)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.j] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            namemap[entry.blockname] = (blockindex, idxmapping)
        end
    end
    namemap
end

struct SparseSDP{T}
    maximize::Bool
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    objective::Union{T,AffineExpression{T}}
    linearconstraints::Vector{AffineExpression{T}}
    function SparseSDP{T}(maximize, objective, linearconstraints) where T
        nm = generatemapping(objective, linearconstraints)
        new(maximize, nm, objective, linearconstraints)
    end
end

function SparseSDP(objective::Objective{T}, constraints::AffineExpression{T}...) where T
    SparseSDP{T}(typeof(objective) == Maximize{T}, objective.obj, collect(constraints))
end

function SparseSDP(constraints::AffineExpression{T}...) where T
    SparseSDP{T}(true, parent(constraints[1])(0), collect(constraints))
end

function psdvariable(R::AffineExpressionRing{T}, n::Int, blockname=rand(Int)) where T
    [AffineExpression([Entry(blockname, i, j)], [one(base_ring(R))], zero(base_ring(R))) for i=1:n, j=1:n]
end

function blocksizes(sdp::SparseSDP)
    nm = sdp.namemap
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    [d[i] for i = 1:length(d)]    
end

function sdpasparse(sdp::SparseSDP{T}, io::IO=stdout, R=BigFloat) where T
    nm = sdp.namemap

    println(io, length(sdp.linearconstraints))
    println(io, length(nm))
    
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    for k = 1:length(d)
        print(io, d[k], ' ')
    end
    println(io)
    
    for constraint in sdp.linearconstraints[1:end-1]
        print(io, -R(constraint.constant), ' ')
    end
    if length(sdp.linearconstraints) > 0
        println(io, -R(sdp.linearconstraints[end].constant))
    end
    
    for i = 0:length(sdp.linearconstraints)
        ac = i == 0 ? sdp.objective : sdp.linearconstraints[i]
        if i == 0 && typeof(sdp.objective) == T
            continue
        end
        for (entry, value) in ac
            v = value
            if !sdp.maximize && i==0 
                v = -v
            end
            if entry.i != entry.j
                v = v // typeof(v)(2)
            end
            a = nm[entry.blockname][2][entry.i]
            b = nm[entry.blockname][2][entry.j]
            if !iszero(v)
                println(io, i, ' ', nm[entry.blockname][1], ' ', min(a,b), ' ', max(a,b), ' ', R(v))
            end
        end
    end
end

struct SparseSDPSolution
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    primalobj
    dualobj
    primalmatrices::Vector{Matrix}
    dualvector::Vector
    dualmatrices::Vector{Matrix}
end

function +(a::SparseSDPSolution, b::SparseSDPSolution)
    @assert a.namemap == b.namemap
    SparseSDPSolution(a.namemap, a.primalobj + b.primalobj, 
                      a.dualobj + b.dualobj, a.primalmatrices .+ b.primalmatrices, 
                      a.dualvector + b.dualvector, a.dualmatrices .+ b.dualmatrices)
end

function /(a::SparseSDPSolution, c)
    SparseSDPSolution(a.namemap, a.primalobj/c, 
                      a.dualobj/c, a.primalmatrices./c, 
                      a.dualvector/c, a.dualmatrices./c)
end

primalobj(sol::SparseSDPSolution) = sol.primalobj

dualobj(sol::SparseSDPSolution) = sol.dualobj

primalmatrices(sol::SparseSDPSolution) = sol.primalmatrices

function getindex(sol::SparseSDPSolution, entry::Entry)
    bi = sol.namemap[entry.blockname][1]
    i = sol.namemap[entry.blockname][2][entry.i]
    j = sol.namemap[entry.blockname][2][entry.j]
    sol.primalmatrices[bi][i, j]
end

function getindex(sol::SparseSDPSolution, ae::AffineExpression)
    sum(coeff * sol[entry] for (entry, coeff) in ae) + ae.constant
end


function getindex(sol::SparseSDPSolution, m::AbstractArray{AffineExpression{R}}) where {R}
    A = Array{R}(undef, size(m)...)
    for i = 1:length(m)
        A[i] = sol[m[i]]
    end
    A
end

function getindex(sol::SparseSDPSolution, m::AbstractArray{AbstractArray{AffineExpression{R}}}) where {R}
    B = Array{Array{S}}(undef, size(m)...)
    for i = 1:length(m)
        B[i] = Array{S}(undef, size(m[i])...)
        for j = 1:length(m[i])
            B[i][j] = sol[m[i][j]]
        end
    end
    B
end

function getindex(sol::SparseSDPSolution, m::PolyElem{AffineExpression{S}}) where {S}
    R, x = PolynomialRing(base_ring(parent(m.coeffs[1])), string(var(parent(m))))
    p = zero(R)
    for i = 0:degree(m)
        p += sol[m.coeffs[i+1]] * x^i
    end
    p
end

abstract type AbstractSolver end

abstract type AbstractSDPA <: AbstractSolver end

struct SDPA <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPA(; executable::String="sdpa", 
       verbose::Bool=true) = SDPA(executable, verbose, Float64)

struct SDPAQD <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPAQD(; executable::String="sdpa_qd", 
         verbose::Bool=true) = SDPAQD(executable, verbose, BigFloat)

struct SDPAGMP <: AbstractSDPA
    executable::String
    verbose::Bool
    T
    maxiteration::Int
    epsilonstar
    lambdastar
    omegastar
    lowerbound
    upperbound
    betastar
    betabar
    gammastar
    epsilondash
    precision::Int
end

SDPAGMP(p::Integer=0; eps="1e-30",
        executable::String="sdpa_gmp", 
        verbose::Bool=true,
        maxiteration=10000,
        epsilonstar=eps,
        lambdastar="1e4",
        omegastar="2.0",
        lowerbound="-1e5",
        upperbound="1e5",
        betastar=["0.1","0.01","0.2"][1+p],
        betabar= ["0.3","0.02","0.4"][1+p],
        gammastar=["0.9","0.98","0.5"][1+p],
        epsilondash=eps,
        precision=[200,100,300][1+p]) = 
               SDPAGMP(executable, verbose, BigFloat, maxiteration,
                       epsilonstar, lambdastar, omegastar, lowerbound,
                       upperbound, betastar, betabar, gammastar,
                       epsilondash, precision)

# Ugly function for solving with sdpa solvers
function solvesdp(sdp::SparseSDP, solver::AbstractSDPA, inputfile = "", outputfile = ""; removefiles=true)
    T = solver.T
    function commasplit(s)
        l = []
        c = 0
        prev = 1
        for i = 1:length(s)
            if s[i] == '{'
                c+=1
            elseif s[i] == '}'
                c-=1
            elseif s[i] == ',' && c == 0
                push!(l, s[prev:i-1])
                prev = i+1
            end
        end
        push!(l, s[prev:end])
        l            
    end

    function parselist(x)
        if x[1] == '{'
            [parselist(w) for w in commasplit(x[2:end-1])]
        else
            parse(BigFloat, x)
        end
    end

    function ff(x, s)
        for i = 1:length(x)-length(s)+1
            if x[i:i+length(s)-1] == s
                return i
            end
        end
        0
    end

    function stringnormalize(x)
        r = String([c for c in x if c != ' ' && c != '\n'])
        i = ff(r, "}{")
        while i != 0 
            r = r[1:i] * "," * r[i+1:end]
            i = ff(r, "}{")
        end
        r
    end 

    if inputfile == ""
        inputfile, io = mktemp()
        sdpasparse(sdp, io, T)
        close(io)
    end
    if outputfile == ""
        outputfile = tempname()
    end
    pobj=dobj =zero(T)
    status = ""
    paramfile , paramio = mktemp()
    println(paramio, solver.maxiteration, " unsigned int maxIteration;")
    println(paramio, solver.epsilonstar, " double 0.0 < epsilonStar;")
    println(paramio, solver.lambdastar, " double 0.0 < lambdaStar;")
    println(paramio, solver.omegastar, " double 1.0 < omegaStar;")
    println(paramio, solver.lowerbound, " double lowerBound;")
    println(paramio, solver.upperbound, " double upperBound;")
    println(paramio, solver.betastar, " double 0.0 <= betaStar <  1.0;")
    println(paramio, solver.betabar, " double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;")
    println(paramio, solver.gammastar, " double 0.0 < gammaStar  <  1.0;")
    println(paramio, solver.epsilondash, " double 0.0 < epsilonDash;")
    println(paramio, solver.precision, " precision; ")
    flush(paramio)
    close(paramio)
    open(`$(solver.executable) -ds $inputfile -o $outputfile -p $paramfile`) do io
        for l in eachline(io)
            solver.verbose && println(l)
            if startswith(l, "objValPrimal = ")
                pobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "objValDual   = ")
                dobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "phase.value = ")
                status = strip(split(l, " = ")[2])
            end
        end
    end
    
    xstring = ""
    Xstring = ""
    Ystring = ""
    open(outputfile) do io
        xbool = Xbool = Ybool = false
        for l in eachline(io)
            if startswith(l, "xVec =")
                xbool = true
            elseif startswith(l, "xMat =")
                xbool = false
                Xbool = true
            elseif startswith(l, "yMat =")
                Xbool = false
                Ybool = true
            elseif startswith(l, "    main loop time")
                Ybool = false
            elseif xbool
                xstring *= strip(l)
            elseif Xbool
                a = strip(l)
                Xstring *= a
            elseif Ybool 
                a = strip(l)
                Ystring *= a
            end
        end    
    end
    
    y = parselist(stringnormalize(xstring))

    X = parselist(stringnormalize(Xstring))
    
    finalZ = Matrix{T}[]
    for m in X
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalZ, A)
    end
    
    finalY = Matrix{T}[]
    Y = parselist(stringnormalize(Ystring))
    for m in Y
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalY, A)
    end
    
    if removefiles
        rm(inputfile)
        rm(outputfile)
        rm(paramfile)
    end
    
    v = BigFloat(typeof(sdp.objective) <: AffineExpression ? sdp.objective.constant : sdp.objective)
    status == "pdOPT", SparseSDPSolution(sdp.namemap, (sdp.maximize ? pobj : -pobj) + v, sdp.maximize ? dobj : -dobj, finalY, y, finalZ)
end

function quadform(M, v)
    sum((i==j ? 1 : 2)*v[i]*v[j]*M[i,j] for i=1:length(v) for j=i:length(v))
end

function monomials(vars, degree)
    degree == 0 && return [one(vars[1])]
    d = [digits(k, base=degree+1, pad=length(vars)) for k=0:(degree+1)^length(vars)-1]
    [prod(vars[k]^exps[k] for k=1:length(vars)) for exps in d if sum(exps) <= degree]
end

function sos(vector; name=rand(Int))
    M = psdvariable(base_ring(vector[1]), length(vector), name)
    v = 0
    for i = 1:length(vector), j = i:length(vector)
        v += (i==j ? 1 : 2) * M[i, j] * vector[i] * vector[j]
    end
    v
end

function sos(vars, totaldegree::Integer; name=rand(Int))
    @assert length(vars) >= 1
    m = monomials(vars, totaldegree)
    M = psdvariable(base_ring(vars[1]), length(m), name)
    v = 0
    for i = 1:length(m), j = i:length(m)
        v += (i==j ? 1 : 2) * M[i, j] * m[i] * m[j]
    end
    v
end

function mycoeff(p, exp)
    i = findfirst(isequal(exp), p.exps)
    i == nothing ? zero(p) : p.coeffs[i]
end

function coeffs_in_basis(p::PolyElem{T}, basis) where T
    A = [i <= degree(basis[j])+1 ? coeff(basis[j], i-1) : zero(base_ring(p)) for i in eachindex(basis), j in eachindex(basis)]
    x = Vector{T}(undef, length(basis))
    for i = length(basis):-1:1
        rhs = i <= degree(p)+1 ? coeff(p, i-1) : zero(base_ring(p))
        x[i] = rhs 
        for j=i+1:size(A,2)
            x[i] -= A[i,j]*x[j]
        end
        x[i] /= A[i,i]
    end
    r = vcat([coeff(p, i) for i=0:degree(p)], [zero(base_ring(p)) for _ = length([coeff(p, i) for i=0:degree(p)])+1:length(basis)])
    v = A*x - r
    x
end

############################################
### Missing functions in Julia libraries ###
############################################

Base.length(::Nemo.arb) = 1
Base.iterate(a::Nemo.arb, state=0) = state == 0 ? (a, 1) : nothing

function Base.BigFloat(a::Nemo.fmpq)
    big(a.num) / a.den
end

function Base.BigFloat(a::Nemo.arb)
    s = split(string(a))[1]
    if length(s) >= 2 && s[1:2] == "[+"
        return BigFloat(0)
    end
    parse(BigFloat, s[1] == '[' ? s[2:end] : s)
end

function LinearAlgebra.dot(p::PolyElem{T}, q::PolyElem{T}) where T 
    p * q
end

function AbstractAlgebra.subst(p::MPolyElem, v::Vector)
    @assert length(vars(parent(p))) == length(v) 
    r = zero(p)
    for i = 1:length(p)
        r += p.coeffs[i] * prod(v[k]^p.exps[k, i] for k = 1:length(vars(parent(p))))
    end
    r
end

function coeffs(p::MPolyElem)
    p.coeffs[1:length(p)]
end

function mycholesky(x::arb_mat)
    y = zero_matrix(base_ring(x), size(x, 1), size(x, 2))
    status = ccall((:arb_mat_cho, :libarb), Cint, (Ref{arb_mat}, Ref{arb_mat}, Int), y, x, prec(base_ring(x)))
    if status == 0
        error("not psd?")
    else
        y
    end
end

function myuppergamma(k, x::arb)
    k = parent(x)(k)
    r = parent(x)(0)
    ccall((:arb_hypgeom_gamma_upper, :libarb), Cint, (Ref{arb}, Ref{arb}, Ref{arb}, Int, Int), r, k, x, 0, prec(parent(x)))
    r
end

Base.isless(a::arb, b::arb) = a<b

LinearAlgebra.dot(a::arb, b::arb) = a*b

(Base.Rational{BigInt})(a::Nemo.arb) = Rational{BigInt}(BigFloat(a))

########################
### Helper functions ###
########################

# The kth Laguerre polynomial with parameter alpha evaluated at x.
function laguerre(k::Integer, alpha, x; prev=nothing, prev2=nothing)
    k == 0 && return one(x)
    k == 1 && return 1 + alpha - x
    if prev == nothing
        prev = laguerre(k-1, alpha, x)
    end
    if prev2 == nothing
        prev2 = laguerre(k-2, alpha, x)
    end
    inv(base_ring(parent(x))(k)) * ((2k-1+alpha-x) * prev - (k+alpha-1) * prev2)
end

function laguerrebasis(k::Integer, alpha, x)
    v = Vector{typeof(one(alpha)*one(x))}(undef, 1+k)
    k == 0 && return v
    v[1] = one(x)
    k == 1 && return v
    v[2] = 1 + alpha - x
    for i = 3:k+1
        v[i] = laguerre(i-1, alpha, x, prev=v[i-1], prev2=v[i-2])
    end
    v
end

function chebyshevbasis(k, x)
    v = Vector{typeof(one(x))}(undef, 1+k)
    v[1] = one(x)
    k == 0 && return v
    v[2] = x
    k == 1 && return v
    for l = 2:k
        v[l+1] = 2 * x * v[l] - v[l-1] 
    end
    v
end

chebyshev(k, x) = chebyshevbasis(k, x)[end]

function lowerboundeigenvalue(X::arb_mat)
    F = base_ring(parent(X))
    for p = 1:100
        val = 1/F(10)^p
        Y = deepcopy(X)
        for i = 1:size(X, 1)
            Y[i,i] -= val
        end
        try 
            mycholesky(Y)
            return midpoint(val)-radius(val)
        catch
        end
    end
end

# int_a^b x^k e^(-pi x^2) dx
function intpolexp(k, a::arb, b::arb)
    F = parent(a)
    c = 1/(2sqrt(const_pi(F))^(k+1))
    l = myuppergamma(F(1+k)/2, const_pi(F) * a^2)
    r = myuppergamma(F(1+k)/2, const_pi(F) * b^2)
    c * (l - r)
end

function printmatrix(io, M)
    print(io, '[')
    for i = 1:size(M,1)
        for j = 1:size(M,2)
            Printf.@printf(io, "%.100e", BigFloat(M[i,j]))
            if j != size(M, 2)
                print(io, ' ')
            end
        end
        if i != size(M,1)
            print(io, "; ")
        end
    end
    print(io, ']')
end

function parsematrix(F, s::String)
    rows = split(s, ";")
    S = MatrixSpace(F, length(rows), length(rows))
    M = zero(S)
    for i in eachindex(rows)
        row = [F(v) for v in split(rows[i])]
        for j in eachindex(row)
            M[i, j] = row[j]
        end
    end
    M
end

######################################################
### Code for optimization over unbounded functions ###
######################################################

function unbounded_optimize(d, n=1; objv=nothing, minf0=false)
    F = ArbField(3000)
    S = AffineExpressionRing(F)
    _, u = PolynomialRing(S, "u")
    
    lag = laguerrebasis(2d+1, -F(1)/2, const_pi(F)*u)
    
    X = [psdvariable(S, d+1) for _=1:3]
    
    f = (1 - u) * quadform(X[1], lag[1:d+1])
    fhat = quadform(X[2], lag[1:d+1]) + u * quadform(X[3], lag[1:d+1])
    
    cib = coeffs_in_basis(fhat - sum(F(factorial(big(k))) / const_pi(F)^k * coeff(f, k) * lag[1+k] for k=0:degree(f)), lag)
    
    int = 2 * sum(coeff(f, k) * intpolexp(2k+1, F(0), F(1)) for k=0:degree(f))
    
    if objv == nothing
        sdp = SparseSDP(Minimize(n*f(0) + int), fhat(0) - 1, cib...)
    else
        if minf0
            sdp = SparseSDP(Minimize(f(0)), int - 0.32419, fhat(0) - 1, cib...) 
        else
            sdp = SparseSDP(n*f(0) + int - objv, fhat(0) - 1, cib...)
        end
    end
    
    solver = SDPAGMP(precision=3000, epsilonstar="1e-100", epsilondash="1e-100", verbose=true)
    
    status, sol = solvesdp(sdp, solver)

    objv == nothing ? primalobj(sol) : [sol[M] for M in X]
end

function unbounded_store(d, n=1)
    obj = unbounded_optimize(d, n)
    obj += big"1e-8"
    X = unbounded_optimize(d, n, objv=obj)
    open("unbounded-$d-$n.txt", write=true) do f
        for M in X
            printmatrix(f, M)
            println(f)
        end
    end
end

function unbounded_verified_bound(d, n=1)
    F = ArbField(3000)
    S = MatrixSpace(F, d+1, d+1)
    P, x = PolynomialRing(F, "x")
    v = laguerrebasis(2d+1, -F(1)/2, const_pi(F) * x)
    s = readlines("unbounded-$d-$n.txt")
    X = [parsematrix(F, l) for l in s[1:3]]
    eigs = [lowerboundeigenvalue(M) for M in X]
    @assert minimum(eigs) > 0

    b = minimum(eigs[1:3])
    
    f = (1 - x) * quadform(X[1], v[1:d+1])
    
    fhat = quadform(X[2], v[1:d+1]) + x * quadform(X[3], v[1:d+1])
    
    Tf = P(0)
    for k = 0:degree(f)
        Tf += F(factorial(big(k))) / const_pi(F)^k * coeff(f, k) * v[1+k]
    end
    
    basis = vcat([(1 - x) * v[i] * v[j] for i=1:d+1 for j in [i, i+1]])
    B = maximum(abs(x) for x in coeffs_in_basis(fhat-Tf, basis))
    
    @assert b > (2d+1) * B
    
    A = evaluate(f, 0) 
    B = 2sum(coeff(f, k) * intpolexp(2k+1, F(0), F(1)) for k=0:degree(f))
    C = evaluate(Tf, 0)
    
    (n*A+B)/C, A/C, B/C
end

##############################################################
### Code for optimizing over functions supported in [-1,1] ###
##############################################################

function AbstractAlgebra.integral(p, a, b) 
   q = integral(p)
   evaluate(q, b) - evaluate(q, a)
end

function bounded_optimize(d, n=1; objv=nothing)
    S = AffineExpressionRing(ArbField(3000))
    _, u = PolynomialRing(S, "u")
    X = psdvariable(S, 1+d)
    
    f0 = sum(1 // ((i+j+1)*big"2"^(i+j)) * X[1+i, 1+j] for i=0:d for j=0:d if iseven(i+j))

    R, x = PolynomialRing(ArbField(3000), "x")
    int = sum(integral(1//(big"2"^(i+2)*(i+2))*x^j + 1//(big"2"^(j+2)*(j+2))*x^i - 
                       1//(big"2"^(i+1)*(i+1))*x^(j+1) - 1//(big"2"^(j+1)*(j+1))*x^(i+1) -
                       1//(i+2)*x^(i+j+2) - 1//(j+2)*x^(i+j+2) +
                       1//(i+1)*x^(i+j+2) + 1//(j+1)*x^(i+j+2), -1//2, 1//2) * X[1+i, 1+j] for i=0:d for j=0:d if iseven(i+j))
    
    fhat0 = sum(1 // ((i+1)*(j+1)*(big"2"^(i+j))) * X[1+i, 1+j] for i=0:2:d for j=0:2:d)
    
    if objv == nothing
        sdp = SparseSDP(Minimize(n*f0+int), fhat0-1)
    else
        sdp = SparseSDP(n*f0+int - objv + psdvariable(S, 1)[1, 1], fhat0-1)
    end
    
    solver = SDPAGMP(precision=3000, epsilonstar="1e-100", epsilondash="1e-100", verbose=true)
 
    status, sol = solvesdp(sdp, solver)
    
    objv == nothing ? primalobj(sol) : sol[X]
end

function bounded_store(d, n=1)
    obj = bounded_optimize(d, n)
    obj += big"1e-60"
    X = bounded_optimize(d, n, objv=obj)
    open("bounded-$d-$n.txt", write=true) do f
        printmatrix(f, X)
    end
end

function bounded_verified_bound(d, n=1)
    F = ArbField(3000)
    S = MatrixSpace(F, d+1, d+1)
    s = readlines("bounded-$d-$n.txt")
    X = parsematrix(F, s[1])
    eig = lowerboundeigenvalue(X)
    @assert eig > 0
    f0 = sum(1 // ((i+j+1)*big"2"^(i+j)) * X[1+i, 1+j] for i=0:d for j=0:d if iseven(i+j))
    R, x = PolynomialRing(ArbField(3000), "x")
    int = sum(integral(1//(big"2"^(i+2)*(i+2))*x^j + 1//(big"2"^(j+2)*(j+2))*x^i - 
                       1//(big"2"^(i+1)*(i+1))*x^(j+1) - 1//(big"2"^(j+1)*(j+1))*x^(i+1) -
                       1//(i+2)*x^(i+j+2) - 1//(j+2)*x^(i+j+2) +
                       1//(i+1)*x^(i+j+2) + 1//(j+1)*x^(i+j+2), -1//2, 1//2) * X[1+i, 1+j] for i=0:d for j=0:d if iseven(i+j))
    fhat0 = sum(1 // ((i+1)*(j+1)*(big"2"^(i+j))) * X[1+i, 1+j] for i=0:2:d for j=0:2:d)                       
    (n*f0+int) / fhat0
end

end


==> anc/bounded-40-10000.txt <==
[1.0000166668333346560939154040407760496166710987136192610143577829272981349532300904492089654857599887e+00 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0000166668333346560939154040407760496166710987136192610182340996004027539349238176748845161465917144e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6666944447222244268231923400679600826944518311895566171071943543311599759473936938875209253698870189e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1111296298148162845487948933786400551296384532880886508017824261025233022461392147492192958486128281e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9683201064814867305314103334951434811555099070323366281512461551893671409036193171795174839977656228e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8184891255144149567364674365791245888254790098978257599444656611275600941011575451161653825983178182e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3361347159870325693324982988850648673205938588515794701085026217608744700591966262842507294051762911e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4682799076821997836575600018903510235159587519837479488048493889251508489127626163353480359741270183e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2236632961183243590524409384410308421188107569441039981717080934921571056934203967204228261483987039e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6986522124067169070606755480992356978975216234115561965571588296079085453231498998726455830844654632e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2816697896619103722124178030437526725838341354576971088916965305464073707148398418203629313971683469e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3740169347387684251634336930035952995156655311980581408747842712068903148420549057644193799751189023e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9240847385317198750768286076569849916042310502797883713998541129468720547710290550520281955709920904e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2158705915713314710242163783157860538019320065834231415979306146588203129965958507094283651415617308e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.9638575218367698695773350193539214857211838412520633022797820405314611633635084223255370297765702970e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2457586991887146684564986336178590165638664858343359182406892743230423991421276247584058598825706622e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3644242069709161531489163906450536119952759267903904591705749110386038620363312378007701981004991415e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3125576176852295270517965113393951913905313464608529589708162740333092578577915289189698479925789090e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8584892062134172816279010089825545792102122877001932247105607773688610388044563696394633610751340837e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6149543753881941229346385106994265449671526478397115033005769987964588725186712221999381253315562370e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4914359948456782518647438701711998727082969127202887738321356141538457601229587776405071786528893162e-41; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2620512227064276794843912903100726028047747857273826511018351534197635822680685406682794400520790490e-61 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7450548074327040094773053915984779732231994553228568440317932539273543661267100963952156567604018373e-59 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6871645422505815333083941520467431717783131369945747375653824045397554115290203021620089415903679352e-56 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8840359153413104090093328851643183550552417505434172686932402710993746634883208319370516656034906499e-54 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2693478636866964134057087798839948420549671019696807684613425274595361811082272363569943482177001622e-52 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6591952721156122967341487545824576016252748530264705600780038467665184640802204052911845522513855542e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7703872242803953404397032610125959073562340706420634397364936966149306903939042467304722567247901080e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0424300909880084586013401000404516174409283273147938941831890649502594510217456860040794513104003925e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.9227233294723839291733458665282683656405526587190657023851754594549691457281977923221781118829167249e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0581267543056322304123874960891344771656007187012686747155400713489580793487113148468098321816728047e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1649577544409066517396569650032348462302907598239637222048806457927657670187757716681273549008553360e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2167533878875293149578798045901951780010028363722085302720996343372701562567981655786410976266836086e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4278759176876797759114077785719009354704833645143545854218833621626733183205534394937880041097055256e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1077688808245171976459886437264379288583341934883519334762866950791411004356895347064244661019207470e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7001640957423558040023831726717080456130902022742742988620270075794951750986543619005046211474605419e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1165664947359158154456622988361274287056831175136406626602568985458477061602057811294050901049871081e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2330388047634022070170739382596091870705137875134340654398013316683381929177775485779234001809386394e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8116929810160413846682456250967428952758413672109876108980525043183901287874976638873480362931609095e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8963889123995785396276710104952894977488276782147985357313443351441328036606370449646678144201142252e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9081208601978487785106256593653466453291595030005178574314746480281072621185077423320467330472303314e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.0000166668333346560939154040407760496166710987136192610182340996004027539349238176748845161465917144e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0000166668333346560939154040407760496166710987136349696748219583662075054495939136976341968082392584e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6666944447222244268231923400679600826944524762641129721184861498498297129806949988272527313665287842e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1111296298148162845487948933786400665529661475446155065233127873954926944781148306272688277526909664e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9683201064814867305314103346179487018569534035868720414378640242597262020422295406863060950556321153e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.8184891255144149568060401980397678068231490239163794625517504060044971437785767152141223200067714207e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3361347159873258552484245335488119317128926053314083551289122653959388847484027226697122731854983141e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4682887483581294490689509329373637339595046557174957773499197862993788504979076297113277151894502064e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9838336876942907768605353018667118169890220032325061113564066956832852758149262919244420367904549203e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3310034832020408976302890777257938504623066480192597439340567735203974112974400463630295170178810781e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3329723299898481678026889316353407127408729587419100216963866553750966263887740984857622497811625106e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3844741333548380674788246884368647833172367050474481338850826993503865960923330802838958543867749694e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4691172462745849480252562169318071094744078146534691047739321590602941144140336995409714330994660837e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1468852623793981163319045335613435905352894836293835910061096145443276979628277553001871088224628194e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0339750125816750759901979691672622929695744842217067736512826846546595351045065863139210969572262293e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8314083526320280781041866126804866838708107631750653555127407166944873393234727472298494339291769460e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0704615917290415443328960754063074308988198286160954284637567293834391267239704329708277612726604559e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1798749845912268394770028833451036123168156349342076093828936769799825765476996043863127887746019148e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0518368480417933176026379227153325092810223145154956969293576274989503882964484095898288549430769782e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6251591244760438933262261498735339287685543233314696939580614864113430202689334662162004672811632561e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0456084673636469440378903762901458160019951184521901161881818388129026181627405102141231771568478281e-38; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7450548074327040094773053915984779732231994553228568440317932539273543661267100963952156567604018373e-59 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6762037270987540200989415047091435044347183316602205346146334946100943082048046425855981109330151715e-56 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3507224354995267070127034801989973373072756714428061322597786442097196558365767749299937825703945957e-53 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5918803540290305482094426848581615412645911224962447232280443905144280168032885076773792994086051037e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1128759346205124145797471126601997867600832315930919749662357291009624241505523360077462938885213156e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0991344882883931360363077330828724521155911763818680558605359981400459111542460682742435259475246157e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6296766445175910482977625336851261461352385509946839158304899550295571955151927244971475555067167453e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7866810547324462397800009246218759189550970582616657755627251668726502805282918874205083358399537643e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5810000039674961457098507460415756777193190838512750998777465603832522074082667747449476951360807308e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7216905508345388322753445918160311525221727805067029236685817398844354963480567330587110421643635630e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9250507027908655939580985436817084190922255681039849155292620402052580459215172920026466220764025885e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1000984715448382018384533640377574105965902661913069972363620876184913619744711651642453896039402716e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3973861194881710266807469931060951198610143243818051348542811400574129420358345182887711795154233087e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1116119161767935605621321915179086056203628382431392441640650322025072699173180693818609542011465988e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7778457879039467382998430341602018045694052019008335782430819751444879981929564885161526994967548004e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1546794818647406215651066244959479994006311653939680103600456479891130249563999136774830251405483673e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3416455840543501324129893531986275801509834548033290353541845545895604932968047834841819864628552233e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0040653397767052002766248712710639712452026889101975462851257438057335828456466630231925065096407326e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0941567067794440416981259345496269198533513807856092757046539947315173870302785487889175969686592207e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9988880477480159153109654539933623909355961272937666767561564625924670309209329180076742823186487313e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.6666944447222244268231923400679600826944518311895566171071943543311599759473936938875209253698870189e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6666944447222244268231923400679600826944524762641129721184861498498297129806949988272527313665287842e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7778240745370407113719872334466001666827290714202443418276938647493349198435765612975251721798746699e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8518827163580271409146581561687180324460996034086724894926884352945461098542717040292854379871928955e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6138668441358112176069945228475194121927409181322452853650317019921839425901254869038912291749652135e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4697481875860825041557623353155660774963912574884136705458540741602324932545492565997147784539294646e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2269060648585583595965099975831398185490556302835489102974888583805197358816265957379170478461317004e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5675508026800044089908199456004146920223046499395463470702252967982148433016185128516311047621611081e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0238627632478778679335844016352613527172140836223863275202969428469426465099690113424611322009152445e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7444481831811474692113416420220746137041031117740621032959368231253014258025624871227915941263505435e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2848505321060337160074303016317763551152218404673609777408900822344929279960965420531743631289056455e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3252293761770487120629604529747339436082957941434720439878769869712089353575212333617577686318591661e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8486053988691354421970945317412412026124724796997943808671458561254367705296882459957467485911950481e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1486675985656111839510574281888415389281237076756155863701097799905731783328784061717359718599243721e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5513832230439280056040470270786568140319893926205048646475601684123258356573344442299800063257962260e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0632308926535409720935205427377242158335266553126613342337080064983428575983466211236135730250474649e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.7794687737749586076762414915966494487630473486996355059753707901409944508531718283310200278906718996e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1795975289675140573816286886047106715943151861930545246989418207109072682260805243312919027609535579e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6547405079139796649973040622277430452556831710200702582831458194253827878613462886111618017276582972e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4259025327795732924278940035817219946751098730739138641462429051561152390675220875999836701373324232e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6883090416353267214912985447722376443471444401865219452476827687477372462184404361713915932455580933e-36; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6871645422505815333083941520467431717783131369945747375653824045397554115290203021620089415903679352e-56 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3507224354995267070127034801989973373072756714428061322597786442097196558365767749299937825703945957e-53 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3921682978607808485125079782149432320250800928656133222772923723347521491337011452236743622387855879e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1480814451483858581587880720967775933814466760864781165152673442618420514313982955130668058095925738e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9800925479695364528307795646193830925128520133879749638836236065106186978006684318658981201219737403e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3948599109233445395342467325329422020337638998076577631883692877112656969497815357519236500083337352e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5359383996983030451634878098612428233933999343098176645376118492635541812653809344082569570256434297e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0694487957724469592007551493544293774102732240702670758018496846834509570867345493463899234507509689e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8821973701929972347872727718933163179213313458118610108936107562719563646080754676478617432294410813e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5223407452494462774892240437994611574834995250687176913983319329769816391612027918922968191516114249e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6070812435263662332661048139598855690117710967696475729414601382962695137247925442320408116210561905e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0930009801988862151830932351116120202122388241335870776640102075114874080506545700036387525155250467e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3072586634376194543833315387301358671264739082472582861059774187947395611718319093025267944705667852e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3270878671838539111908942486605567642633495527315854507792272880403188854940316058913553332727290226e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3478971739673583968986770635082229138401713375679591828493381141988790635761254112325091596968730990e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5505167524048113143746118741050357574442556685871820989310820735363343898805902061362653490720873549e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3288992922680968412909747289046437996747785384670478405763136053342666805199746078900299268425006872e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8497903538878532421405724591545578195888036630363012519613568493621395901470344049432836750966356778e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5794359508188475711300902520622479924613819763405397272472053081137089819979178386044637540232768698e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2359032375850173447055337404701144873514090143932303536066187420783956631855831547260444928015451576e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.1111296298148162845487948933786400551296384532880886508017824261025233022461392147492192958486128281e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1111296298148162845487948933786400665529661475446155065233127873954926944781148306272688277526909664e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8518827163580271409146581561687180324460996034086724894926884352945461098542717040292854379871928955e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2345884775720180939534629905522892917460407531903094892527739744175237537999654189038066545829783320e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4092445627582853138761990569169243543935050900575096665369352445476062914473077439996112513678216321e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7983908365066813898573721692358004874530347125064344981726381136120036542889596313726164018129924267e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0400911881287647545290223658029234448381186740276072000856482793251979480394264264558694718704112540e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3395277394947837800912766074604681194355960728284434273055586301655583460194261761517046540870589764e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1227021907886411974431280535403674056860338982397214020494655489192721504157247658730590790800762974e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6417387225897079709275873663512534488120916329929384896761591717881075285105832199393385002262915594e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7973398476822549150643949767346262498157816648813860041275488993505970895311945954096360272626442826e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9057094193882857526269945139595370885734539874829934611941230277171668657458435533025344176228259883e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9161335316104507820984435855053010214817215028931467348306668202042351354267594763702587289983075009e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4419154462546323229572313276286085806967436262752440968513931494923196819169444589473748036666461381e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1837316537852358579023779636138123150541654454627119847801334099321800468468517535411591059854580606e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4110806627000135865460884615498412978989770154805656288101311783275882178766851014782752738520835324e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2384776862760982512254775756379896665981829631328534394894672968199723476770018382064204253316687837e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5328997668435588215652741446076528198764075908230463140848298735064382572064436729023617225001129168e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5595661528328760922297438237611078478322173563745390924149853404395692373246148173306351818649817363e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0722324564691588214575351791134498613202639394553132556927149054554774624714382691561791567615986130e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2273565482088808091193986244981853532763499436162880624126038822873373301995156252944628562589428690e-33; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8840359153413104090093328851643183550552417505434172686932402710993746634883208319370516656034906499e-54 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5918803540290305482094426848581615412645911224962447232280443905144280168032885076773792994086051037e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1480814451483858581587880720967775933814466760864781165152673442618420514313982955130668058095925738e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2125910949063320815081056454021637790737868993515127865987662299855865612312100160678416479283746048e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8253196967232279017283022032184202538292967763830720317128484228698744771584231757691348056217694068e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8216734436446519525399495047668738025075710577609171585092971396506746581487122712787445323885731822e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0103901363083384602508050734330332405979910920040022389595377140843189739130716165480665075391072173e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4348844405087241498489295705963740018044406301600550793673994093248465604475188272117250330743064873e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5532329916009001775601518518497214331631929007937970848683831904285507443565247040316308387153238529e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4553912816812336872629756659419558860562005698360940345742041099234199526857717925328188742743206511e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6035056112646842978154614587966239974362936426798077725142616573606366010253250747288944479408639449e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9167968826372007949608685701676454246380308565345997243325823561586715519095918910115923231931245231e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8357491660024020916501503090885223756911755146473782233626879613864741240656870540651426697478927723e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9488151238685721809271036030516665309181935884967576345711243748455572645287271258178703378807512353e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3433441773539770729193350514685813366559051214540474690844486691071096243160766865762774304895298120e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3880757066715184379059761401323634267773627363074683534893667311509586908664404001219874329246266704e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9163433335443064250498980696226861425545306956238494561098240240269734753564226867275294131347197893e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6833880711105873751822685258177942291648323129475915752921355648626262869137501150452678990991105875e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3043963597145024123613783335685416208564596689464324100404227908002141683146275120656737034945789068e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1490406647052786532471949231713490332267334877925282571627485328135350654616699538005842505379484416e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 3.9683201064814867305314103334951434811555099070323366281512461551893671409036193171795174839977656228e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9683201064814867305314103346179487018569534035868720414378640242597262020422295406863060950556321153e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6138668441358112176069945228475194121927409181322452853650317019921839425901254869038912291749652135e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4092445627582853138761990569169243543935050900575096665369352445476062914473077439996112513678216321e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5747416149083836910571665673962241460999757574656404637865667513436152878924841183460986306288514117e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5032261083028093112413812827469586685981645130730849040430174519731669721819351656881013193958602299e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2812074525276727949140151849376594790613328454761749124785407393879038941279630513898647617045255368e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0215959621741361468221734142375711547948384929689089695148768036241407678841038396228185401729120996e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3380652054839470592948143360775995338292873763580060638698353223169392050036406603905276460553397214e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0344045169663243321086683922541863102979369430315891851691835433189700688423804951167683895446453826e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3404341324481101785896101263328088900477448798096408503552933376842119716731184479502958209104449113e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4836280276121305179895744355055445710628674909748792082719807678923368469737911150250050374042811101e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3929880433818375997180061297291011430802449498870073511577592767005934003849087307427562804448058025e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7476583303821469465590510807594964247384926519518550582725985147698559122557034045417106133646374967e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3355019014230158714292849692890933298103038152034839379306597758918641091707037528562337871848964021e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9883109389076393238308330585618746303563537745769955974832506471904221731039759671441760099042437142e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4034430968545266952983492811909565992599470720419736626562867623755967033246350543027876791535235391e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8755560713592478726280868723892726442249404051188306539665636591045759191773766475677492515273411311e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0477350221161186948818493475661005168253268889435240796611202728583648056797683367032905690651862435e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4986973671562587452464473110001054937738534640616428373849527427891582691213266781233839049790288619e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3995761876228994848530504482617968333245502220466247898549146767414393877431430485452766043248088646e-31; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2693478636866964134057087798839948420549671019696807684613425274595361811082272363569943482177001622e-52 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1128759346205124145797471126601997867600832315930919749662357291009624241505523360077462938885213156e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9800925479695364528307795646193830925128520133879749638836236065106186978006684318658981201219737403e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8253196967232279017283022032184202538292967763830720317128484228698744771584231757691348056217694068e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8561044549028453315918291279713522238912662392156854278371628337224768181341164611557363857724952394e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3799173241323589082074814990352072903685399422839063563838429815360707158304569766307098516716481794e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6097511032314721057214365416674896721971847517083063843995346592777807041136948739547650652181418926e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1125541553337731150455997956986916711636990707331954747285741066970777403685575097948043661233862682e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9990060070607273232821908514257507475658502601444174923631084638573932916851756603301349931712057940e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7292252448801227557450292015070344523994242263407284996378275686593172810822800245212269886478721023e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8692266694178589476820782698136160265178442070159526295224043910658209142535600009108108279022443289e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3398191497181607568991250972722934766741581392817821753697868534165022536890519772248461860367380471e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4828958042931488743741390086351762297009577402092948740501338234636856816870602796955956212854669434e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2761960177603194601031030925525353119639503016245029488666458434012938732722735374400481304316765771e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7353315794427265374403657175557695334018946338792840801212478450560114039189415495525979697475487491e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7262096025565167246555338209478644001942081054285062082198256804734157537880119865593663697815960745e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5860373562032814389369115706069506186025681713667925729606216168510431804620806753769822331878037140e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2329440550930292810717294716981252107991121556328393829416588322877255905656376128034522758385938502e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9276233914245363427288295609977924045803275985888747206969924533332503022944598402568798370874625446e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6919748806093240445555086133091879382044743819436389702435186292367953989134547761308181507190804342e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -8.8184891255144149567364674365791245888254790098978257599444656611275600941011575451161653825983178182e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.8184891255144149568060401980397678068231490239163794625517504060044971437785767152141223200067714207e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4697481875860825041557623353155660774963912574884136705458540741602324932545492565997147784539294646e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7983908365066813898573721692358004874530347125064344981726381136120036542889596313726164018129924267e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5032261083028093112413812827469586685981645130730849040430174519731669721819351656881013193958602299e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9383240511406739345177319192367695267252779715883741745986022401704758491297886424292281486591584126e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1881683220437180668068842385765200657989935910565656983546136211244582199218526780143356921703104106e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8603343154894048992489185562679554910467463894781244773343050179606921181400627740982720992254533389e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5791849902018333928206920654991365939062347188066798944374260825559316346274721198553848630933559997e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7382277038800619546204220157475915224317868048209648607499915656808728338131248268326852370087058921e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6397034061667909632572322556405085120683541670111616973499422624835001734971524405564388375098478117e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7506256651478954004908782349081314477531002783038997707891400039816859646569240708766806692610441937e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0139484324827590344752715499989307147618956774578925878933910818024317378300008881426050539283368695e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8902034768826844039149111229253972121170068690757641366024780212745176605653773814106612896060128927e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2091337741637508278358735867081450855148192239110069882165147978079923988872440099550412422365092996e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4469679816955520135900399787333954438853768461376933056984715429783662849045527744215402802428423248e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7159934242331397984075957441879012394166391385584464061133708728152181141262346941383280384138941069e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9940539437364144644294777018082629430601243342028968897903709750917594077844793404094163057142329800e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8110974571639284784430920625220992299996080401445987078282712586520616698005604817496366201892627611e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4330727769254110058523775991225078267042705369225926173733903383686705093706083702955982435824363239e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7448383187090880955071322309666552288862508083787756465420623019016933170491365667622255962947760450e-30; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6591952721156122967341487545824576016252748530264705600780038467665184640802204052911845522513855542e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0991344882883931360363077330828724521155911763818680558605359981400459111542460682742435259475246157e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3948599109233445395342467325329422020337638998076577631883692877112656969497815357519236500083337352e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8216734436446519525399495047668738025075710577609171585092971396506746581487122712787445323885731822e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3799173241323589082074814990352072903685399422839063563838429815360707158304569766307098516716481794e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7501714132698023894045975893248357120246607358319703879494576650964742136061039963115334869200943892e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2795532540816490699386856401009080513930656207074692394167716905366293117497899036242055930516882992e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5550085329126809195816811124182916094795136009898891776878262107105317125705451157756156452116417203e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0068365345361367870455423273418013076231163184130931375731050733359950153382417597065943848954938105e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3855927647947657729088864116609063699938430868212690725476819368484541769327126656615458637575881320e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4673798877915940100499022574945978302650985292708999360469840904289939187605695008863668878866069792e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2048071026518948660928330283683167738805836910450225594453898231976744408512451657181071307313813519e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6844922799464416026561182880331826663732716703561084399414891002494568137124351942105692019872275678e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7933094258145157846394513883129631842590955314998943248205718894774654868855558442348871160867252034e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4341541261262110575598818654688934963190855873023539823739970156393947830195846193414266909710028728e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0729140864545336888121166123988042598901954590723346667155471775343987960945256823566786611208822568e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4042903320000173953219162223629763401057383217196586033042277524963475063583828540736023035561443291e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1891118815799712380205382523221919521795209813992975653018579606973305684436175647074087912952854856e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0314377871876447615718042381762826564436179031603689105802410905585441468025930439605278528780390689e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1348726118747004419218535088074659762747286037990734111267189473661409887628644164946593712980583302e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.3361347159870325693324982988850648673205938588515794701085026217608744700591966262842507294051762911e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3361347159873258552484245335488119317128926053314083551289122653959388847484027226697122731854983141e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2269060648585583595965099975831398185490556302835489102974888583805197358816265957379170478461317004e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0400911881287647545290223658029234448381186740276072000856482793251979480394264264558694718704112540e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2812074525276727949140151849376594790613328454761749124785407393879038941279630513898647617045255368e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1881683220437180668068842385765200657989935910565656983546136211244582199218526780143356921703104106e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7634395368430464239328279004072651345073136521976479903206711561555244518084565406194990856123637139e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0787979133453390604659066457899687954630748140824070079448175578101432246842310856250275887485871647e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1217627362422779218646599940741989372255169807331027496765697985474912707722280327300164485684865211e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2400218347885571836524806797451437076722893986707002957270300762194251440144300466676226365578785848e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6541653816729103367018138726197651090749810738893710676619877483035073298683682911821491703347624986e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7098746953903379446717252703615795768174532908524583325552241196496585195011941496354700119232343904e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3777630667132232390705701086998857943714404517304605684363659873216601483206195907539221623012535533e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6613236087393080568687364894277382160878698014476394311681611856146293813013768114647822985281745336e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2287577672626371239195777610926135505569907704024145575633314081446088807337464913313344570594181556e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5858022317104263472464946659787226808793849414761029747104614320957063178968533026593921931461910685e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4774512655143124652468060948521303412049428854362847815106187980303813794720068160130816737879081885e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2031950194231889777245956471356856801396187157254841665097491152995063396631660478443203032043537501e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2991875424367389550021525119018313203858476665561236151327335583127838229474354016620748440970308709e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1258738490761189206450756816304358902225640021974014126985524250360701580953211642222881104736629405e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5143933079010788476397493556066984221705832017862123675761579336239801026450965617021533692969518977e-28; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7703872242803953404397032610125959073562340706420634397364936966149306903939042467304722567247901080e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6296766445175910482977625336851261461352385509946839158304899550295571955151927244971475555067167453e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5359383996983030451634878098612428233933999343098176645376118492635541812653809344082569570256434297e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0103901363083384602508050734330332405979910920040022389595377140843189739130716165480665075391072173e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6097511032314721057214365416674896721971847517083063843995346592777807041136948739547650652181418926e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2795532540816490699386856401009080513930656207074692394167716905366293117497899036242055930516882992e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7726086508975070531144418501598133435405578615786804008886493242985720481694280904314408404171501676e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9105791359600827191990144182005122616607987218464451632508475595056231868766936959772629325455242273e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4903100362383682099074276584475747400745200804891144152194663913701054106384855804372510253496307774e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8382379932748297312730924625486659648551411578199490001781882884066400615601481975105336869665958859e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1583263605011101364237091893067280838111093150662589472949920764469270853832007974777286140255129368e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2618922546154432763612832747616132283470163704232237304684968101124486705949463447861017432727758515e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7343327867680604948456880503349974445283956847021897803292875170881773661817099572577729014110968793e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3572539377941328293008025501531136149771265738106717505806742922768837356985016427748958624721403636e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1584506102606951366204684623364891562501267635199263589900578186152920072145684344910898828868588432e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4723074371309830053872109074010446685511170977858819165293073469139221094802150737188149239336006704e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0525721838065269215227923417537069229550728542132918210978755143391780901578396177440082096229609679e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3388202706007401626184167483428293177609653204181276496260398327313826497285723816643009479313718578e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7800483948610597152984950993845532798710360266482809031462108872781604549645922969049757908210730514e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5217761140289243652730512045133368673925319594932870150562517191430767331575878701132296906945936043e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.4682799076821997836575600018903510235159587519837479488048493889251508489127626163353480359741270183e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4682887483581294490689509329373637339595046557174957773499197862993788504979076297113277151894502064e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5675508026800044089908199456004146920223046499395463470702252967982148433016185128516311047621611081e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3395277394947837800912766074604681194355960728284434273055586301655583460194261761517046540870589764e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0215959621741361468221734142375711547948384929689089695148768036241407678841038396228185401729120996e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8603343154894048992489185562679554910467463894781244773343050179606921181400627740982720992254533389e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0787979133453390604659066457899687954630748140824070079448175578101432246842310856250275887485871647e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7561780017415841070334311795724111218719755436301302228562755805302607037150143672655152564225252886e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2661791572919980131599820555640484238320796855124032082803722079356452608793646630351563741993406498e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9599823899600646802925416718324158213538898962588682630715835024645904314928571269882942272712313288e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2990179609638512126282621395604251453324933238004394011458534219598806427289287298690674521605715684e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4924299939902492737362250271126320158203326777551539545992523502579433922936004276644902385940376388e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4362698961241862398147719507130360547631212070650713155722702583343756408750142338846853745489335371e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7948122504560500654468475248012068024289935416130904368839180475162167851520410474983701933938062894e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3671176814344263530191461563247584283628098741026109104214565915501236675172795426701519077818575401e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1354820760113589481863179447641492745711625810642296841760861513788793738066549986044802745480679994e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4522070067997915359435302576913060478163111773001309699588381926097750138747011061241581549648309377e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9890833668614011145998376712916502186867157878278524213925979172808924070710130507813563993945624255e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2249106260480276681604476292357278569444080415107752559520091187353338651042137784018651139897385989e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6654993864556155792792164946452711231835865192015931017072162973938097184730576002740417191420969463e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4712886160477470794707209335098505710522334165207877819849195004284398737833953329485916186500493845e-26; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0424300909880084586013401000404516174409283273147938941831890649502594510217456860040794513104003925e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7866810547324462397800009246218759189550970582616657755627251668726502805282918874205083358399537643e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0694487957724469592007551493544293774102732240702670758018496846834509570867345493463899234507509689e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4348844405087241498489295705963740018044406301600550793673994093248465604475188272117250330743064873e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1125541553337731150455997956986916711636990707331954747285741066970777403685575097948043661233862682e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5550085329126809195816811124182916094795136009898891776878262107105317125705451157756156452116417203e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9105791359600827191990144182005122616607987218464451632508475595056231868766936959772629325455242273e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7334663838249403509834830808000492361222090668658513664050364691204869161108150877383148625528638041e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7097944203808116160387238576445384348003915571339245402767706298849084337824339374672091899003420334e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2154049284230023250557067799605707261606377595608990902134639274759881270707075944469565429577784141e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3038544009610286044901982872182114984004010151909418915057117824884458220910072822371625893624706156e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0835146448913725535874288528622164130216291519400663557519751478656674673605946348045078644974932303e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.9894735487495328789853717962663168606953940557428819396843986656219166957961901630591167860363282928e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4872462782148105921793045870750993510724777292082576178268154433420558220397278413743894815212358894e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3318410520402921525221031654867615564928038999489632843059330285483465529339567332477591441262212607e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8189096097338471190946789412240174650567661009201775988030753195358584539955521913668816469875673690e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9528277717410916161276611930375302732878216642880371811230573481637862913902989833633855607579655978e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1351631108726321082975964878189526135087143060630604777406558576717073414313336879116949280627985964e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.9297659447200447369680125521110505025003734290210237553288253509300754219493050099791288595669430756e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0130842910069166108140647877662894510525815449451669048403488039876140153421117443691228478107917682e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.2236632961183243590524409384410308421188107569441039981717080934921571056934203967204228261483987039e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9838336876942907768605353018667118169890220032325061113564066956832852758149262919244420367904549203e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0238627632478778679335844016352613527172140836223863275202969428469426465099690113424611322009152445e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1227021907886411974431280535403674056860338982397214020494655489192721504157247658730590790800762974e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3380652054839470592948143360775995338292873763580060638698353223169392050036406603905276460553397214e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5791849902018333928206920654991365939062347188066798944374260825559316346274721198553848630933559997e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1217627362422779218646599940741989372255169807331027496765697985474912707722280327300164485684865211e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2661791572919980131599820555640484238320796855124032082803722079356452608793646630351563741993406498e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2828377672555560667552926968747130824825817040479535913767595022621431863158104765858081892032755622e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2602187256496630492561007966388248695772053429659993268717988854723925714769467067386877709084481003e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2425402561870649318871485524195585523146954372289555830771614819779166130434646367329508032913188721e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2910016852768410436238750622134824044142636572782385826002595231315745552414946637378102914042415176e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0449843713709592245843837104951548906654330241669109251337177993983688377994609364567080759211020814e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5959029411513064982915157778613149728489936358155006763855767831087212574228993280908380510648920687e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2320051496066871591523426445493122909178080276132576849725450875579998824554810076535932090112780219e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2159578766149445834820691144830695606469330213512313002393999229790170287772250266965142096719204344e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4432891344509055096679142138727027196852566600797557983335205521294615518973804523127337806368682386e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0963549048705592629522103042755836212263750244414414732813447478894202466825277827595226349650814286e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0041965576686281572102550960997261450913358627605501109420659532264755308675921584794784577139274848e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7215894529133085218527871668245731794814137109628200789017293335927531289985213956006145043691658028e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5041604106700747969858013950903795761176893972401754631584794052646373458332092351449722651384896842e-25; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.9227233294723839291733458665282683656405526587190657023851754594549691457281977923221781118829167249e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5810000039674961457098507460415756777193190838512750998777465603832522074082667747449476951360807308e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8821973701929972347872727718933163179213313458118610108936107562719563646080754676478617432294410813e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5532329916009001775601518518497214331631929007937970848683831904285507443565247040316308387153238529e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9990060070607273232821908514257507475658502601444174923631084638573932916851756603301349931712057940e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0068365345361367870455423273418013076231163184130931375731050733359950153382417597065943848954938105e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4903100362383682099074276584475747400745200804891144152194663913701054106384855804372510253496307774e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7097944203808116160387238576445384348003915571339245402767706298849084337824339374672091899003420334e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6133116834991358235391788901589908455305536105442765512341494711910512800879628276543413466989301574e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2651775166906799251053786877646940158109780959123219204180050883035135662489948178570081573655258574e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4439916672243439326621834806154862262579730672575358614238495758807959412617309713141510330295508286e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0419118076087430294890839640022115372805014999219325769700365258081564051223199576470359901273932379e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3238530387740563309828714904560907790691268391188676059316018140609125509983403899811949578500735806e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6366447287190545626746211604278357358457430919707346959052847809459824870205115087742760047680169805e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5461257121407886567084369839599353237430208782734183925501997057683685776659274200660992265830850947e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3321342192274572412938877016943852529171090269502494337271672231460885194609550523578135968306516793e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5331611858843103442753791705267609781323120347247279469445457258883440825446733066190481326971702024e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1969467067888431976870912870189540462202946113554278084178989212129466536508787443765786215324582464e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9289551614403075396700929070584560041368006168828075855263179136364041112301587793860404973888840305e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8237731735628998894737677548598960700115614445338213462456727258004332569623024648189305286495501571e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.6986522124067169070606755480992356978975216234115561965571588296079085453231498998726455830844654632e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3310034832020408976302890777257938504623066480192597439340567735203974112974400463630295170178810781e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7444481831811474692113416420220746137041031117740621032959368231253014258025624871227915941263505435e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6417387225897079709275873663512534488120916329929384896761591717881075285105832199393385002262915594e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0344045169663243321086683922541863102979369430315891851691835433189700688423804951167683895446453826e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7382277038800619546204220157475915224317868048209648607499915656808728338131248268326852370087058921e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2400218347885571836524806797451437076722893986707002957270300762194251440144300466676226365578785848e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9599823899600646802925416718324158213538898962588682630715835024645904314928571269882942272712313288e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2602187256496630492561007966388248695772053429659993268717988854723925714769467067386877709084481003e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6276588815967072832391478257178313309069777605480831258927229055108612858550990347719546366527915569e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1892824798830335850771534936220985323284553814921552265242348049071310578155794947582408179837540349e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2795567575789674675430294911144800377357567027494495766840397309540348154226637747053908328925569339e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8487001641223198426441255333574224928299986597771621222125931459849014680270706410158796680711388367e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1689050680568596344279410374244950000388288001301804690552702817412392963811485150676417942587905416e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7365707095468284640151384526984449769789007638905617926961786496496209514106438368719447871551576149e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1612795290100308749045963869931857859899647055214580985831214171320243966583445678536645221948406118e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1280587306224571628368273649140495702022213767418291167743788060811832850630119536072839351760381003e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2644262794163478628800290323903961841673477024934863460150138719955899038341018873041477535584787924e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7911963110743629644190574210815529974651035718160692798172296656206202250715588186855813264685706027e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5572157526324103445609118692368336420459740116985304244447411830522061516498520837138372667027893417e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2622793155668878430914759310377798934265087419681947302274715017022810879395085688887486467854466776e-24; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0581267543056322304123874960891344771656007187012686747155400713489580793487113148468098321816728047e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7216905508345388322753445918160311525221727805067029236685817398844354963480567330587110421643635630e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5223407452494462774892240437994611574834995250687176913983319329769816391612027918922968191516114249e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4553912816812336872629756659419558860562005698360940345742041099234199526857717925328188742743206511e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7292252448801227557450292015070344523994242263407284996378275686593172810822800245212269886478721023e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3855927647947657729088864116609063699938430868212690725476819368484541769327126656615458637575881320e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8382379932748297312730924625486659648551411578199490001781882884066400615601481975105336869665958859e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2154049284230023250557067799605707261606377595608990902134639274759881270707075944469565429577784141e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2651775166906799251053786877646940158109780959123219204180050883035135662489948178570081573655258574e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1986606191309394195565044609113224654747785464846872865382436358569796964561753488816550452805868973e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4696287206216298015834323383170372272674870824998314004250768692063335458912963236349989108163357458e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9133519232460843738507297984047990092374912782941153031827870499244097880862105669332374174104362059e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8977554829342835776256462013215824613492814307923922009149295695711172583654034614086886583035538562e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5560671703298295507424850003924706456351796488932671474210129614409773659277210859114473623940514744e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6816111766704880856866999740951301457096228078127722260302230996376909031412645026814349466365193259e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0644449127820119769125512648998240195941179665720294058559917278819985347218422862972980346370268288e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2342466048201395813106910666205552279150197195367582629072046789107173168142054783208890121859581941e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2131907806777466541146857814837390335301345975823618982013992841685252127391500216518640533741817872e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8310168643243399944947473647647862333154474771547049136345034652204300768775827523880609854745382180e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1520602391667615717717088821598779014270695456189355558464614177771634290064760982607695018513244879e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.2816697896619103722124178030437526725838341354576971088916965305464073707148398418203629313971683469e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3329723299898481678026889316353407127408729587419100216963866553750966263887740984857622497811625106e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2848505321060337160074303016317763551152218404673609777408900822344929279960965420531743631289056455e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7973398476822549150643949767346262498157816648813860041275488993505970895311945954096360272626442826e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3404341324481101785896101263328088900477448798096408503552933376842119716731184479502958209104449113e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6397034061667909632572322556405085120683541670111616973499422624835001734971524405564388375098478117e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6541653816729103367018138726197651090749810738893710676619877483035073298683682911821491703347624986e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2990179609638512126282621395604251453324933238004394011458534219598806427289287298690674521605715684e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2425402561870649318871485524195585523146954372289555830771614819779166130434646367329508032913188721e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1892824798830335850771534936220985323284553814921552265242348049071310578155794947582408179837540349e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9510282925944623323528039035249241173459884648424864523472376564490914730250497803867685821903950742e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0786243044777286838166632711431830123233859069049568750780395782433777524365801533986583298745825821e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5010552768557013960782933370354493003990230146669452133891228516952585750012980206953304842463455599e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5838501344712686665653492363276490618745649515380332219461475026179110482094465245254799650648830970e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7839923746237396137717531257341003590233913534233850606032611032752239708537261577424859455590138232e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9364419901759045564706058131852019544373825821868660407169380251849987700697447165161222559736452916e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.3357720690336907049711531216133227163890592283427445969535980681852563056668241674797855154039229482e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7218152853039176691269267413465535829325580836226011182686596726879780337099295791228968727280573656e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4415686139071286803794558727602715688315551768207082368330560904892059301506020743501769198020831970e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1245842854146222252725975457793701097637353672507163490139545789109480426315303602161478666386273805e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5512055193643903947253117330275623363926735962991572533370145338502682836516312851750020390820770076e-23; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1649577544409066517396569650032348462302907598239637222048806457927657670187757716681273549008553360e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9250507027908655939580985436817084190922255681039849155292620402052580459215172920026466220764025885e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6070812435263662332661048139598855690117710967696475729414601382962695137247925442320408116210561905e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6035056112646842978154614587966239974362936426798077725142616573606366010253250747288944479408639449e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8692266694178589476820782698136160265178442070159526295224043910658209142535600009108108279022443289e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4673798877915940100499022574945978302650985292708999360469840904289939187605695008863668878866069792e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1583263605011101364237091893067280838111093150662589472949920764469270853832007974777286140255129368e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3038544009610286044901982872182114984004010151909418915057117824884458220910072822371625893624706156e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4439916672243439326621834806154862262579730672575358614238495758807959412617309713141510330295508286e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4696287206216298015834323383170372272674870824998314004250768692063335458912963236349989108163357458e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7823685176263550553640073611363296280628885049510772197439029994235314392225136775562198873691826438e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1908439763028903627876904112981673677815900103204306265027314404535649059196852193787008529851495432e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0876844161227401586312564922248055795207410581621364707974143481161220453574678387406023418137854117e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0556213327798631133375286778327847387218444931380573084289528100295915171385604859451205575311828420e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0829501602553493427303698377405423146237114672066909823082416803591725532614907773408263736415564557e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1848908627757600424272820659471608848320861069658625583146300111432214132520838686629228197966041130e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4958866831361698157714797152163429741956513840427564236296941389759012859694890715844412372214640104e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6015982288721110406981421360120640393849420228788805325535071761795472714798679166515194307487149382e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1834539533858027749222419479546637471208837929171717808811380214929159826350761417943482130677131464e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2994701611837062562255617920577337521128760127088746288176039121201266051849991972553646887293947216e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.3740169347387684251634336930035952995156655311980581408747842712068903148420549057644193799751189023e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3844741333548380674788246884368647833172367050474481338850826993503865960923330802838958543867749694e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3252293761770487120629604529747339436082957941434720439878769869712089353575212333617577686318591661e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9057094193882857526269945139595370885734539874829934611941230277171668657458435533025344176228259883e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4836280276121305179895744355055445710628674909748792082719807678923368469737911150250050374042811101e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7506256651478954004908782349081314477531002783038997707891400039816859646569240708766806692610441937e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7098746953903379446717252703615795768174532908524583325552241196496585195011941496354700119232343904e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4924299939902492737362250271126320158203326777551539545992523502579433922936004276644902385940376388e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2910016852768410436238750622134824044142636572782385826002595231315745552414946637378102914042415176e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2795567575789674675430294911144800377357567027494495766840397309540348154226637747053908328925569339e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0786243044777286838166632711431830123233859069049568750780395782433777524365801533986583298745825821e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2172979081607674863387423329038453993979037006195527335198071221720782624883528964964102202540505104e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6178047179554863777648200536843479462005887973364241798556731051034962172378204981407398275621988750e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6601414035967140970045581689794895454369314080297239662321169434002745424585077176158004835394963222e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1695111017648308370007921717228381081646848360295847889307378798566014556924130416850196342493001359e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0855321729681343605376480737263466266576186730884650332002806013925075650517628011390681387832063966e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7685431283971820293697140671773749203156704298836384218317974153812366085043677023711625285745402249e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8130254768957686245629162376065611244102951881284342060712871549924738089878800915627548533624965208e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5732910571750604838887489575616200127443707843407280160671978090663165060855944094025602452892203557e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2411297662493685393065040688972171859029729764740845146445359256894162654886676377780879945025327683e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0274883896657883695697044546110442883250645305073483537142777873006452635643466036310945610798471937e-22; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2167533878875293149578798045901951780010028363722085302720996343372701562567981655786410976266836086e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1000984715448382018384533640377574105965902661913069972363620876184913619744711651642453896039402716e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0930009801988862151830932351116120202122388241335870776640102075114874080506545700036387525155250467e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9167968826372007949608685701676454246380308565345997243325823561586715519095918910115923231931245231e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3398191497181607568991250972722934766741581392817821753697868534165022536890519772248461860367380471e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2048071026518948660928330283683167738805836910450225594453898231976744408512451657181071307313813519e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2618922546154432763612832747616132283470163704232237304684968101124486705949463447861017432727758515e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0835146448913725535874288528622164130216291519400663557519751478656674673605946348045078644974932303e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0419118076087430294890839640022115372805014999219325769700365258081564051223199576470359901273932379e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9133519232460843738507297984047990092374912782941153031827870499244097880862105669332374174104362059e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1908439763028903627876904112981673677815900103204306265027314404535649059196852193787008529851495432e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7036677346557252065327940389062465299960578884821254418385928056447076467627506767862366821596947648e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7762566404484160762305806602342635104784031741314798497193679926232521954903092838811874879995518593e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0165469169182271577413343789082876562856425967124677853594632680117380331254947633512121031404674521e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5002978444717584692699232642140295248643729894491901741211773622106703817760745021459802901643031293e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0193515097555627015453091114189746668794013044745289073477801474375163560951703377372856080897581959e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1543103274949756314659556848887332711567109059384011971685216904485516988177770601289726293674308947e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1185008703040642571735650938148120816726649280441186957502146400358761558699777067059283665989615924e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7647216829556954536688779681921955249214471794507950859764114567482956093881927183933387363061094369e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1317784338435743761536045550838181669473482903613063658012102423814596625279960759486815989063143744e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9240847385317198750768286076569849916042310502797883713998541129468720547710290550520281955709920904e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4691172462745849480252562169318071094744078146534691047739321590602941144140336995409714330994660837e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8486053988691354421970945317412412026124724796997943808671458561254367705296882459957467485911950481e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9161335316104507820984435855053010214817215028931467348306668202042351354267594763702587289983075009e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3929880433818375997180061297291011430802449498870073511577592767005934003849087307427562804448058025e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0139484324827590344752715499989307147618956774578925878933910818024317378300008881426050539283368695e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3777630667132232390705701086998857943714404517304605684363659873216601483206195907539221623012535533e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4362698961241862398147719507130360547631212070650713155722702583343756408750142338846853745489335371e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0449843713709592245843837104951548906654330241669109251337177993983688377994609364567080759211020814e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8487001641223198426441255333574224928299986597771621222125931459849014680270706410158796680711388367e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5010552768557013960782933370354493003990230146669452133891228516952585750012980206953304842463455599e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6178047179554863777648200536843479462005887973364241798556731051034962172378204981407398275621988750e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1330491423460192152958423401766283307832353768289938513288363687014524839805709869692961519231800934e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3544796084439490161108070907646308237026575422212790866563470991294387141314896707582010595176973931e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6732894112429805212843636507524912036543373565200396114427874077042161228233835699138210703056986462e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5231831734845688736768897027461467811109717165256567598963665195273439632838644171415422277970473575e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1776785166314060191740606910524622050362795193201863572975394779301600306276635961975983250277074617e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4854753212496539522141388715631390245883969867012806810891767846321636018362226014795358289629613559e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1102117136192169946953356910226865272405423916423776090938495318754572369718463222189422577805291722e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8393032664908634521291511015280721496231260844298922679532003646479041351484312214081565975409518937e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4144469173869111132079800836762519877420446885052453432131512489537956914999136536276686070178719293e-21; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4278759176876797759114077785719009354704833645143545854218833621626733183205534394937880041097055256e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3973861194881710266807469931060951198610143243818051348542811400574129420358345182887711795154233087e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3072586634376194543833315387301358671264739082472582861059774187947395611718319093025267944705667852e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8357491660024020916501503090885223756911755146473782233626879613864741240656870540651426697478927723e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4828958042931488743741390086351762297009577402092948740501338234636856816870602796955956212854669434e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6844922799464416026561182880331826663732716703561084399414891002494568137124351942105692019872275678e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7343327867680604948456880503349974445283956847021897803292875170881773661817099572577729014110968793e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.9894735487495328789853717962663168606953940557428819396843986656219166957961901630591167860363282928e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3238530387740563309828714904560907790691268391188676059316018140609125509983403899811949578500735806e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8977554829342835776256462013215824613492814307923922009149295695711172583654034614086886583035538562e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0876844161227401586312564922248055795207410581621364707974143481161220453574678387406023418137854117e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7762566404484160762305806602342635104784031741314798497193679926232521954903092838811874879995518593e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1715048670302042284142977828976126660308514657562115362741382671782016143412660440016791594888661356e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9685332718895884387365762086149139152085874548541308180433529631774060683127862002699894091365680121e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3250547095224094761336594529072508520909560401363687367663051944548562013886262778875888268959689145e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7931698103520340627055633043793893700141359164523543898739963275873014235668274266041755089257346582e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4401356051407945487462877168626096734185234884997213780477225705121501418150005953740153481185494099e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0908357134453789843410982797269558375637879401414422463287075303680266192837291808876540032734086360e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8588399069573750019545079234039603918039543919717053007780389497530344539637811071038621167600191218e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6297599109143116176611050968829740490163665096441193897508739942512573425301907547360423954001408587e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.2158705915713314710242163783157860538019320065834231415979306146588203129965958507094283651415617308e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1468852623793981163319045335613435905352894836293835910061096145443276979628277553001871088224628194e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1486675985656111839510574281888415389281237076756155863701097799905731783328784061717359718599243721e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4419154462546323229572313276286085806967436262752440968513931494923196819169444589473748036666461381e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7476583303821469465590510807594964247384926519518550582725985147698559122557034045417106133646374967e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8902034768826844039149111229253972121170068690757641366024780212745176605653773814106612896060128927e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6613236087393080568687364894277382160878698014476394311681611856146293813013768114647822985281745336e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7948122504560500654468475248012068024289935416130904368839180475162167851520410474983701933938062894e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5959029411513064982915157778613149728489936358155006763855767831087212574228993280908380510648920687e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1689050680568596344279410374244950000388288001301804690552702817412392963811485150676417942587905416e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5838501344712686665653492363276490618745649515380332219461475026179110482094465245254799650648830970e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6601414035967140970045581689794895454369314080297239662321169434002745424585077176158004835394963222e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3544796084439490161108070907646308237026575422212790866563470991294387141314896707582010595176973931e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6111486210115280183088391291395818727141411456521417130675881132479527810436424638304570471360532821e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2472154941370920784250069180932169399041959602486299539124852884219400570340033402762011661941304256e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6075046305880881475324494809422715890283813435993251757754213000184327834372407780349140794009443705e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5771375814276376339935752820821095458885291341142859518728598340803625179771542549570648566823528786e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4809696705732062582334464658820791639380700202828360624196629375949508335848415101145378145971372724e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3479212508356474304280031632528310928978939090332860183118859015441377474572047580147006835856712365e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1757620093885842044616364213698441197829955745250813745057098189168576397488484131391521739419651399e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7429780277170995546717566693585200616493022883542713326170924074109255973114822220363856279557122218e-20; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1077688808245171976459886437264379288583341934883519334762866950791411004356895347064244661019207470e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1116119161767935605621321915179086056203628382431392441640650322025072699173180693818609542011465988e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3270878671838539111908942486605567642633495527315854507792272880403188854940316058913553332727290226e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9488151238685721809271036030516665309181935884967576345711243748455572645287271258178703378807512353e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2761960177603194601031030925525353119639503016245029488666458434012938732722735374400481304316765771e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7933094258145157846394513883129631842590955314998943248205718894774654868855558442348871160867252034e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3572539377941328293008025501531136149771265738106717505806742922768837356985016427748958624721403636e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4872462782148105921793045870750993510724777292082576178268154433420558220397278413743894815212358894e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6366447287190545626746211604278357358457430919707346959052847809459824870205115087742760047680169805e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5560671703298295507424850003924706456351796488932671474210129614409773659277210859114473623940514744e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0556213327798631133375286778327847387218444931380573084289528100295915171385604859451205575311828420e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0165469169182271577413343789082876562856425967124677853594632680117380331254947633512121031404674521e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9685332718895884387365762086149139152085874548541308180433529631774060683127862002699894091365680121e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0513173968560493623161044954502180284027619413897762181369256322099940521730509703889417815878647323e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1925174356849636698248890134837969378645079219658990509413847931903393193806034193969592657747472140e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4949315288469988973538507780302542748006559507079226018210439335679132838649047171431490705872161178e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4307648008818839422752490887989193530915255624365569845468354217273531592330898172820010480444989570e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0818049557378439070936542741237576108152173246750565467844129004232322102797284792145494939531167541e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6429534351165506930685000751203557691284436375626281896525944927068748460624455853946614910551221371e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9679174548557644475554963078535670856351515741110249976020569098204723482894446988438010293619474689e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 5.9638575218367698695773350193539214857211838412520633022797820405314611633635084223255370297765702970e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0339750125816750759901979691672622929695744842217067736512826846546595351045065863139210969572262293e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5513832230439280056040470270786568140319893926205048646475601684123258356573344442299800063257962260e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1837316537852358579023779636138123150541654454627119847801334099321800468468517535411591059854580606e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3355019014230158714292849692890933298103038152034839379306597758918641091707037528562337871848964021e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2091337741637508278358735867081450855148192239110069882165147978079923988872440099550412422365092996e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2287577672626371239195777610926135505569907704024145575633314081446088807337464913313344570594181556e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3671176814344263530191461563247584283628098741026109104214565915501236675172795426701519077818575401e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2320051496066871591523426445493122909178080276132576849725450875579998824554810076535932090112780219e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7365707095468284640151384526984449769789007638905617926961786496496209514106438368719447871551576149e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7839923746237396137717531257341003590233913534233850606032611032752239708537261577424859455590138232e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1695111017648308370007921717228381081646848360295847889307378798566014556924130416850196342493001359e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6732894112429805212843636507524912036543373565200396114427874077042161228233835699138210703056986462e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2472154941370920784250069180932169399041959602486299539124852884219400570340033402762011661941304256e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0969450047531781320439469240193922453795673942979784931414084070228965048493073925561449732735350730e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9440551221130052238358609174406833208204951352726226701139508685626297866731172949560034325830119256e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2639268080976665986989340014736468202279729912381158155505326887369333216019066531136556357735871646e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6932493707420224339322760059087341815420453232556380630458869221953820883201011098804759839067675178e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6775086916190232452439705429079116793057714367502453458834138468694571260388576226067626616955138418e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8287747680553009542471333055268293884529026955361188193712823150316620318433976674781439307612062198e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3528685786934745544083384368056510764185939687746635154167230067522141440636363646486925953891217796e-19; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7001640957423558040023831726717080456130902022742742988620270075794951750986543619005046211474605419e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7778457879039467382998430341602018045694052019008335782430819751444879981929564885161526994967548004e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3478971739673583968986770635082229138401713375679591828493381141988790635761254112325091596968730990e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3433441773539770729193350514685813366559051214540474690844486691071096243160766865762774304895298120e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7353315794427265374403657175557695334018946338792840801212478450560114039189415495525979697475487491e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4341541261262110575598818654688934963190855873023539823739970156393947830195846193414266909710028728e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1584506102606951366204684623364891562501267635199263589900578186152920072145684344910898828868588432e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3318410520402921525221031654867615564928038999489632843059330285483465529339567332477591441262212607e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5461257121407886567084369839599353237430208782734183925501997057683685776659274200660992265830850947e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6816111766704880856866999740951301457096228078127722260302230996376909031412645026814349466365193259e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0829501602553493427303698377405423146237114672066909823082416803591725532614907773408263736415564557e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5002978444717584692699232642140295248643729894491901741211773622106703817760745021459802901643031293e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3250547095224094761336594529072508520909560401363687367663051944548562013886262778875888268959689145e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1925174356849636698248890134837969378645079219658990509413847931903393193806034193969592657747472140e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6749050435323486161373245008136025966245620238190237908118544949423414290411230784388671449548280286e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3740524853120407188604494571754200020778581302455967644634947995455118143552294679552383752573414148e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9294550043954808984894301687757329057963001489835728401055776143178803622870596371837810455840505276e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2759096381397542706982766249937038407259558254664658483864393073024091539879858007056094130186188685e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8208354363814116547356456495159551085661611564036070950096671167474066794174874697067756377015963790e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5758920815894516162938990416233742147946408521973986616749736814980502608430897920689275094678342545e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.2457586991887146684564986336178590165638664858343359182406892743230423991421276247584058598825706622e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8314083526320280781041866126804866838708107631750653555127407166944873393234727472298494339291769460e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0632308926535409720935205427377242158335266553126613342337080064983428575983466211236135730250474649e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4110806627000135865460884615498412978989770154805656288101311783275882178766851014782752738520835324e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9883109389076393238308330585618746303563537745769955974832506471904221731039759671441760099042437142e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4469679816955520135900399787333954438853768461376933056984715429783662849045527744215402802428423248e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5858022317104263472464946659787226808793849414761029747104614320957063178968533026593921931461910685e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1354820760113589481863179447641492745711625810642296841760861513788793738066549986044802745480679994e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2159578766149445834820691144830695606469330213512313002393999229790170287772250266965142096719204344e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1612795290100308749045963869931857859899647055214580985831214171320243966583445678536645221948406118e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9364419901759045564706058131852019544373825821868660407169380251849987700697447165161222559736452916e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0855321729681343605376480737263466266576186730884650332002806013925075650517628011390681387832063966e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5231831734845688736768897027461467811109717165256567598963665195273439632838644171415422277970473575e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6075046305880881475324494809422715890283813435993251757754213000184327834372407780349140794009443705e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9440551221130052238358609174406833208204951352726226701139508685626297866731172949560034325830119256e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0121472802092566888743872486164765390147327460691145993400814768360275522375167888439851931485943634e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5911129704969962335732156747686973161542512068188315642385142573178259160320891254666799328550388067e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7823402834117916810057168136786328825179418120037688778017221943412450667520268610807551777900382701e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5377009309255720234803727555054145174443061861515391959743633180877086686887050676204609301539215783e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2166299603513688848964599986668402773399456825341134075006123571998892900297118686326673607369947760e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9533631999483674487042042423408533484580713892078798974825938926790914961002691748033378948340475200e-19; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1165664947359158154456622988361274287056831175136406626602568985458477061602057811294050901049871081e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1546794818647406215651066244959479994006311653939680103600456479891130249563999136774830251405483673e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5505167524048113143746118741050357574442556685871820989310820735363343898805902061362653490720873549e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3880757066715184379059761401323634267773627363074683534893667311509586908664404001219874329246266704e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7262096025565167246555338209478644001942081054285062082198256804734157537880119865593663697815960745e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0729140864545336888121166123988042598901954590723346667155471775343987960945256823566786611208822568e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4723074371309830053872109074010446685511170977858819165293073469139221094802150737188149239336006704e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8189096097338471190946789412240174650567661009201775988030753195358584539955521913668816469875673690e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3321342192274572412938877016943852529171090269502494337271672231460885194609550523578135968306516793e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0644449127820119769125512648998240195941179665720294058559917278819985347218422862972980346370268288e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1848908627757600424272820659471608848320861069658625583146300111432214132520838686629228197966041130e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0193515097555627015453091114189746668794013044745289073477801474375163560951703377372856080897581959e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7931698103520340627055633043793893700141359164523543898739963275873014235668274266041755089257346582e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4949315288469988973538507780302542748006559507079226018210439335679132838649047171431490705872161178e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3740524853120407188604494571754200020778581302455967644634947995455118143552294679552383752573414148e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0496654155665840732956153747497119144891217379663040896788393950695783752890039532243805387504558888e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6561071731899876330850107895458159958562927586109340598808347411285274996781500634219310044700599787e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2665556709916286691142435684592436124864047694498829815188800192109282185168689738754943802767106809e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1343806808429795989504733391560646868443457786826962310221010734941044166619382136635461200445451610e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6890049876889261207683941900541571522878408037719860879672062150155768457645398307584449411886263269e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 6.3644242069709161531489163906450536119952759267903904591705749110386038620363312378007701981004991415e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0704615917290415443328960754063074308988198286160954284637567293834391267239704329708277612726604559e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.7794687737749586076762414915966494487630473486996355059753707901409944508531718283310200278906718996e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2384776862760982512254775756379896665981829631328534394894672968199723476770018382064204253316687837e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4034430968545266952983492811909565992599470720419736626562867623755967033246350543027876791535235391e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7159934242331397984075957441879012394166391385584464061133708728152181141262346941383280384138941069e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4774512655143124652468060948521303412049428854362847815106187980303813794720068160130816737879081885e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4522070067997915359435302576913060478163111773001309699588381926097750138747011061241581549648309377e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4432891344509055096679142138727027196852566600797557983335205521294615518973804523127337806368682386e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1280587306224571628368273649140495702022213767418291167743788060811832850630119536072839351760381003e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.3357720690336907049711531216133227163890592283427445969535980681852563056668241674797855154039229482e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7685431283971820293697140671773749203156704298836384218317974153812366085043677023711625285745402249e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1776785166314060191740606910524622050362795193201863572975394779301600306276635961975983250277074617e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5771375814276376339935752820821095458885291341142859518728598340803625179771542549570648566823528786e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2639268080976665986989340014736468202279729912381158155505326887369333216019066531136556357735871646e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5911129704969962335732156747686973161542512068188315642385142573178259160320891254666799328550388067e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4521830806726642962569749674802959684296955968797824421337821703982142711003100015245270783616754451e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0910059259488786674061744994660917414448193525201910942021656383719246373771578544814831345937984584e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2534413384465847317017672191643691277421163265976875835832588185567681836547910660764586508896417110e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3397243641670770948534752584723520204991369270380644897720705996031201103444857297990056001154073787e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5622481868616386545205577669029420767247696638510623762080622657322381375840869358066485167110026454e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2330388047634022070170739382596091870705137875134340654398013316683381929177775485779234001809386394e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3416455840543501324129893531986275801509834548033290353541845545895604932968047834841819864628552233e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3288992922680968412909747289046437996747785384670478405763136053342666805199746078900299268425006872e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9163433335443064250498980696226861425545306956238494561098240240269734753564226867275294131347197893e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5860373562032814389369115706069506186025681713667925729606216168510431804620806753769822331878037140e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4042903320000173953219162223629763401057383217196586033042277524963475063583828540736023035561443291e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0525721838065269215227923417537069229550728542132918210978755143391780901578396177440082096229609679e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9528277717410916161276611930375302732878216642880371811230573481637862913902989833633855607579655978e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5331611858843103442753791705267609781323120347247279469445457258883440825446733066190481326971702024e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2342466048201395813106910666205552279150197195367582629072046789107173168142054783208890121859581941e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4958866831361698157714797152163429741956513840427564236296941389759012859694890715844412372214640104e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1543103274949756314659556848887332711567109059384011971685216904485516988177770601289726293674308947e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4401356051407945487462877168626096734185234884997213780477225705121501418150005953740153481185494099e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4307648008818839422752490887989193530915255624365569845468354217273531592330898172820010480444989570e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9294550043954808984894301687757329057963001489835728401055776143178803622870596371837810455840505276e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6561071731899876330850107895458159958562927586109340598808347411285274996781500634219310044700599787e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8547407085427454521023844306295149960176597051228988501172002077679722815978279183573656653410295817e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7200961970698617209450179968995603305815859027389913196117871677769859713040513254602738740477617625e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4415472042954084927091562871407978134643733062098271566428005354921934286708177564511939630692663087e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0113101934521382225428341926700451765373471826791252637344235713832543294328380975166766465102653851e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.3125576176852295270517965113393951913905313464608529589708162740333092578577915289189698479925789090e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1798749845912268394770028833451036123168156349342076093828936769799825765476996043863127887746019148e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1795975289675140573816286886047106715943151861930545246989418207109072682260805243312919027609535579e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5328997668435588215652741446076528198764075908230463140848298735064382572064436729023617225001129168e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8755560713592478726280868723892726442249404051188306539665636591045759191773766475677492515273411311e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9940539437364144644294777018082629430601243342028968897903709750917594077844793404094163057142329800e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2031950194231889777245956471356856801396187157254841665097491152995063396631660478443203032043537501e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9890833668614011145998376712916502186867157878278524213925979172808924070710130507813563993945624255e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0963549048705592629522103042755836212263750244414414732813447478894202466825277827595226349650814286e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2644262794163478628800290323903961841673477024934863460150138719955899038341018873041477535584787924e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7218152853039176691269267413465535829325580836226011182686596726879780337099295791228968727280573656e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8130254768957686245629162376065611244102951881284342060712871549924738089878800915627548533624965208e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4854753212496539522141388715631390245883969867012806810891767846321636018362226014795358289629613559e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4809696705732062582334464658820791639380700202828360624196629375949508335848415101145378145971372724e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6932493707420224339322760059087341815420453232556380630458869221953820883201011098804759839067675178e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7823402834117916810057168136786328825179418120037688778017221943412450667520268610807551777900382701e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0910059259488786674061744994660917414448193525201910942021656383719246373771578544814831345937984584e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0576579593186914360593801341562697074108868284801941043382401587604296976259182156633458600046831457e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5078554322611798699695793227376138511523021723936625448602209702994892067698541240780513448705125899e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3186951668196217727884236642610651741757439823957929030583543849540814127618661555663434567975225547e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3326051127644786985476760446887458740937420210086437959422554493028577641520486815541104057980756069e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8116929810160413846682456250967428952758413672109876108980525043183901287874976638873480362931609095e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0040653397767052002766248712710639712452026889101975462851257438057335828456466630231925065096407326e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8497903538878532421405724591545578195888036630363012519613568493621395901470344049432836750966356778e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6833880711105873751822685258177942291648323129475915752921355648626262869137501150452678990991105875e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2329440550930292810717294716981252107991121556328393829416588322877255905656376128034522758385938502e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1891118815799712380205382523221919521795209813992975653018579606973305684436175647074087912952854856e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3388202706007401626184167483428293177609653204181276496260398327313826497285723816643009479313718578e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1351631108726321082975964878189526135087143060630604777406558576717073414313336879116949280627985964e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1969467067888431976870912870189540462202946113554278084178989212129466536508787443765786215324582464e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2131907806777466541146857814837390335301345975823618982013992841685252127391500216518640533741817872e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6015982288721110406981421360120640393849420228788805325535071761795472714798679166515194307487149382e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1185008703040642571735650938148120816726649280441186957502146400358761558699777067059283665989615924e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0908357134453789843410982797269558375637879401414422463287075303680266192837291808876540032734086360e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0818049557378439070936542741237576108152173246750565467844129004232322102797284792145494939531167541e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2759096381397542706982766249937038407259558254664658483864393073024091539879858007056094130186188685e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2665556709916286691142435684592436124864047694498829815188800192109282185168689738754943802767106809e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7200961970698617209450179968995603305815859027389913196117871677769859713040513254602738740477617625e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9978749729222016345565569772650434071187126591138099198897791474537185881190259479768201820899846051e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5958614497941031185580937397563201633181065055619799263327137626740278302007447274481065630239612998e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4923411530219572512997789143608216348767932189694392961803682869107150621970095381962617936240813845e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.8584892062134172816279010089825545792102122877001932247105607773688610388044563696394633610751340837e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0518368480417933176026379227153325092810223145154956969293576274989503882964484095898288549430769782e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6547405079139796649973040622277430452556831710200702582831458194253827878613462886111618017276582972e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5595661528328760922297438237611078478322173563745390924149853404395692373246148173306351818649817363e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0477350221161186948818493475661005168253268889435240796611202728583648056797683367032905690651862435e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8110974571639284784430920625220992299996080401445987078282712586520616698005604817496366201892627611e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2991875424367389550021525119018313203858476665561236151327335583127838229474354016620748440970308709e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2249106260480276681604476292357278569444080415107752559520091187353338651042137784018651139897385989e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0041965576686281572102550960997261450913358627605501109420659532264755308675921584794784577139274848e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7911963110743629644190574210815529974651035718160692798172296656206202250715588186855813264685706027e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4415686139071286803794558727602715688315551768207082368330560904892059301506020743501769198020831970e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5732910571750604838887489575616200127443707843407280160671978090663165060855944094025602452892203557e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1102117136192169946953356910226865272405423916423776090938495318754572369718463222189422577805291722e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3479212508356474304280031632528310928978939090332860183118859015441377474572047580147006835856712365e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6775086916190232452439705429079116793057714367502453458834138468694571260388576226067626616955138418e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5377009309255720234803727555054145174443061861515391959743633180877086686887050676204609301539215783e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2534413384465847317017672191643691277421163265976875835832588185567681836547910660764586508896417110e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5078554322611798699695793227376138511523021723936625448602209702994892067698541240780513448705125899e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1509623582614419127037785352143874191298980785029427906738661667939597946316648950418914698900718609e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8821840631983454731114970208221283378025271615296232054064586600190065182577512772260851299194028701e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6153298845871438501279370730066306507689024453506862526688842282722332441773147441704248243840804989e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8963889123995785396276710104952894977488276782147985357313443351441328036606370449646678144201142252e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0941567067794440416981259345496269198533513807856092757046539947315173870302785487889175969686592207e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5794359508188475711300902520622479924613819763405397272472053081137089819979178386044637540232768698e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3043963597145024123613783335685416208564596689464324100404227908002141683146275120656737034945789068e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9276233914245363427288295609977924045803275985888747206969924533332503022944598402568798370874625446e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0314377871876447615718042381762826564436179031603689105802410905585441468025930439605278528780390689e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7800483948610597152984950993845532798710360266482809031462108872781604549645922969049757908210730514e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.9297659447200447369680125521110505025003734290210237553288253509300754219493050099791288595669430756e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9289551614403075396700929070584560041368006168828075855263179136364041112301587793860404973888840305e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8310168643243399944947473647647862333154474771547049136345034652204300768775827523880609854745382180e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1834539533858027749222419479546637471208837929171717808811380214929159826350761417943482130677131464e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7647216829556954536688779681921955249214471794507950859764114567482956093881927183933387363061094369e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8588399069573750019545079234039603918039543919717053007780389497530344539637811071038621167600191218e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6429534351165506930685000751203557691284436375626281896525944927068748460624455853946614910551221371e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8208354363814116547356456495159551085661611564036070950096671167474066794174874697067756377015963790e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1343806808429795989504733391560646868443457786826962310221010734941044166619382136635461200445451610e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4415472042954084927091562871407978134643733062098271566428005354921934286708177564511939630692663087e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5958614497941031185580937397563201633181065055619799263327137626740278302007447274481065630239612998e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2405634984638684744118301465632070075388230002731578550501264432426706468870922782008672793138936869e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3473624717985431778189751370829533179830853439612805268148177647224982756975650752450784592699908034e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.6149543753881941229346385106994265449671526478397115033005769987964588725186712221999381253315562370e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6251591244760438933262261498735339287685543233314696939580614864113430202689334662162004672811632561e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4259025327795732924278940035817219946751098730739138641462429051561152390675220875999836701373324232e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0722324564691588214575351791134498613202639394553132556927149054554774624714382691561791567615986130e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4986973671562587452464473110001054937738534640616428373849527427891582691213266781233839049790288619e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4330727769254110058523775991225078267042705369225926173733903383686705093706083702955982435824363239e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1258738490761189206450756816304358902225640021974014126985524250360701580953211642222881104736629405e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6654993864556155792792164946452711231835865192015931017072162973938097184730576002740417191420969463e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7215894529133085218527871668245731794814137109628200789017293335927531289985213956006145043691658028e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5572157526324103445609118692368336420459740116985304244447411830522061516498520837138372667027893417e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1245842854146222252725975457793701097637353672507163490139545789109480426315303602161478666386273805e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2411297662493685393065040688972171859029729764740845146445359256894162654886676377780879945025327683e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8393032664908634521291511015280721496231260844298922679532003646479041351484312214081565975409518937e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1757620093885842044616364213698441197829955745250813745057098189168576397488484131391521739419651399e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8287747680553009542471333055268293884529026955361188193712823150316620318433976674781439307612062198e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2166299603513688848964599986668402773399456825341134075006123571998892900297118686326673607369947760e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3397243641670770948534752584723520204991369270380644897720705996031201103444857297990056001154073787e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3186951668196217727884236642610651741757439823957929030583543849540814127618661555663434567975225547e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8821840631983454731114970208221283378025271615296232054064586600190065182577512772260851299194028701e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6478708333731887506413448429518665681286229567260108874849890157909632808397352396633100630706948647e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6706750743131773877673575251434191501592482815415044158256096984905080301427603519290360947241867060e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9081208601978487785106256593653466453291595030005178574314746480281072621185077423320467330472303314e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9988880477480159153109654539933623909355961272937666767561564625924670309209329180076742823186487313e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2359032375850173447055337404701144873514090143932303536066187420783956631855831547260444928015451576e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1490406647052786532471949231713490332267334877925282571627485328135350654616699538005842505379484416e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6919748806093240445555086133091879382044743819436389702435186292367953989134547761308181507190804342e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1348726118747004419218535088074659762747286037990734111267189473661409887628644164946593712980583302e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5217761140289243652730512045133368673925319594932870150562517191430767331575878701132296906945936043e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0130842910069166108140647877662894510525815449451669048403488039876140153421117443691228478107917682e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8237731735628998894737677548598960700115614445338213462456727258004332569623024648189305286495501571e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1520602391667615717717088821598779014270695456189355558464614177771634290064760982607695018513244879e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2994701611837062562255617920577337521128760127088746288176039121201266051849991972553646887293947216e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1317784338435743761536045550838181669473482903613063658012102423814596625279960759486815989063143744e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6297599109143116176611050968829740490163665096441193897508739942512573425301907547360423954001408587e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9679174548557644475554963078535670856351515741110249976020569098204723482894446988438010293619474689e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5758920815894516162938990416233742147946408521973986616749736814980502608430897920689275094678342545e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6890049876889261207683941900541571522878408037719860879672062150155768457645398307584449411886263269e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0113101934521382225428341926700451765373471826791252637344235713832543294328380975166766465102653851e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4923411530219572512997789143608216348767932189694392961803682869107150621970095381962617936240813845e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3473624717985431778189751370829533179830853439612805268148177647224982756975650752450784592699908034e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6118207513576261891956294720051922545715088213935068017360515132019046153698866772907166076099050418e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 6.4914359948456782518647438701711998727082969127202887738321356141538457601229587776405071786528893162e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0456084673636469440378903762901458160019951184521901161881818388129026181627405102141231771568478281e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6883090416353267214912985447722376443471444401865219452476827687477372462184404361713915932455580933e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2273565482088808091193986244981853532763499436162880624126038822873373301995156252944628562589428690e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3995761876228994848530504482617968333245502220466247898549146767414393877431430485452766043248088646e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7448383187090880955071322309666552288862508083787756465420623019016933170491365667622255962947760450e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5143933079010788476397493556066984221705832017862123675761579336239801026450965617021533692969518977e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4712886160477470794707209335098505710522334165207877819849195004284398737833953329485916186500493845e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5041604106700747969858013950903795761176893972401754631584794052646373458332092351449722651384896842e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2622793155668878430914759310377798934265087419681947302274715017022810879395085688887486467854466776e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5512055193643903947253117330275623363926735962991572533370145338502682836516312851750020390820770076e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0274883896657883695697044546110442883250645305073483537142777873006452635643466036310945610798471937e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4144469173869111132079800836762519877420446885052453432131512489537956914999136536276686070178719293e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7429780277170995546717566693585200616493022883542713326170924074109255973114822220363856279557122218e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3528685786934745544083384368056510764185939687746635154167230067522141440636363646486925953891217796e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9533631999483674487042042423408533484580713892078798974825938926790914961002691748033378948340475200e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5622481868616386545205577669029420767247696638510623762080622657322381375840869358066485167110026454e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3326051127644786985476760446887458740937420210086437959422554493028577641520486815541104057980756069e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6153298845871438501279370730066306507689024453506862526688842282722332441773147441704248243840804989e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6706750743131773877673575251434191501592482815415044158256096984905080301427603519290360947241867060e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7016284549248418008587240041512098202578085740660615895371798845977296322079555530870029155728768787e-18]

==> anc/bounded-40-2.txt <==
[1.0876713248350107053883933798280349879242237338120952961702468969408474603243534501012986746900460958e+00 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4383566241750535269419668991401749396211186690993300829513932290307491872704001457145985253324271825e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5319638534792112724516390826168124496842656937626140475131928364371712003241423659799438957474007033e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5106546178264037574838796942056041498949798490816834417278445311510380288674389976924405639917604085e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6975975318328638526497851682242931269377194662714406889863199171358526884782791081447942044714764168e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9973305909254042807219835202492274623733323426738661234546789753995178709978738735039395180940453635e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2707049931253062732742299396362810800176723410765569031971634896851943240658712379245827319421983857e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2476401061128056446561704564419405036415595043484855056111122508337211272490175103651887845981228721e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1985004421366901860709232685173121983684654566576017293747078330680329221884646206032410522337856157e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6988563536394412432473932667407468473232399207331978032817505506469909794155063716593733924712062706e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4706746148407123171935292853192412059692931409389040589301726234893596666932186597053671806852144811e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6767848813903705769477292428652257538871060201014989591033385656304166823365991021693816749591318012e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7530413582630182941203340340649342905530507800829724542065089034078239140732907007723749116163414240e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7008155683928763625993385111391716573556058850721067488316896155182384411018364902257663416748073416e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2013570601439273431761757743752899009568384931858798331897684444327172239479113168523870604948937418e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8376886613594676145227874203435168683846846204803410737328530631214329812584124014671664463161813851e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9111708721433870549195244302467219622786347848522929368901025183226254646887428116510969945082776960e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8941804944480455462462040049776602442379814238823454101613561681621054733499459779840339704383723278e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4555507746554136524552917013127588933371038345142909572438762136400268333827368281993595096781776043e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6962454898285959091733200997526107997956846788817860793526937012076870769023090196276535359571019966e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8719683470263382904285346155515577849702347769871243449874788573852950176987144574330847121592626526e-28; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1830168667880021405378856645047408711705065561745690632873106293493017774350377458825393308162800669e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7439068646709797445209334697303999420215291557406119175139697067862423313974538555501141384974157001e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0416117614747666444307391571724185994446099669692660504945277339922561807926875414844923296482485840e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8470593724102263418463624167914690801295469459217842632555614713677743001300231744233584105460515017e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8673334135860658099748252597272605800099540245999413777895467140741787169446787860749705988378461729e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5726473392317509488887119735039988979305591537433499894363689761721013397218840218936753659909354171e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9078975864245702044428709500278226872546506475216091107311022544956598462531277002503980046729225123e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7725064257696617115352732703325226843879563708401085104026644676657065448994720346527557826883619484e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9767372254789820974311173007691269053115667350594241582996206965815323522032503458126414690025276108e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8155989047092542600848752856915955311752350250606750057883164865351405517213292909764073067188638719e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7777335093644914468562116290020034299233057657898818116733930492035472366228724708913952909621181693e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9073951983788591782864899718577945384369415321329392519101822368401204730249019418137092430016629627e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7412792324336573032874695362403008867491707481644667983899691993515940088599782771947397767385477211e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0800809979242652931127635685038261748052058448407321328381707820029950861234261951986457793441889637e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8732621261631866686491561659804158986704495648682576899341646290583825955607855286194787198811473621e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6753776465347350540652991113820313949681894571868697768439204459207910011200258621835740404481541654e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4892316614266915932140044029446866493400178311237305295256821374312500942851755488491848935382442394e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9798626405855615590235644716171197223598606497065404941760306363292121203585852243419065114150262972e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6118731834269251355191946123818309484769599052065528880132099652994035988286240838519090566336386626e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0560693168302431176278943627024912071420341665669753264696477623337994660359059459592396550265931784e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -5.4383566241750535269419668991401749396211186690993300829513932290307491872704001457145985253324271825e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7191783120875267634709834495700874698105594167210752303802457667201906699757967650556127204901946928e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2659819267396056362258195413084062248424751909253907993630044244547410494181278983089463455118945684e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.5532730891320187874193984710280207556133285326765017087860288557556815477376711080659270858866272281e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3487987659164319263248925841121526626485339674116254627484382777730528774227127426571863283805028076e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4986652954627021403609917601627658950829853797349048360555476868945352115188451651363008216010282032e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1353524965626531366371151319957759039709050704814931602441809950062401784893660967338761067656556180e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2382005305640282232857770955500471873825329607347256475992527924262093109866248529012538202550025948e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5992502210683451040908752458009179541009276530132086362755721350186992383037179576273926162094216725e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.4942817681973940977082742375398693544149617671405457723655070284175873431824991428129584916965571268e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2353373076660472069655339709250202696975760310978145998508466210663555022645439559343464948633542855e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8383949386987983391590686735021793123300660127168990957850695544898836639482550441113042859560803279e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7850573911832329028438844801950197313547345410122785441817066137180007771005101171426037679944412426e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3683563581827791778355185783450309363283673814603469326214406678442136703845770221620462529058442102e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9623673288814349942064264222572774654902775821075343379219219001286397185851573745939900097629666881e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2165986784339523385383756128123405787066780729865685191423006897704547264784392931711946997931415122e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2118033615738569604613103789388767393347267797799610779934777865046768741125026140517277102380296094e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2685105701449571657826805320837479034734216992557828600022570444255832454451288507788768656832493999e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7805274660029925437026353390308640207910392375931913040372599111071297289721310741381026063724355406e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5352757643809344413558802686853517896329697865417273690234789341886460572136832062111419112610073257e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1287243292564946108271354162757883183891885613752016300673845579374324552923137815898634559166337565e-25; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7439068646709797445209334697303999420215291557406119175139697067862423313974538555501141384974157001e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7059026638208379521108344003751665898179126331315588469109275243334905337028055049613540944859884208e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3454484932590554683912065922996566438357638746511305766898632272858080551822355880118348761733334678e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3642931496613094612555392256622142374563439401639630796637273952888739760068203586689259086696041047e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0660601013356081618864245293178011339658226028034295901207271620614041981780046638911227594757294882e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2824217840861864407365124137446302334634905381004825485740683320069132280681523444163061812534444299e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1670726402120734386616072152070515720509283432224997340747089413971070795551594369031445987670026056e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6349141382291363893361600031486988035764643656933053039881404482789418275805062226609985338589652036e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7871890773714358726551682038438652462023237395394989424834513291072062040614968325362194336441356052e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6202717014615236719916068106200172026860113762460214834377159527383973506428449427050293173592902213e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6276678541167476978933347500097584686378993632459594239634347314314058123889884011735384975386259929e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8232420169336500996910562969605303558815891839510778665324036030281044268470303324878085103572619428e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7088868342626784820410502234723115066227455440574073824618029818866764260574811155976915558143477919e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0114355563128889818752342198280301321440055150673797762349507329390070202527014053193308422920143114e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8777094218017961058222826537342760832669442324593033355327657520193822832117877652460911361344906685e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7650298972997501065268891502835887751205775336901094112805109367521481393008817869669806128495834881e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5220632736455276477033409719189204595464511058452598419393745571156301584928744368729240693523760173e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0447753320808681111978140483637303092807047836430735629730845210992524079448258680211099905183225742e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6828752501960669878502165318185495707175020858639330613937459070376886201968917478290589730096165126e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3951774340478449525348118268747138052333454516972702661279724028261558868044307056707360130075365866e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 4.5319638534792112724516390826168124496842656937626140475131928364371712003241423659799438957474007033e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2659819267396056362258195413084062248424751909253907993630044244547410494181278983089463455118945684e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8883182722830046968548496177570051889192273096621553726390518700702207771455677977739257804661740307e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2943942409433489895161653925233798255162028316857050447848709435959030024322473435313164507636628334e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1239989715970266052707438201234104099432043045825740590863325567788752335331131707780964201639112681e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2488877462189184503008266583681631533647444922468035408942712090638525597260290775058775947132632314e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4612708046887761386509031194517387100678791789526288276073664560988072317006331006724980172142645895e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1985004421366902115189989011774392540542578003325708140855884204694294581617674756580489747473117604e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1660418508903452657339658216472405629833752190690031018582599107167411883682330591118668872581753590e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0785681411522772673465014391983635648136680940048149291626471938341544415302476146920301368377353963e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8627823895016037845732890171130688038230110181045641269416883014600671595541014490334342076380187367e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0452788297128030264392785930207829390715554781357579351398537863521595731259785844368908061306909217e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1332714049374091964627019559504054060635151641222088227306008120898490082034453988818595142669969447e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6110124778485900083807620874224244737265851769502607744998590218047307717417318444671652190775250829e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2051771357063409402116651305713890120420920746778647977322491456833126993738729093711898641890595617e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1947346864316160998558026256317093914191745585798852537433191196190418539566271585242851040507856511e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3557160990333253622402825123881752441168022225175694332845905349288342061085238555742159107885847802e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8662002588286088415072430845893341956955822180204914583730378400455066893363953359017695969433417666e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6542570789416736026094921414735318117170105085162715418964745409774892209081290245130656005990233783e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3370861013022685649806586704701248439255728555631662878624853338314066405511022364774046296830350015e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3325702423544226064832850623669776102201573601038465459179622753356958776525412231547870676347214012e-22; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0416117614747666444307391571724185994446099669692660504945277339922561807926875414844923296482485840e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.3454484932590554683912065922996566438357638746511305766898632272858080551822355880118348761733334678e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5696993647436759099282331637263521268339809286377583936267059577509876122161591883632159168672189707e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8895714644680253132204207299873858670072469022894707338854444705769890802350180870027915872312489908e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3355406662735101515490313796163047700871696495773922217785279018073591791854000594336079730000476363e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1461344003668902779783170408605289016817276643020847056725050116969118650672738900425948927757634349e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9638669552762398563879517533699017051551656142342251582450129097651033603162494925377382724078295628e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5467657670078300870558777509028169720697707294087709469399973689402599168754797555856698985245632717e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8527697368075967879357052241308467239379068018627733509633764133523094534316768216971330018968683592e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0320141962773611867698621347582217534611921855479577791575588269192964917886287778220628814220918744e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0453456290859253632999100296794929415775306418359723658101430012270826190981332665395051741211443138e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.2183753021334437584283660785739258827602559078940571763650399199658748866495128957629470565993957915e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0230094826355201752285881991707027913011972185474956709799925005819830323774115591012755463370265414e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3771265748153658748571932796330941073223160651799197230135782808657890065809423775215297651432381411e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6182100205849145496552535991249058644259851302307866538551311193635609137517153632736372347281552995e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3470825430708927563626627635622620099295250888328192037778939862605406923520469143252195111111203297e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6437038785714418641021720612885847194401447853165561291290067100455896952727066026905437432155004568e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2979150147757518110609175503234625779978038598202122636297356461211543181094378112797020941619743527e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2340176715749338172838479109733673739289595457611214756479338812952317252989717499853659484809057664e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0091877268858237898409387444291722505458828087525473849947010157384555853433692486276825719353414641e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.5106546178264037574838796942056041498949798490816834417278445311510380288674389976924405639917604085e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.5532730891320187874193984710280207556133285326765017087860288557556815477376711080659270858866272281e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2943942409433489895161653925233798255162028316857050447848709435959030024322473435313164507636628334e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0981314136477829965053884642312188258275346248430159183139636757842584227434141236044563264929245885e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7466632386567553509024799957872891461266682546195909429529854553568387435163897818722883682399602546e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1629591540630615010066264083265171254385245897719183934351218080367358370107998155468435281229444577e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1537569348962587298173304849599997172972944965915569058306565401459879130935158645881965357779980891e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7328334807122826390071857027262441774280187838374621994239633873879245647874181016938082988862316629e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2201395041685580681896482943360051512175787186416855548321515418067740385738966993563315952485246520e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3595247829710230122121368309088468880148724612169471875876518870890819663086033104030562372644206513e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2366440134911976719243468549474094429352688340111060421869680004830704440400933329569969114964396230e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9439283894706072098687492586055879207870181143567580609743296265526583045441390351860279015692143528e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2503588125121834682715205687518898767259870141374337976922366213730743658905107379756606142418161391e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4075210266172758297705963927178040038810069816530278145473259812828243310509277113590533378517644673e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8423223081366042614514941631488855589710112541901254767200221645541849168344367062809656204092824158e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5563775079686864123236380039903956006718730662149873317879919664581382105890871640598818874558465903e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1946928069352306430219144114096960527465450429179490220132716599843386686286099362262097663536506262e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4747203502231037271376758460519040629170572019966619764491537255384222791768212839525538343043357675e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0767670391973918139303048771975578408206928237640190368195790053532044326852143610165384376092254190e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7959000583806650019305932744116388081931083272480013098371815254186565071354987165929734765626529264e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1875447098451024332622570241355599868042808731450211926213861758980913123185505682426329041623272393e-20; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8470593724102263418463624167914690801295469459217842632555614713677743001300231744233584105460515017e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3642931496613094612555392256622142374563439401639630796637273952888739760068203586689259086696041047e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8895714644680253132204207299873858670072469022894707338854444705769890802350180870027915872312489908e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3369768371938813576965004912683491296971375598788642221761499479918580770931017957838182661062864952e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6871181136880508631591995411694127464539538758550140235617222231259717767138656292658008708202010295e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8998515176723393931902753640929825335821967147385913510096006465422393173562087675893696584186899427e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5616232603690711973858268041876059331868183566577115728130465566134937040322292568540300606025102950e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0073905676561123689363290075809596621928753494196551798337149971950844350311900997892985557382740926e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0495553485032262573435796020672234750663935513664096120515552093499191842177253997925334388494341848e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3939400611836183501929364264596462199098820794273448592464273554620831330795537629397712900415930476e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4258881716450205295672153408350057154102471542495296387788937341424028247677517934718765330249545442e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1315031214365497988029749871290092147883363523989105081121305380683056212302497316905164582974579587e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.9778509397816860932170252616171411040742466052981997455851749581101699456844897488154519104775900812e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3311546453471891210272997074371391103729671409325434359186498674010964098557255449012793863655258393e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2181061313250660441978307103755426562750347517763112277841970610543516158313915234947615630210635435e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3458008116164700719120039033768953302431496574361686116787835923113321244982449436212997236909647554e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6765294728842692280057281891848682584343961873756091443640004865372951999872808152256768797614562361e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1335197082051356035219192126427048654308889132371741826741058562151510611270436624810091775035278081e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6577304631973430805735783157961694382226898794365373909166049231447830596591312572156179548254590144e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9662253951135256784134350002679464916304208345091065311673827902094955558328167388992671024879648734e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.6975975318328638526497851682242931269377194662714406889863199171358526884782791081447942044714764168e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3487987659164319263248925841121526626485339674116254627484382777730528774227127426571863283805028076e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1239989715970266052707438201234104099432043045825740590863325567788752335331131707780964201639112681e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7466632386567553509024799957872891461266682546195909429529854553568387435163897818722883682399602546e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6904700690299202694750624161088546054221974336572784060902158980073864100708567498440372341761153062e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4338556322554670078718391503105875455345637298649388159653331281491356001734657252873183433286359738e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6317088123149323230010372580607486730233701111772277992269201747050341253297530918644597091362339083e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0943455018494266088206186876870361195759502238867748800420348937242371293427246566493723028927854765e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2893119531505183689833039013035478649782715927226495000143798323720114323667155789217679431222694868e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2364316313737591432778583344331510270691776541766617506634988177236025300519613501631704039602887792e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1660208573850149968319422351624866550821363374678347293361379738811962451393897155902264021273721286e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1472337639910232330338259299158410680406575707850320150628773529657839835381444704665708288060371376e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5287199744636474612155380862153363544394208130037682919063030739241709093082825210885407822018012508e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5859184653577433944327297007481899672876664428223342775748629312641074340314416481094895840022903819e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7276362348542170142872900781180767515194315742269136504336142330773906024882067213703116019605310251e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8930555551656846906018625027051093847644272335984386614018251334736903569527424861145465765841520426e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1569012075418467119953520835389031024067577548416794687697761812310888118512037954890945341552168780e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6746079891584204446348505494817757944875190535659463312050807110662084847202518326147283162332634509e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3615917660732848918959057715991206287334322030704607411217955377702464475522923180794518192386753816e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0447815940434302751964397927526498837010162128735235934429199935605080345935179533933836314023925086e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1928759533319092484893505476540180364078226297877667449656245175830356138382242842834675618661441605e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8673334135860658099748252597272605800099540245999413777895467140741787169446787860749705988378461729e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0660601013356081618864245293178011339658226028034295901207271620614041981780046638911227594757294882e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3355406662735101515490313796163047700871696495773922217785279018073591791854000594336079730000476363e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6871181136880508631591995411694127464539538758550140235617222231259717767138656292658008708202010295e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2392344629621784245908209779866401032599642210877692486219534968940561332685567343852955009930045047e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8882822929881979321643153057598044837412896197412147343571267557722282528645438534250645673109647968e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9338634147479003314865841289822446201103779852824806437337638390897428659619798518525176647176054528e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5871184488182502045411739388293995852965852710906383483696019372698390403983210586293002156073003694e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0976935165134832675310245980466938579907686622462184246011848797368388357385492433937430263703810664e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0858567829966429501155581475796398397187276752625837347713061055490975828137172771962544775781922904e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1208314867110858106247949548166971489940834163624167060509513496517920196213560750614012255033346799e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9712858937627721007316570443862883846469065572348744761907655906805897394131750353620678191919621871e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5786918949820448281685341442526075371090183825639833365409048402235945632144349326299035690162662451e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6848813504763202185110272340072796543483864064502051670795588531113202340712810737090355276117079974e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.8963728853748208581036565828870059296393493610228542426378501301336806994894088593224642892224027743e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7398110543052631011046062974282918714080685155941561093677248312837620911051283806499434902904427298e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5105396456779400829656344729515344860255439254297180752421529887496688973881899071965083629388898115e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5983461576668093291979005989624712793387043530388707602082346450431642730742257071620804091048322268e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4217409639392260959094436698433373033028581675295087261305621133825457771861893782762586272879519236e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5077320088096415590639371057102428289998620094003888777235084438163517636118013713520138169980921080e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.9973305909254042807219835202492274623733323426738661234546789753995178709978738735039395180940453635e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4986652954627021403609917601627658950829853797349048360555476868945352115188451651363008216010282032e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2488877462189184503008266583681631533647444922468035408942712090638525597260290775058775947132632314e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1629591540630615010066264083265171254385245897719183934351218080367358370107998155468435281229444577e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4338556322554670078718391503105875455345637298649388159653331281491356001734657252873183433286359738e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2598395913952411097367400639366254895886962811101616502728104087416560919628947600178163429285312890e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2574542371420043391450237424803997659614707470767163351255578865313361918009974086061847975983629789e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4381655616732905740916213216165896747566940283524367787449580317482093948099918703255507978191268473e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4415638219860018659969034673924560839239196305572285942501309947893537051548388913577827588349159756e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6120805626083405277032910596742567396673632338541069948337965213537378217132728309863945365849922073e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0870495094130870915101397245852111015399526735207183669010738320126674581876521950028949775061567040e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1567371169350861709257620556772841558533035469094536102463435971716218838230157116317472798037455412e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7376253398268920041070085151802630271141174084503197200477460357226445301447954464622501271650251768e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0923587469877088244735322125808458573978418734448005989962584212394456592526846333395106246640661464e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3337389840664939847402458925993170979823765179166239209460269025284072200366793583357819585634173657e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0004840629479592916415840516324417712059201768343423504026956648047631099803660039621304725252916049e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6494494047132584893413257937203102803239345464101144141664752746389267625971908845757224131885933305e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1615011037565795697079146661540188985146707503457148908436639224808917337623090064401355833296236387e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6401020995458832792135069278045593244499413676156980842824934748161228899625289011897275187494830922e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4217255280821328434028036497626642702282525891808960573773853328188772638674433866185860458955012847e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7024142721054145686266550080973683563609285121858843214309435437049530434308965985120145831608824748e-16; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5726473392317509488887119735039988979305591537433499894363689761721013397218840218936753659909354171e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2824217840861864407365124137446302334634905381004825485740683320069132280681523444163061812534444299e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1461344003668902779783170408605289016817276643020847056725050116969118650672738900425948927757634349e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8998515176723393931902753640929825335821967147385913510096006465422393173562087675893696584186899427e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8882822929881979321643153057598044837412896197412147343571267557722282528645438534250645673109647968e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8336867523593386764215021606623845882358722086410461889994152769505635618938109848069796089050656150e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4125164542890373515009170824676672945811525456432000568905218889815330584803801782629070489667505229e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2556907426293173855800048423881619984161253862947331606769944031947182596736461755923402845069993306e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0198901301281563187635273039030212721079503060737062369318955482114396275641727221646367326199058373e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4384351275608926180882587508306316262781365397577020672079364866600851137940398385648292761435529458e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6609260060293300199450673701617885988192291241836997429918186468075166720565035403839997034723870799e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5676493095090921000408226468645361105172944631448959023748579376015891553302204681609734266837515502e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8624930069249888233886593320422537587123918289372867823129098196193238829836379089174296625927161740e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3881132648786001938170945688820377428703872450553642247380395221868666055010196861379720657294768800e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1546902581950024112419912981596530568025885406468791851434362375741632655288919191260169879461224985e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4375864645247408324499475448723312591121401369792565915965689149722484478113501282864305428992587506e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9125441766796995591213153694123168502877206821866299316126590348173613689194292085488322961981717705e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0453528192087145604512859852075475039109741080555823898642412139056000447488136096379063982276411952e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4439504567279984276061034374468147972948722687462719063154527908692792346181176828842656628773870637e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3547913888809196137179129209374244538544093948366949062908008729716198919978259235697801830191359354e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.2707049931253062732742299396362810800176723410765569031971634896851943240658712379245827319421983857e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1353524965626531366371151319957759039709050704814931602441809950062401784893660967338761067656556180e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4612708046887761386509031194517387100678791789526288276073664560988072317006331006724980172142645895e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1537569348962587298173304849599997172972944965915569058306565401459879130935158645881965357779980891e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6317088123149323230010372580607486730233701111772277992269201747050341253297530918644597091362339083e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2574542371420043391450237424803997659614707470767163351255578865313361918009974086061847975983629789e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7405011736193931001313217282030024670880104494248057867501169398829929295542531884309047404638789232e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6222020001710354309709751106604736543245120163560478478864237591052866466862760287837167486437672635e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1776944505437579055608022918843858600867830724170107583945715315779596950716728803287677297327695556e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1061747977513615700973789710524541556740329493485592196484252179693759563058401293130417759531567211e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5050953024242761132129714101264067654860241763276141069383260448035426986097639924687614425373772149e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8495363944827109451451172522986721553615426475491692021091828013767076821391843140559792441659899935e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9544956474630821525668369662861490605071346896577046453029906311878465895510215172444913306581509963e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0110841683243520279678055130297074774263989273097621865031664451426775404775133148552814307607312217e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4513249116785907274108660495984165288652033421659343228699550196891230708123081650772626657852920688e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2090840285814583545040704158260841075066320237167173588693785134529900558402982993767323010841099224e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6044900322518737301373471890342283679887921210150330498967187474679863465091731934945617784516441261e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3617368103283415028664712465312077054080979847798449947210812319857734277721612188145984914362004260e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.5799996607050860709042363711380266817319440709850221921980424819468691689855107029765790171383556675e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5777475257401101473038222373164177225213942427033752264653381870811331365681892934179553406720098117e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6408294783499086031626173619428892993022528631000700719742521651633497023751934138792629884283265759e-14; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9078975864245702044428709500278226872546506475216091107311022544956598462531277002503980046729225123e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1670726402120734386616072152070515720509283432224997340747089413971070795551594369031445987670026056e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9638669552762398563879517533699017051551656142342251582450129097651033603162494925377382724078295628e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5616232603690711973858268041876059331868183566577115728130465566134937040322292568540300606025102950e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9338634147479003314865841289822446201103779852824806437337638390897428659619798518525176647176054528e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4125164542890373515009170824676672945811525456432000568905218889815330584803801782629070489667505229e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1586795548319723205500406634792484842432111221056282970358612757137336204443959979772985718718315984e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6412447373067781182484073664808373573336834271116775295765828788088686553689415645556953904100497682e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3737347857608365732068704567784749201239044605770166392363930229106408923114434935378550049921006422e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8739023215406160216977950332410196743036200411429331819307542622234917676393368572249997234649944795e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9659458861898687091925754758499022951131405910130419685830521628686114730836667076654085006349754697e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5982742217391167870910905565237857341071500589869215246723983088261236838331216282642394525223129441e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0089507658049205418993033849037764359597946216562893694807958562453250380588967611838513763142170359e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9275790323852089950651581623601736535801102915121073617746971760551122844552511987371945186547081740e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8425954652187601451767422303921894197410632922950145110484176312561041158306865587719825237356289043e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1740652081075586577818871865087706136694233946555253367528436233891441967574884175591589455405318755e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0553740218129922242233234987906416947518295928403953372602105678382143267368948604223542040547556530e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4757181570204056242652664244047310566191093339755910140811790443703513628467410956534441042685380915e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2647491722535190372297265465340332603043611324784480559634555984172251411478256902258613581300007450e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0086043386879588937266622732232940631703739578199410549153917300016049012532712242325003883703556448e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.2476401061128056446561704564419405036415595043484855056111122508337211272490175103651887845981228721e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2382005305640282232857770955500471873825329607347256475992527924262093109866248529012538202550025948e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1985004421366902115189989011774392540542578003325708140855884204694294581617674756580489747473117604e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7328334807122826390071857027262441774280187838374621994239633873879245647874181016938082988862316629e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0943455018494266088206186876870361195759502238867748800420348937242371293427246566493723028927854765e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4381655616732905740916213216165896747566940283524367787449580317482093948099918703255507978191268473e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6222020001710354309709751106604736543245120163560478478864237591052866466862760287837167486437672635e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.7166547973827811385169633020593003639635834195992757626260266069300015788402685448254509656991181194e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2982892788037009133032883599607482611256465389178404677227524635765899047949196958304096214640794522e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2744826177393206007004147282570984781615626226683122294810909931733546707043830001904711735914575465e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0507256035808931114773226310871191792359194306758227229833788944582379656717316742029859870548601110e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1688857419722193562947335664438200063500759556673131977846589873290294620206021473176052396044712232e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5646025554202337177493350139482621638186841785965279039209045529411811982063012969909767202399550747e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6186351556798474635398075273250297905312796739961870329409504481260839974113788569873007471253727701e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9311798786034474518088700701423330243178578144958008301108693863986176522943584779608307630035997077e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9839821857803333366057182581619125466644597324786418754544179129910770834635336914752704131886509766e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4504442864893636033821789538282942914216574270636609223095290271106300054394680148306262623866594030e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7417371164337298706411354988459449552021006141400579863574005398761327033306976817763952855914180473e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4650021172740639708424262030533998135889415278966177726795825614872458061399169014318001286223235798e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1411806545348836718363910686300070318980412045091864237872275326104642965595557242512103171043590420e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6041260913456711427045798351681894511162211146374120695881190071605540218389979125940439388556082605e-13; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7725064257696617115352732703325226843879563708401085104026644676657065448994720346527557826883619484e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6349141382291363893361600031486988035764643656933053039881404482789418275805062226609985338589652036e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5467657670078300870558777509028169720697707294087709469399973689402599168754797555856698985245632717e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0073905676561123689363290075809596621928753494196551798337149971950844350311900997892985557382740926e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5871184488182502045411739388293995852965852710906383483696019372698390403983210586293002156073003694e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2556907426293173855800048423881619984161253862947331606769944031947182596736461755923402845069993306e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6412447373067781182484073664808373573336834271116775295765828788088686553689415645556953904100497682e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8647146286003576328131192694004855251561914627149204920933513643907776019286669844491854553816967584e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3799156347677468069219753732975306249653791987762510018983878843128139293730419057790303726485488123e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6463882316743590486097460578129147551539771570517219958750190646233077114843919342248063800105651690e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9108011684499780616152871645510535516941908693563172647634491185489427210855117398194151734111096146e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0208633942583272336364131595309974632759127538828200185695732465437110142372131384981702714520044702e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5557769890228574017703919097343721366599255294334239735215967911338465318280893194430759306657232189e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2565730843125346356847791539777018285355953777691135249062323930377452473907002109698300447776164999e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7295166066743431377220581959452583398206834040930030211872908857063324236665829415986161514460988059e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3365811793159899949888734399801878669289342044008125739857328821698071218550513602602404894810262819e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7434765290973969527259495869771381901721914967895402802685155611227638606772719555733471431925918542e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8600543213341937471741230464766517696927197596265022734000005023142120681216481296002562354275220307e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3285954099511811252622864058832108947429564022031715571490819301852320167583042073188660304208679028e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3262276440559505808195538953103036330310178861815994864290715748963180785829643499540744360492234782e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 5.1985004421366901860709232685173121983684654566576017293747078330680329221884646206032410522337856157e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5992502210683451040908752458009179541009276530132086362755721350186992383037179576273926162094216725e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1660418508903452657339658216472405629833752190690031018582599107167411883682330591118668872581753590e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2201395041685580681896482943360051512175787186416855548321515418067740385738966993563315952485246520e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2893119531505183689833039013035478649782715927226495000143798323720114323667155789217679431222694868e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4415638219860018659969034673924560839239196305572285942501309947893537051548388913577827588349159756e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1776944505437579055608022918843858600867830724170107583945715315779596950716728803287677297327695556e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2982892788037009133032883599607482611256465389178404677227524635765899047949196958304096214640794522e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0338502760852614685668772875557898990089046468325763158269523230582071128328094078742884559207167891e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3297613080326988495240963512918344715522804363745645004844930002866659195832473015323190751735646869e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1659876166898133155928490879460733264981222067355196518656542863107831679867586849923742295881123436e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4593418703075654086984902565333137591369854887246382315122453026866589430634547620242413897870643676e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0482373544518332913451315661003973355792075720319154304401863742580369038891128369110119084222245089e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8236910635982078483463577030934441607251101496591332998169000988532872763378138911200287868750184269e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8763776769540498470073078089474623962538575395390017824753515594684205580140097356900983962918447167e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0690613086892334615866265479823105635787131433112527831804763642951078605976727833802940521138801390e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0043406131436892446866426067817837355100255724104819740978363116530897320110109395585339653693698864e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1357273134192391022011117763554690074666654310517364116862422520990522292593988160656430132576689062e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8589658736786602586069526177538435493464449766297199558802031702065934402909609329442877010670164703e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0939384584384396448043872432764363252613670521364927393407957281592718862015123349528451153581375241e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0486635589018326844013361858055042125434226901746673644141311387714182710505131035951415471665982745e-11; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9767372254789820974311173007691269053115667350594241582996206965815323522032503458126414690025276108e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7871890773714358726551682038438652462023237395394989424834513291072062040614968325362194336441356052e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8527697368075967879357052241308467239379068018627733509633764133523094534316768216971330018968683592e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0495553485032262573435796020672234750663935513664096120515552093499191842177253997925334388494341848e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0976935165134832675310245980466938579907686622462184246011848797368388357385492433937430263703810664e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0198901301281563187635273039030212721079503060737062369318955482114396275641727221646367326199058373e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3737347857608365732068704567784749201239044605770166392363930229106408923114434935378550049921006422e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3799156347677468069219753732975306249653791987762510018983878843128139293730419057790303726485488123e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1737655560921662162927232740528502925984112926416336812578193276886970139743960341273074256764856418e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5495265885850583809120330061125028338012821778433406718361506332099554407423443011829616570098562825e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0995659378026406453412058024080690348227716295185721057215564037607125707296639633794691107175805381e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5008624722964602790550185965895776924823279041935789923373703411834207453983464252800083293758404982e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7988623799723793326800322064014930717291289867061776841734833084257647411858115759656580576085206979e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3743309289661860035581030630181239769021882559079867375602445416225612968889024135096390048887730728e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9915661304850313287457452671708513891280374831144926360141499504341176770880920941818223787166807507e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5563255077770851801648207740345768570349081980121836075941632958106117500830657269619709737254117092e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2780073587352604720059787907183993100612125546752261385931776248854467118562751565486118588479984981e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4690102554731509539388010036313228748205286270821777020839970984143189507665358802854627338298626527e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4772506858560028681923402938098178864737261395532467632660887775193266479426322521214185899055268241e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5952087870500758008391542503700206349803781669724199897955112396900478243188413466191279830643035884e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.6988563536394412432473932667407468473232399207331978032817505506469909794155063716593733924712062706e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.4942817681973940977082742375398693544149617671405457723655070284175873431824991428129584916965571268e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0785681411522772673465014391983635648136680940048149291626471938341544415302476146920301368377353963e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3595247829710230122121368309088468880148724612169471875876518870890819663086033104030562372644206513e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2364316313737591432778583344331510270691776541766617506634988177236025300519613501631704039602887792e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6120805626083405277032910596742567396673632338541069948337965213537378217132728309863945365849922073e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1061747977513615700973789710524541556740329493485592196484252179693759563058401293130417759531567211e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2744826177393206007004147282570984781615626226683122294810909931733546707043830001904711735914575465e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3297613080326988495240963512918344715522804363745645004844930002866659195832473015323190751735646869e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3857795607904611216242217022050831641505260786331056993936747984158711099460028502958514951563666772e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2646252185599031015927580620300719770111383507487617506093212336704047148069151340104732259096815666e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3188762806704669892953115470416148535134490811449397964402467557770500021581156591940665133938072222e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0711763840820418838328257599344551580233669009749454774560898487149540946066604972570961717823107037e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7821534813379337241618673654062188887149124040339260288800345616938983868941223831305544978707688202e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3326717187042561698624652379057169252399940918731403272788323608073999714719222752611314536135721752e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2570865239287466061799796194152118451183356496882286100765049011278851374701063997200451424563350137e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5682654280009797528527330537284457937313760441748494282012821668984102523571849535376617115905810001e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3701607243814162620339084842496932648777377222658730791165138981634225048888049025940025229806947401e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0450760767200858895633272407972484733105488615561003632428094373032327107703509426999945320979100312e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0938829335176489819991181338490359408027787613437921113941744991875915935722968180580826000814567109e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6602070580742176920161179051959632313507620572987080570196651244307190708775001129896984852963956338e-10; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8155989047092542600848752856915955311752350250606750057883164865351405517213292909764073067188638719e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6202717014615236719916068106200172026860113762460214834377159527383973506428449427050293173592902213e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0320141962773611867698621347582217534611921855479577791575588269192964917886287778220628814220918744e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3939400611836183501929364264596462199098820794273448592464273554620831330795537629397712900415930476e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0858567829966429501155581475796398397187276752625837347713061055490975828137172771962544775781922904e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4384351275608926180882587508306316262781365397577020672079364866600851137940398385648292761435529458e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8739023215406160216977950332410196743036200411429331819307542622234917676393368572249997234649944795e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6463882316743590486097460578129147551539771570517219958750190646233077114843919342248063800105651690e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5495265885850583809120330061125028338012821778433406718361506332099554407423443011829616570098562825e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1922325415078301908622155582403955330338639850592856672107997562227217185609751638121810112158233154e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2774196095561085920762229646674846128859850120579983804279849001154711629764955419698106028895368553e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0597495149065998809402688320064393657167215232181417172398570409854929441754564860803874892106553229e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8219631538518358883508141875081715899869448439071195453208880037989959731106180767997132484863156542e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3954984388774319822260320736159022547424149860285464795228732214819363248549839812637467361710412341e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2933354967845366707365587620813654607603569554433222931808822649229187183282649359398933635611766629e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6977411308589969057543904977323427917326927046222267040845469538220934357724670079130219803186779937e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6766726010233408201432750078891010806604153348250222530050984009542121319424319046933072072287232937e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0921772497603020279438926661455591605655688858222528942346663665522143482250390706514728728725208416e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.5213271837827789673029521189068033572027607186135604995597834088619084767300412666118452338742124525e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8345115405357402330868048667874777631814846288346608509652822429187804661389666288999915330670492785e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 4.4706746148407123171935292853192412059692931409389040589301726234893596666932186597053671806852144811e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2353373076660472069655339709250202696975760310978145998508466210663555022645439559343464948633542855e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8627823895016037845732890171130688038230110181045641269416883014600671595541014490334342076380187367e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2366440134911976719243468549474094429352688340111060421869680004830704440400933329569969114964396230e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1660208573850149968319422351624866550821363374678347293361379738811962451393897155902264021273721286e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0870495094130870915101397245852111015399526735207183669010738320126674581876521950028949775061567040e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5050953024242761132129714101264067654860241763276141069383260448035426986097639924687614425373772149e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0507256035808931114773226310871191792359194306758227229833788944582379656717316742029859870548601110e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1659876166898133155928490879460733264981222067355196518656542863107831679867586849923742295881123436e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2646252185599031015927580620300719770111383507487617506093212336704047148069151340104732259096815666e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7071514788327230106761018137309541428881946885437051954101832501419350636897497784914278747479687650e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7833831046524090468368496236599789346936965147519213648116382073877731863483020651795723751772649406e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4506298594618328753910945435357573325014256247464704277981187790150220221406255498094254729851738259e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1971565055270079999752910658490780695898797268201385745456403340668968407827155037981670395535124095e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5249409820012183522369247621738265764440670125274020590467531069142255692152517730644896116904296863e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7087217416279849048387186564042598871253709351895208704623133690767765710489978057890135173088947995e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8551940803431235069652860773853813192830232181801899004006511083444578817728429704141244493629408662e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0037655661651499813298711863411876360202909287733046996980846425272167854135770380612182556540344170e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4245448372908926940054742329431513200004567787122498337131826179897994123044390189370041384655455240e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2405697200568318559169825959191852199021024298213930312587193224475702959777838874773117980333363814e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9968347745692100146874591332568815617777995107078099401535815073607257189245145827507788963111351105e-09; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7777335093644914468562116290020034299233057657898818116733930492035472366228724708913952909621181693e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6276678541167476978933347500097584686378993632459594239634347314314058123889884011735384975386259929e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0453456290859253632999100296794929415775306418359723658101430012270826190981332665395051741211443138e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4258881716450205295672153408350057154102471542495296387788937341424028247677517934718765330249545442e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1208314867110858106247949548166971489940834163624167060509513496517920196213560750614012255033346799e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6609260060293300199450673701617885988192291241836997429918186468075166720565035403839997034723870799e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9659458861898687091925754758499022951131405910130419685830521628686114730836667076654085006349754697e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9108011684499780616152871645510535516941908693563172647634491185489427210855117398194151734111096146e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0995659378026406453412058024080690348227716295185721057215564037607125707296639633794691107175805381e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2774196095561085920762229646674846128859850120579983804279849001154711629764955419698106028895368553e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3774342987610375756532765843250355477932194575125611586346913284539223788566685267604160940085963881e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1497174404528818549745165069572250169654234612729507342422154916408377260377094032018835988298483230e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4446843901201188178374411723774915403204083826070904232348320592278923371995120320890567613610807624e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7264771904851819240485525989540779351227496966077294758516475146123257171065236983562792369318282376e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4271907292063137713032278516201213248006938797043171912775789038700865556748935745240856442364031026e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1021227807804943705423092191588870890713249077800395437330505636785735172055141101776457722195945096e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5600921329170652538392862032659952807010266254448790684042406846986225922813889831375626033368836018e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2239660013853027138004646815581421252622153333475440155089942688405715708210980730349392831342067992e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0722274783116053453134062184689428362329278559690120572212792199229300254096893145152981826988926114e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3386974638201927343164221097273737937563732927854140046256101833018539354832158356480570600988164415e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -9.6767848813903705769477292428652257538871060201014989591033385656304166823365991021693816749591318012e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8383949386987983391590686735021793123300660127168990957850695544898836639482550441113042859560803279e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0452788297128030264392785930207829390715554781357579351398537863521595731259785844368908061306909217e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9439283894706072098687492586055879207870181143567580609743296265526583045441390351860279015692143528e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1472337639910232330338259299158410680406575707850320150628773529657839835381444704665708288060371376e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1567371169350861709257620556772841558533035469094536102463435971716218838230157116317472798037455412e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8495363944827109451451172522986721553615426475491692021091828013767076821391843140559792441659899935e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1688857419722193562947335664438200063500759556673131977846589873290294620206021473176052396044712232e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4593418703075654086984902565333137591369854887246382315122453026866589430634547620242413897870643676e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3188762806704669892953115470416148535134490811449397964402467557770500021581156591940665133938072222e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7833831046524090468368496236599789346936965147519213648116382073877731863483020651795723751772649406e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8658342350827205482054127857941305151779577168529484195564336403721177575728647086644417850290075464e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5197662162545262603229596331119931906610301326995025110262971605312624633935272101070403754247579384e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6473960769998247427930164974284711065175636567574849588264772437638848550329832014592882415907146518e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7517938999468819148450754786998878665676305517542437414945577476025049629607226225779740249393658915e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7962301189660598326654385129984263397137146049377547923339582737968944883959493443105702753925779914e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1086489834831205513714861662130081460072067155246847396176141285082797988602320589275249269055046187e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0570798603520561105517990966850996824667804884655952571525834681399674478647556875458967511452323232e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5014073729925865537355855676149623150090601685591915315286241860574121482451263051215122388966070053e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3084723579090230585686025600899177093936052317369909166624576540689651611424052230958574391341442608e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2739509469801351378753979717984389256320186303157159250076400345119701973161148362373481233413515417e-08; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9073951983788591782864899718577945384369415321329392519101822368401204730249019418137092430016629627e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8232420169336500996910562969605303558815891839510778665324036030281044268470303324878085103572619428e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.2183753021334437584283660785739258827602559078940571763650399199658748866495128957629470565993957915e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1315031214365497988029749871290092147883363523989105081121305380683056212302497316905164582974579587e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9712858937627721007316570443862883846469065572348744761907655906805897394131750353620678191919621871e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5676493095090921000408226468645361105172944631448959023748579376015891553302204681609734266837515502e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5982742217391167870910905565237857341071500589869215246723983088261236838331216282642394525223129441e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0208633942583272336364131595309974632759127538828200185695732465437110142372131384981702714520044702e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5008624722964602790550185965895776924823279041935789923373703411834207453983464252800083293758404982e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0597495149065998809402688320064393657167215232181417172398570409854929441754564860803874892106553229e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1497174404528818549745165069572250169654234612729507342422154916408377260377094032018835988298483230e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6526521028985689229994150526017824329920492201170462543467463890605970498330888193172062198571562338e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2854018980950184191170584535288823444286975537993041600935623101765037318323174544818503312763720852e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1631653358740939710458007027566104777399819918457670404342730991157217878928857790871309947102533368e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2177431786194697064119163351293094297289262044701111841318087522909176347085267165883550360497916161e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5176551591803303161772085976081306380948346371101722759308391735491047000965528974092716065968633353e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3759974333512143003159653536447986597827627476434512717958040221882418727141106227206409827879884846e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0595990285642466771305911033225776380768265687650344507363961277361651183562078501948456812164145789e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3245077903733797545888642091659515839980976501429102596829291080377552601823752445409132074708701769e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7897123209309970837961162445242582389288839040988865004880526889352683969666635242572066992447530314e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.7530413582630182941203340340649342905530507800829724542065089034078239140732907007723749116163414240e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7850573911832329028438844801950197313547345410122785441817066137180007771005101171426037679944412426e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1332714049374091964627019559504054060635151641222088227306008120898490082034453988818595142669969447e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2503588125121834682715205687518898767259870141374337976922366213730743658905107379756606142418161391e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5287199744636474612155380862153363544394208130037682919063030739241709093082825210885407822018012508e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7376253398268920041070085151802630271141174084503197200477460357226445301447954464622501271650251768e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9544956474630821525668369662861490605071346896577046453029906311878465895510215172444913306581509963e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5646025554202337177493350139482621638186841785965279039209045529411811982063012969909767202399550747e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0482373544518332913451315661003973355792075720319154304401863742580369038891128369110119084222245089e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0711763840820418838328257599344551580233669009749454774560898487149540946066604972570961717823107037e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4506298594618328753910945435357573325014256247464704277981187790150220221406255498094254729851738259e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5197662162545262603229596331119931906610301326995025110262971605312624633935272101070403754247579384e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2394171901245857439079122672307711684901290397812343050693469139301922745510468364746562130521106446e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8766245972217743148851848299447388891666758866014236608942607000767480740309876753327891736095976305e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8836061172824345753387812120956573150930123954883759908656900533406387569181478659414998895668087068e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4694348289054634321089717121003242451018318475313150974486376121842526612957019575737623930624203413e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1828536396888249272761888617842231092672898265668699055554164262845566911624100959418706533290545982e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6621112292211914915963026674526382980077246338533545844054794320803825668687410467902025336175748662e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2312268279467425973085215650645365536325083847850950175746177607311327156511763856434438886252374113e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0737534001548714084786561896196724862235173346333596608788697739806730289398737835953293359668156485e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3306770538864917089073625735062638103002931000611062718635576875810368459440590360840076793470944369e-07; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7412792324336573032874695362403008867491707481644667983899691993515940088599782771947397767385477211e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7088868342626784820410502234723115066227455440574073824618029818866764260574811155976915558143477919e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0230094826355201752285881991707027913011972185474956709799925005819830323774115591012755463370265414e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.9778509397816860932170252616171411040742466052981997455851749581101699456844897488154519104775900812e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5786918949820448281685341442526075371090183825639833365409048402235945632144349326299035690162662451e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8624930069249888233886593320422537587123918289372867823129098196193238829836379089174296625927161740e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0089507658049205418993033849037764359597946216562893694807958562453250380588967611838513763142170359e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5557769890228574017703919097343721366599255294334239735215967911338465318280893194430759306657232189e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7988623799723793326800322064014930717291289867061776841734833084257647411858115759656580576085206979e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8219631538518358883508141875081715899869448439071195453208880037989959731106180767997132484863156542e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4446843901201188178374411723774915403204083826070904232348320592278923371995120320890567613610807624e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2854018980950184191170584535288823444286975537993041600935623101765037318323174544818503312763720852e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1147490105585863260096251551307616979677284620347655227050018425866484913738874927872533550827446660e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0814108282678697773403100910727457962648626365054837938605911635426922448987610378911276108947027908e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0524278263893287805845260123315484355137462006755233887671115886020063298954332925099539900736692742e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3370936740578723697020402232501457860665332368741699774453498032597527040033456943396516877402678356e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9228650258594069127877224258218483208369324053179259988717165471120949943437712647266966013272995221e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1029872038686197546458199764676675904347417856972184106713717569230045623234403073063630404550330737e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2771212689389018727777718034158656943149176569054179754352012724662322085871813161372477152883299121e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5616105295050576505799328427709411352899305887116557433471521543886352920312901634441136271766283019e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.7008155683928763625993385111391716573556058850721067488316896155182384411018364902257663416748073416e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3683563581827791778355185783450309363283673814603469326214406678442136703845770221620462529058442102e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6110124778485900083807620874224244737265851769502607744998590218047307717417318444671652190775250829e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4075210266172758297705963927178040038810069816530278145473259812828243310509277113590533378517644673e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5859184653577433944327297007481899672876664428223342775748629312641074340314416481094895840022903819e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0923587469877088244735322125808458573978418734448005989962584212394456592526846333395106246640661464e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0110841683243520279678055130297074774263989273097621865031664451426775404775133148552814307607312217e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6186351556798474635398075273250297905312796739961870329409504481260839974113788569873007471253727701e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8236910635982078483463577030934441607251101496591332998169000988532872763378138911200287868750184269e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7821534813379337241618673654062188887149124040339260288800345616938983868941223831305544978707688202e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1971565055270079999752910658490780695898797268201385745456403340668968407827155037981670395535124095e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6473960769998247427930164974284711065175636567574849588264772437638848550329832014592882415907146518e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8766245972217743148851848299447388891666758866014236608942607000767480740309876753327891736095976305e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0108436099362010653094225288619122331806477066708015298939761802947333677892470553086749571441036946e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4729629537402268009356079940220437820635519077215277402616713495723487141167274346711427159818009714e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3650979891794747368859182991950845676419921887453308110081930642122404264450108154145360996989639429e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6679987276131315248359640342267105161759596709654280075887303615031691213445526109049888450024679275e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5291975855987423085721194728974526654670126082753900483966705402839137267195404276883387303763440412e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8646413644540452493827788472230790893125688731772534209291274857190828932053827458207689560186650639e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8632101374435473330941963934114213551419174378763054235460150551015201500773512427522194883255560167e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7697580190272549947834708778719281704013797535072810403762351292412009052251344839825932012267240542e-06; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0800809979242652931127635685038261748052058448407321328381707820029950861234261951986457793441889637e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0114355563128889818752342198280301321440055150673797762349507329390070202527014053193308422920143114e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3771265748153658748571932796330941073223160651799197230135782808657890065809423775215297651432381411e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3311546453471891210272997074371391103729671409325434359186498674010964098557255449012793863655258393e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6848813504763202185110272340072796543483864064502051670795588531113202340712810737090355276117079974e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3881132648786001938170945688820377428703872450553642247380395221868666055010196861379720657294768800e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9275790323852089950651581623601736535801102915121073617746971760551122844552511987371945186547081740e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2565730843125346356847791539777018285355953777691135249062323930377452473907002109698300447776164999e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3743309289661860035581030630181239769021882559079867375602445416225612968889024135096390048887730728e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3954984388774319822260320736159022547424149860285464795228732214819363248549839812637467361710412341e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7264771904851819240485525989540779351227496966077294758516475146123257171065236983562792369318282376e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1631653358740939710458007027566104777399819918457670404342730991157217878928857790871309947102533368e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0814108282678697773403100910727457962648626365054837938605911635426922448987610378911276108947027908e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0580248316432500087610863132611985059846907060678201540387127473871176872470568716549765948142901430e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1123909367671634283721485310060136367675142895798137253053799210507401888653149717744762285892416745e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1989087121947473324688911784465340903207217757334274871471198419411135575621707489933490019061520005e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5362354730759213654500062008279528491250180128332242634666648177052496235811129008128603417235471686e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6745074331933178525575771312214443067142460002909231220472367528594349043700576384291786286082580192e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2601299549225386982781542092605565503037681405127678107296366414522084612376353614385680217773608805e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3354824138748711711540108415112669051917978766176450727612141604626505242096814559024975137910598147e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.2013570601439273431761757743752899009568384931858798331897684444327172239479113168523870604948937418e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9623673288814349942064264222572774654902775821075343379219219001286397185851573745939900097629666881e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2051771357063409402116651305713890120420920746778647977322491456833126993738729093711898641890595617e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8423223081366042614514941631488855589710112541901254767200221645541849168344367062809656204092824158e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7276362348542170142872900781180767515194315742269136504336142330773906024882067213703116019605310251e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3337389840664939847402458925993170979823765179166239209460269025284072200366793583357819585634173657e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4513249116785907274108660495984165288652033421659343228699550196891230708123081650772626657852920688e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9311798786034474518088700701423330243178578144958008301108693863986176522943584779608307630035997077e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8763776769540498470073078089474623962538575395390017824753515594684205580140097356900983962918447167e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3326717187042561698624652379057169252399940918731403272788323608073999714719222752611314536135721752e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5249409820012183522369247621738265764440670125274020590467531069142255692152517730644896116904296863e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7517938999468819148450754786998878665676305517542437414945577476025049629607226225779740249393658915e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8836061172824345753387812120956573150930123954883759908656900533406387569181478659414998895668087068e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4729629537402268009356079940220437820635519077215277402616713495723487141167274346711427159818009714e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2215306533826805516390829621626801105920503190008067374344195847240924304279730544182589029546541653e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6296784837694557492085125165983255325719240059788818167165299294812961104516793444640922512420880527e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3199291412583568163942350072112787912836257796072816318210335323586239533139509076999622662756527236e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7373538477463888810373163623877672039344117232579524806259469698760446721651997037568420975046867517e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8961097012277223657193957187673654071752844461727883302914804230326185003995123574830764311181869707e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4020800547137781400063904744227130190577314019462488963742642748697287432935253551335340514874412173e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3737487806410717220862127974758854608425751511411009024483615699041221494745587591302368255348791409e-05; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8732621261631866686491561659804158986704495648682576899341646290583825955607855286194787198811473621e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8777094218017961058222826537342760832669442324593033355327657520193822832117877652460911361344906685e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6182100205849145496552535991249058644259851302307866538551311193635609137517153632736372347281552995e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2181061313250660441978307103755426562750347517763112277841970610543516158313915234947615630210635435e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.8963728853748208581036565828870059296393493610228542426378501301336806994894088593224642892224027743e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1546902581950024112419912981596530568025885406468791851434362375741632655288919191260169879461224985e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8425954652187601451767422303921894197410632922950145110484176312561041158306865587719825237356289043e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7295166066743431377220581959452583398206834040930030211872908857063324236665829415986161514460988059e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9915661304850313287457452671708513891280374831144926360141499504341176770880920941818223787166807507e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2933354967845366707365587620813654607603569554433222931808822649229187183282649359398933635611766629e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4271907292063137713032278516201213248006938797043171912775789038700865556748935745240856442364031026e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2177431786194697064119163351293094297289262044701111841318087522909176347085267165883550360497916161e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0524278263893287805845260123315484355137462006755233887671115886020063298954332925099539900736692742e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1123909367671634283721485310060136367675142895798137253053799210507401888653149717744762285892416745e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6055542345636575468596958308876796650675971178703632810215198897663675427979952716366383280847186307e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7006582404447489783676679395157377838157537685175319510085687548052768730285331100116599659622718485e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.9843688836145943136753430568923171297835229231452722321794398529313205905673928754829302243531889015e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4521487035746557333882149575755867658581365724392844745910856611922670634517429649215961830818130947e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2931698120683205559502029867844197020436772293640523182974449010477465586615447339343221504560321675e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3161851931737011146241964180160123386981172764032493575460788932737412483520606058170134566230501055e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -6.8376886613594676145227874203435168683846846204803410737328530631214329812584124014671664463161813851e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2165986784339523385383756128123405787066780729865685191423006897704547264784392931711946997931415122e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1947346864316160998558026256317093914191745585798852537433191196190418539566271585242851040507856511e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5563775079686864123236380039903956006718730662149873317879919664581382105890871640598818874558465903e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8930555551656846906018625027051093847644272335984386614018251334736903569527424861145465765841520426e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0004840629479592916415840516324417712059201768343423504026956648047631099803660039621304725252916049e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2090840285814583545040704158260841075066320237167173588693785134529900558402982993767323010841099224e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9839821857803333366057182581619125466644597324786418754544179129910770834635336914752704131886509766e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0690613086892334615866265479823105635787131433112527831804763642951078605976727833802940521138801390e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2570865239287466061799796194152118451183356496882286100765049011278851374701063997200451424563350137e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7087217416279849048387186564042598871253709351895208704623133690767765710489978057890135173088947995e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7962301189660598326654385129984263397137146049377547923339582737968944883959493443105702753925779914e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4694348289054634321089717121003242451018318475313150974486376121842526612957019575737623930624203413e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3650979891794747368859182991950845676419921887453308110081930642122404264450108154145360996989639429e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6296784837694557492085125165983255325719240059788818167165299294812961104516793444640922512420880527e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7559985301347546534565779166470661976056633599046076948926956608231737761708192985086751175786255281e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0098927207475885796372287149868711460662254400454337703990472969695526281262637799149399067766528648e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0396641801999676883433218292370188555106861144991635219190299470229057476308467025613691554536636702e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4806738661891019425156207122857293381393069615233902522949870576163776648209074131313695946989070416e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2936664246243996949550269249070069129587979648403744320275328397011706661530503020303155008965653075e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2266037709174456948031791412326659525979058892516307033287040391207171105511818164786229302113225714e-05; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6753776465347350540652991113820313949681894571868697768439204459207910011200258621835740404481541654e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7650298972997501065268891502835887751205775336901094112805109367521481393008817869669806128495834881e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3470825430708927563626627635622620099295250888328192037778939862605406923520469143252195111111203297e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3458008116164700719120039033768953302431496574361686116787835923113321244982449436212997236909647554e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7398110543052631011046062974282918714080685155941561093677248312837620911051283806499434902904427298e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4375864645247408324499475448723312591121401369792565915965689149722484478113501282864305428992587506e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1740652081075586577818871865087706136694233946555253367528436233891441967574884175591589455405318755e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3365811793159899949888734399801878669289342044008125739857328821698071218550513602602404894810262819e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5563255077770851801648207740345768570349081980121836075941632958106117500830657269619709737254117092e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6977411308589969057543904977323427917326927046222267040845469538220934357724670079130219803186779937e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1021227807804943705423092191588870890713249077800395437330505636785735172055141101776457722195945096e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5176551591803303161772085976081306380948346371101722759308391735491047000965528974092716065968633353e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3370936740578723697020402232501457860665332368741699774453498032597527040033456943396516877402678356e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1989087121947473324688911784465340903207217757334274871471198419411135575621707489933490019061520005e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7006582404447489783676679395157377838157537685175319510085687548052768730285331100116599659622718485e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3817890029459318415273193359732513629955181671144510700547358498461583717378657622694571640297223897e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9462354094135099834510134874699277132284017010031619179507066787937299351763825749833842374768455006e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3007323681457858240272514211527886728470873516811690440814718932867141078273013701069474715078206756e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8432426085718352557071933090407688130499232482484567761355996453858495376966436186070817286368895812e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5852027648527327348631155674864794961543055170818428640257433055019534362175432850969522370022498465e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9111708721433870549195244302467219622786347848522929368901025183226254646887428116510969945082776960e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2118033615738569604613103789388767393347267797799610779934777865046768741125026140517277102380296094e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3557160990333253622402825123881752441168022225175694332845905349288342061085238555742159107885847802e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1946928069352306430219144114096960527465450429179490220132716599843386686286099362262097663536506262e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1569012075418467119953520835389031024067577548416794687697761812310888118512037954890945341552168780e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6494494047132584893413257937203102803239345464101144141664752746389267625971908845757224131885933305e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6044900322518737301373471890342283679887921210150330498967187474679863465091731934945617784516441261e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4504442864893636033821789538282942914216574270636609223095290271106300054394680148306262623866594030e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0043406131436892446866426067817837355100255724104819740978363116530897320110109395585339653693698864e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5682654280009797528527330537284457937313760441748494282012821668984102523571849535376617115905810001e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8551940803431235069652860773853813192830232181801899004006511083444578817728429704141244493629408662e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1086489834831205513714861662130081460072067155246847396176141285082797988602320589275249269055046187e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1828536396888249272761888617842231092672898265668699055554164262845566911624100959418706533290545982e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6679987276131315248359640342267105161759596709654280075887303615031691213445526109049888450024679275e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3199291412583568163942350072112787912836257796072816318210335323586239533139509076999622662756527236e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0098927207475885796372287149868711460662254400454337703990472969695526281262637799149399067766528648e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4302677218026804000546818507014658444737823614567557196145633233676293047865164696953868522915407578e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9699465939691174062629219934722923997521287364890892734713009120402751723141398032072887024027402506e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2321911636667602690645526552310555445458934955828471657448942159229231535406237524541344775065122447e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6996751202239089216422352769200686541273847089774045976016067455880335344256184318876280974441263342e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4954871061923733769079981531989561427011978915415018791629559479664670744640055486223906975634157231e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4892316614266915932140044029446866493400178311237305295256821374312500942851755488491848935382442394e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5220632736455276477033409719189204595464511058452598419393745571156301584928744368729240693523760173e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6437038785714418641021720612885847194401447853165561291290067100455896952727066026905437432155004568e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6765294728842692280057281891848682584343961873756091443640004865372951999872808152256768797614562361e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5105396456779400829656344729515344860255439254297180752421529887496688973881899071965083629388898115e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9125441766796995591213153694123168502877206821866299316126590348173613689194292085488322961981717705e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0553740218129922242233234987906416947518295928403953372602105678382143267368948604223542040547556530e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7434765290973969527259495869771381901721914967895402802685155611227638606772719555733471431925918542e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2780073587352604720059787907183993100612125546752261385931776248854467118562751565486118588479984981e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6766726010233408201432750078891010806604153348250222530050984009542121319424319046933072072287232937e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5600921329170652538392862032659952807010266254448790684042406846986225922813889831375626033368836018e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3759974333512143003159653536447986597827627476434512717958040221882418727141106227206409827879884846e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9228650258594069127877224258218483208369324053179259988717165471120949943437712647266966013272995221e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5362354730759213654500062008279528491250180128332242634666648177052496235811129008128603417235471686e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.9843688836145943136753430568923171297835229231452722321794398529313205905673928754829302243531889015e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9462354094135099834510134874699277132284017010031619179507066787937299351763825749833842374768455006e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3047773937862321549522425783662103345976242477866384052812674313110197263961687756447689451513971526e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2350852657960161539323974854706510520929532082021173129428994831574511279913202281431614759912162225e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2797670183265104110468652886610543359223022867837629757352295914746714968410068411089114603919581990e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4257689494134665058523077128700890695763639656342385946333980169269232027434341576544461174840195872e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.8941804944480455462462040049776602442379814238823454101613561681621054733499459779840339704383723278e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2685105701449571657826805320837479034734216992557828600022570444255832454451288507788768656832493999e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.8662002588286088415072430845893341956955822180204914583730378400455066893363953359017695969433417666e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4747203502231037271376758460519040629170572019966619764491537255384222791768212839525538343043357675e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6746079891584204446348505494817757944875190535659463312050807110662084847202518326147283162332634509e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1615011037565795697079146661540188985146707503457148908436639224808917337623090064401355833296236387e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3617368103283415028664712465312077054080979847798449947210812319857734277721612188145984914362004260e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7417371164337298706411354988459449552021006141400579863574005398761327033306976817763952855914180473e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1357273134192391022011117763554690074666654310517364116862422520990522292593988160656430132576689062e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3701607243814162620339084842496932648777377222658730791165138981634225048888049025940025229806947401e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0037655661651499813298711863411876360202909287733046996980846425272167854135770380612182556540344170e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0570798603520561105517990966850996824667804884655952571525834681399674478647556875458967511452323232e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6621112292211914915963026674526382980077246338533545844054794320803825668687410467902025336175748662e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5291975855987423085721194728974526654670126082753900483966705402839137267195404276883387303763440412e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7373538477463888810373163623877672039344117232579524806259469698760446721651997037568420975046867517e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0396641801999676883433218292370188555106861144991635219190299470229057476308467025613691554536636702e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9699465939691174062629219934722923997521287364890892734713009120402751723141398032072887024027402506e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1706441424645075611048272301680250542905022213849502568293407475921312882197582212074098629031142831e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7979810200611040229221281948446543505992101025319810237615564360426504397116581529670945351652793717e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6949143564218559611156201325651435806276679463416646396602677091150473676974253686985365995103210023e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1119529211388554372806639410502671287017090284011791108830382538601567172238102652082948297453978922e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9798626405855615590235644716171197223598606497065404941760306363292121203585852243419065114150262972e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0447753320808681111978140483637303092807047836430735629730845210992524079448258680211099905183225742e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2979150147757518110609175503234625779978038598202122636297356461211543181094378112797020941619743527e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.1335197082051356035219192126427048654308889132371741826741058562151510611270436624810091775035278081e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5983461576668093291979005989624712793387043530388707602082346450431642730742257071620804091048322268e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0453528192087145604512859852075475039109741080555823898642412139056000447488136096379063982276411952e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4757181570204056242652664244047310566191093339755910140811790443703513628467410956534441042685380915e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8600543213341937471741230464766517696927197596265022734000005023142120681216481296002562354275220307e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4690102554731509539388010036313228748205286270821777020839970984143189507665358802854627338298626527e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0921772497603020279438926661455591605655688858222528942346663665522143482250390706514728728725208416e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2239660013853027138004646815581421252622153333475440155089942688405715708210980730349392831342067992e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0595990285642466771305911033225776380768265687650344507363961277361651183562078501948456812164145789e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1029872038686197546458199764676675904347417856972184106713717569230045623234403073063630404550330737e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6745074331933178525575771312214443067142460002909231220472367528594349043700576384291786286082580192e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4521487035746557333882149575755867658581365724392844745910856611922670634517429649215961830818130947e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3007323681457858240272514211527886728470873516811690440814718932867141078273013701069474715078206756e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.2350852657960161539323974854706510520929532082021173129428994831574511279913202281431614759912162225e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3571477549373415114321067021065955800428972988470048704554355771799611945537427814342551260183451977e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2205195657317404267827486265178704182904453908900877888510755812002951451737229153620017228051426027e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0647290509183575621523177056798808634770365220586394145919006605309848367716955288871068998625633468e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 5.4555507746554136524552917013127588933371038345142909572438762136400268333827368281993595096781776043e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7805274660029925437026353390308640207910392375931913040372599111071297289721310741381026063724355406e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6542570789416736026094921414735318117170105085162715418964745409774892209081290245130656005990233783e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0767670391973918139303048771975578408206928237640190368195790053532044326852143610165384376092254190e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3615917660732848918959057715991206287334322030704607411217955377702464475522923180794518192386753816e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6401020995458832792135069278045593244499413676156980842824934748161228899625289011897275187494830922e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.5799996607050860709042363711380266817319440709850221921980424819468691689855107029765790171383556675e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4650021172740639708424262030533998135889415278966177726795825614872458061399169014318001286223235798e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8589658736786602586069526177538435493464449766297199558802031702065934402909609329442877010670164703e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0450760767200858895633272407972484733105488615561003632428094373032327107703509426999945320979100312e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4245448372908926940054742329431513200004567787122498337131826179897994123044390189370041384655455240e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5014073729925865537355855676149623150090601685591915315286241860574121482451263051215122388966070053e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2312268279467425973085215650645365536325083847850950175746177607311327156511763856434438886252374113e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8646413644540452493827788472230790893125688731772534209291274857190828932053827458207689560186650639e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8961097012277223657193957187673654071752844461727883302914804230326185003995123574830764311181869707e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4806738661891019425156207122857293381393069615233902522949870576163776648209074131313695946989070416e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2321911636667602690645526552310555445458934955828471657448942159229231535406237524541344775065122447e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7979810200611040229221281948446543505992101025319810237615564360426504397116581529670945351652793717e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2550418571131057982135824456949775927592995684443049546890855331257029510121271435030788203061521015e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0982204272088381292289047043808522100880108729678821785848191437220240136230005967357312088874827788e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4434276615301273986286871350996921203120260825299061048233784161791581813502914658070978972911140396e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6118731834269251355191946123818309484769599052065528880132099652994035988286240838519090566336386626e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6828752501960669878502165318185495707175020858639330613937459070376886201968917478290589730096165126e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2340176715749338172838479109733673739289595457611214756479338812952317252989717499853659484809057664e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6577304631973430805735783157961694382226898794365373909166049231447830596591312572156179548254590144e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4217409639392260959094436698433373033028581675295087261305621133825457771861893782762586272879519236e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4439504567279984276061034374468147972948722687462719063154527908692792346181176828842656628773870637e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2647491722535190372297265465340332603043611324784480559634555984172251411478256902258613581300007450e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3285954099511811252622864058832108947429564022031715571490819301852320167583042073188660304208679028e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4772506858560028681923402938098178864737261395532467632660887775193266479426322521214185899055268241e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.5213271837827789673029521189068033572027607186135604995597834088619084767300412666118452338742124525e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0722274783116053453134062184689428362329278559690120572212792199229300254096893145152981826988926114e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3245077903733797545888642091659515839980976501429102596829291080377552601823752445409132074708701769e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2771212689389018727777718034158656943149176569054179754352012724662322085871813161372477152883299121e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2601299549225386982781542092605565503037681405127678107296366414522084612376353614385680217773608805e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2931698120683205559502029867844197020436772293640523182974449010477465586615447339343221504560321675e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8432426085718352557071933090407688130499232482484567761355996453858495376966436186070817286368895812e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2797670183265104110468652886610543359223022867837629757352295914746714968410068411089114603919581990e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2205195657317404267827486265178704182904453908900877888510755812002951451737229153620017228051426027e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1008500435178683409885164458194240777168427025528135656536604845503888891650357635913513323019954613e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5807533970421562712774711055324354758768279699179287932402821726365436325563550548986131931348820320e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -4.6962454898285959091733200997526107997956846788817860793526937012076870769023090196276535359571019966e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5352757643809344413558802686853517896329697865417273690234789341886460572136832062111419112610073257e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3370861013022685649806586704701248439255728555631662878624853338314066405511022364774046296830350015e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7959000583806650019305932744116388081931083272480013098371815254186565071354987165929734765626529264e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0447815940434302751964397927526498837010162128735235934429199935605080345935179533933836314023925086e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4217255280821328434028036497626642702282525891808960573773853328188772638674433866185860458955012847e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5777475257401101473038222373164177225213942427033752264653381870811331365681892934179553406720098117e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1411806545348836718363910686300070318980412045091864237872275326104642965595557242512103171043590420e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0939384584384396448043872432764363252613670521364927393407957281592718862015123349528451153581375241e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0938829335176489819991181338490359408027787613437921113941744991875915935722968180580826000814567109e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2405697200568318559169825959191852199021024298213930312587193224475702959777838874773117980333363814e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3084723579090230585686025600899177093936052317369909166624576540689651611424052230958574391341442608e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0737534001548714084786561896196724862235173346333596608788697739806730289398737835953293359668156485e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8632101374435473330941963934114213551419174378763054235460150551015201500773512427522194883255560167e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4020800547137781400063904744227130190577314019462488963742642748697287432935253551335340514874412173e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2936664246243996949550269249070069129587979648403744320275328397011706661530503020303155008965653075e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6996751202239089216422352769200686541273847089774045976016067455880335344256184318876280974441263342e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6949143564218559611156201325651435806276679463416646396602677091150473676974253686985365995103210023e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0982204272088381292289047043808522100880108729678821785848191437220240136230005967357312088874827788e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6143598899297320833599489470999988175301847911791637064995723459268516093737617990929229078138109056e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8916912015876806944462754756071044515243424496380242220887532751096893015870196403019336709683784250e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0560693168302431176278943627024912071420341665669753264696477623337994660359059459592396550265931784e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3951774340478449525348118268747138052333454516972702661279724028261558868044307056707360130075365866e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0091877268858237898409387444291722505458828087525473849947010157384555853433692486276825719353414641e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9662253951135256784134350002679464916304208345091065311673827902094955558328167388992671024879648734e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5077320088096415590639371057102428289998620094003888777235084438163517636118013713520138169980921080e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3547913888809196137179129209374244538544093948366949062908008729716198919978259235697801830191359354e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0086043386879588937266622732232940631703739578199410549153917300016049012532712242325003883703556448e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3262276440559505808195538953103036330310178861815994864290715748963180785829643499540744360492234782e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5952087870500758008391542503700206349803781669724199897955112396900478243188413466191279830643035884e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8345115405357402330868048667874777631814846288346608509652822429187804661389666288999915330670492785e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3386974638201927343164221097273737937563732927854140046256101833018539354832158356480570600988164415e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7897123209309970837961162445242582389288839040988865004880526889352683969666635242572066992447530314e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5616105295050576505799328427709411352899305887116557433471521543886352920312901634441136271766283019e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3354824138748711711540108415112669051917978766176450727612141604626505242096814559024975137910598147e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3161851931737011146241964180160123386981172764032493575460788932737412483520606058170134566230501055e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5852027648527327348631155674864794961543055170818428640257433055019534362175432850969522370022498465e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4257689494134665058523077128700890695763639656342385946333980169269232027434341576544461174840195872e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0647290509183575621523177056798808634770365220586394145919006605309848367716955288871068998625633468e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5807533970421562712774711055324354758768279699179287932402821726365436325563550548986131931348820320e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9110631860619037387545569504980383551269476598512942792133815247573502330884722389442115976647434118e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.8719683470263382904285346155515577849702347769871243449874788573852950176987144574330847121592626526e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1287243292564946108271354162757883183891885613752016300673845579374324552923137815898634559166337565e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3325702423544226064832850623669776102201573601038465459179622753356958776525412231547870676347214012e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1875447098451024332622570241355599868042808731450211926213861758980913123185505682426329041623272393e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1928759533319092484893505476540180364078226297877667449656245175830356138382242842834675618661441605e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7024142721054145686266550080973683563609285121858843214309435437049530434308965985120145831608824748e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6408294783499086031626173619428892993022528631000700719742521651633497023751934138792629884283265759e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6041260913456711427045798351681894511162211146374120695881190071605540218389979125940439388556082605e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0486635589018326844013361858055042125434226901746673644141311387714182710505131035951415471665982745e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6602070580742176920161179051959632313507620572987080570196651244307190708775001129896984852963956338e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9968347745692100146874591332568815617777995107078099401535815073607257189245145827507788963111351105e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2739509469801351378753979717984389256320186303157159250076400345119701973161148362373481233413515417e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3306770538864917089073625735062638103002931000611062718635576875810368459440590360840076793470944369e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7697580190272549947834708778719281704013797535072810403762351292412009052251344839825932012267240542e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3737487806410717220862127974758854608425751511411009024483615699041221494745587591302368255348791409e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2266037709174456948031791412326659525979058892516307033287040391207171105511818164786229302113225714e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4954871061923733769079981531989561427011978915415018791629559479664670744640055486223906975634157231e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1119529211388554372806639410502671287017090284011791108830382538601567172238102652082948297453978922e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4434276615301273986286871350996921203120260825299061048233784161791581813502914658070978972911140396e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8916912015876806944462754756071044515243424496380242220887532751096893015870196403019336709683784250e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5759285754590531565027343749464029560608760607775966586433730105133107936996993635841371627971660392e-04]

==> anc/bounded-40-3.txt <==
[1.0574575665790712438172780877894667381011902352203783850424960954119095509700496216860901985400989798e+00 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5248585552635708127242602926315557936706341174258024339003125142091720307387098939886023276117972478e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9582547529242060070690334959064198853725745929532365270604489047221231196921395445713585384234702330e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3516772287204577934867411020142664119403901334407993285333729811916547040964371126775527400571404407e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1805681294291164208175489309693647884510286401345487186553375013062955970533396981213345369335731931e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8374578736511973487537399488662692861900885744558502773226919754106274462135041593762641267099704299e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9381100371975744185624949239683347279819828630202814805410554441861656159626259868526890142621025668e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0993041655588806540750817558935056800718785666964118017384738514589912945447197086987046669765347539e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9720289348774668483733685268589089823729170249228293572232572253163861704039236095296725691793136606e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2963593352450261322242965569269943557941557846673918160949830878855489226599646831315206641419202288e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.5374725179778209128346509440009230110294360825504759446141695558697271489354166883693101659677030985e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0876583760953194061906011482381144039786840092966413109464889836956120745354578236087921784386437301e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3136291455592592081750488374497137483623807366759339209660646193695801330791061292004778536987220439e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5441732099626521192482070901044366854741413022874090654984092009636774724030694100016615879473453859e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4279587006839244822692054635191108244649346110153625750733544601185181465166747640368692875595299681e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4679130053690679675025433023378487219772215787030273483656103676409078386656922074598336608167769225e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6377680917741836438379121088879131301596291502415082409902102233583481435034084347446814670198696369e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9535509911292516331432448576039572394682546551937951558718302709218145782441001459552405246262140883e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7238957572569453660279754724326943764500168871812036558493324655700230933988331438717541819524315970e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3347111547028158189265780482974860084343668267449723975101631774089058088668549384695170974684757866e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.2699558370806543163998671765451378191711333403347941912120644504250788302799558320611421556919966872e-29; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2973802416964232849142475938494392300339333725385147258647185192969367796459705207035975920966384817e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6707949044351574034168566269113311577995829963503549204184978893373549473349442327511801968378900692e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8924582936960761747118613217190243977714077288784660232503598412607136235820669417067406341158605471e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6642283295160403728411324176216301780323328799082045484770838353714650218564287348474609522221657692e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5474110314526325760215021294322183763913898639370764023790561596544498792843083024865516367007663783e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0533723356526854645032168833436137792171956293135899924212341667112914055046127081277932694555277469e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5061320556982522861507731556633434205932894661922927292536444621092263540699722801878691918715114088e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5047211266592067748788681635886756425763812583581589134622776060415042541522655555942324513655208135e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6101864119855076975452500069774605179561918501635432344389706977939005883893539646359598511061571378e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4597175202019199751137653100231497951734516686024981256269179768392396473909397766629287991917943836e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5462654916109249749908886551823514045067202445051835238138328791200445516319401957623818094332548611e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8291496863392229552536680989387599895512814869667887233001713582297472137515889601274952367373747408e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7588193262825849026050555688726672553840528951414208380487369401405113852898188702852655753778011487e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4840349077382847464650183933764454141911212137670080250341045933333938324315078288166561275331384326e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1410756979398298704855069161667910644652346005957389558761648842416183129479911594452715155911202426e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7510026450299041313409850134105132530116067638585291082008682927745873844033814333668440052038300346e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7740965602668097255164880892556073902215481503677962438442738683456551342197222516733092921002368162e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4693431398433827805515517874771004173861602714312036167207934751193524033490321032974803754922226979e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1094348385684514214078325455580890388611388618607249655752275227767403741886374015650023638329875614e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3361997156280221557120299587669840587160910053811138772060773252527838030683798657809925212660804730e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.5248585552635708127242602926315557936706341174258024339003125142091720307387098939886023276117972478e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1749528517545236042414200975438519312235447560668358980012447098990884421956944192842427463712214162e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5275158430806866902301116530213996179106185341152482838681627425914675097094401260991123446585856956e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4505590762401525978289137006714221408785007456631170993743116699320084570407003341517330063291551038e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7268560431430388069391829769898229544029707729639596091951917991608397515198455853259667381413328901e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2791526245503991162512466498351877431725608317757605641906978876930683559261978312671394860421049922e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4603667906585813952083253286862233579814970781596184054707352578972843706869607048403680749323357552e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3664347218529602180517249101799468975140025369288889770619388903651274185766486903873724882268996469e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5734297829248900865546151118189957292253289685038085218936787053247328318684480602983243201240638884e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4321197784160038251603276983217080609776505792543890146156944856106564271059544925501977178755921781e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5124908522133405910074391696311701118512108566324905245787866127583702833069661603443690624424602581e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6256578210097014557255581892936058854409710286523197616708426486845268371403264760776696069066733423e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4030688265815962074053961703268444128693302941143219688886837331919894668757731794134332289398625015e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3250541451621665926754926255721074273964103028009722026640210197740673300920805863900431913321328167e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0359930767926197942074541230586579399946110365181441857526403757981318634895023066354655432215610523e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1223435326510503225216900498925244272279547969354027695330458656103946246677417163673681015043823104e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1291861524853487762865953186906861952806567554124392329745249896290833276818487025558861361963683799e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3604338185468049202707527867679403673101950268931050231373235457637721891506900855656694840414157999e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8899809222830142149111295599395948767568958416920359862963814557802810942829778430019406749227895132e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6358670227067794161748576359133335558391668864341236678183276312555777307308018950510695177870234930e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0374183246579704847835406396193930241270246077633439785878294096611468584149028652552901974563161570e-25; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6707949044351574034168566269113311577995829963503549204184978893373549473349442327511801968378900692e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9821458659949484667594858990599100939718008133210876016211558935824381787081115029954398406797678184e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7760593157089809702653347316377595534016377469308862120989847431539447751848912761411272685024287116e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6991111576157123826853178652413850113607641513182429266281605891497505066071394471518041632950657794e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0337499237574464941896211045963142740288906808949600133048719893711086693487406653320845189877783704e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8711208640143353721729060391536650313214933216013595762452108196356263773064254682632163705402874173e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0538605482556074080068097376534400226015365296805360936679821345930845411003925850216654119432498636e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4239739699875168268060327286231207514462841319658075283587545635474491189508500821283239189794153592e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5051756968284613582518096478779756538974858691434402576202922745832024076676516824022654180269906775e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3608105972076705801949225979145340965286702971701495774663178300985972523420807583918024073840155862e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4813551792659127475182612071441615311835585454447831108120032697794532713791849281028672018663310581e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8034726651799934782928088024657324487454994259560957029495399001075981078762540388980399450816386282e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7576138571377241153348030012213247337936182752081033563434465636366412622213813297406420593787661614e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5436771511151513054364461562826181550271819431282785195541294018651418849178647943500830142287031558e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1856569785152578304535334524166543036319546333702739173178863441089874950904742797716406979539493956e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9338860070228987206642099576042224248460360553763548243514442332135872562817504652511224755285959124e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8223890102002209686069658984234812005932928272907013485700998278796333115053225881528980481497682774e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5513720116207942394651967922753927618788471891569050366319707627959270065100625952596911747743200761e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1915764691784361151745477802422447833953400267224892963457462906359603329704480021579368713147396982e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7065195124267029277463351694256688343269440726890951652242972490436775316764419058355602745007269979e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9582547529242060070690334959064198853725745929532365270604489047221231196921395445713585384234702330e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5275158430806866902301116530213996179106185341152482838681627425914675097094401260991123446585856956e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6263976906003814945722842516785553522913187410243811912066912966411787981222465616910221070628426326e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0586615346675144323828538926191780650091659039957518304842104492227040997422272382780250168990598851e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5936446841279933718843498738402051732423849294922029419835182630462257027092103582635506881091603330e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1064034697244395347291585999146644666460572863118416112623620062503014782629167819899043844630571567e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5890926614769896640495709119244175982020696594982067577260946184354542294809428328408283088131420438e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3146859565849780354515091386176985884924187969944631147957374353659679778689433194622268536117801741e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6519054349613342021058159219520053907705474439772877844704250805469068600897548606161261333242891000e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9562210431443372060696533085215262764202310696058785088978729873584472550105964614169032922252148481e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3958960294130219519666785453404928753484695958382852432578777808146889496599162212223108234520827541e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7017107453346943508381258994604164481683038022656405580081659436954149567344792902174237802332050045e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4522884487060280406139982009399513761796907388280202391775065813809222538285697884544128946181265534e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3775181293841935231503571392989598173426447905165572531310487978228920196365462346614989203049292713e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6285258758753940431248880550708911666372549264809752320917286115067133388094432826171961211866055553e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0400836001004528352508625345488436065436741050297466926059472259006970706709019667633424635645229549e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6888159955490741758874421745593206276957060485030777173504647744113809101141218893759295383309517632e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4412267164910980352232150436821160357493485945063480318853582176087639557945839562686743058834224569e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8202528508291767892137652932435544202027519537483699356848151506069310542510207124716831661661001694e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1481730226534699051126617954202293692448932596582313399168131095647960736792735662253857822857874663e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6528606569419240995452431176243474742704975500262594897274860757873078748235660792321862910695966006e-22; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8924582936960761747118613217190243977714077288784660232503598412607136235820669417067406341158605471e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7760593157089809702653347316377595534016377469308862120989847431539447751848912761411272685024287116e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2141705274263197409934628528334222618617885604519511836636394041357015681671815421439014111560403149e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5027555574802563040811041253220398967409181263976224377772603340187750450504877434379057781873042812e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0925853046179027787993621197367340922585303283798251997288545878880235337373994139292422925521763376e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1747765984054623565777004053810144984982504159755650689436635289207325130461385099995483243248941118e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7026248112929905277735844059405186107967386632707741627547157614822428448453387954444439491114409052e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0612709315369059248620890293011372505096886146354791988991223809626525667220719032393818315536128824e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2306967424265107852656984420888435548927520991976106022913506599267838679970325855490671141978337048e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8016166940047813888024443625260573754108749666717052388176017809106084514962383009266361977721945234e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0246987364325413334894473485619155455924395765391096590870404211744134275367533286560183533784489108e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3201257875118477089377296742715210224254746178468883269245839996276273120932356924409061146148609124e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2555013560073522656262639583068111378113100102124648099481247888955802381539396284981450000323803051e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5723138681391325924931889999914941546728804995402548697685985166071732340773670642258285511337652776e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6525868604491889953373656968448296402784088839945094076004668225048217366764627441509907237968083447e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7230991263945645542931360960330865075817935276397757312148182580404506618389080351556392793685018698e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5857739980164526616433134990489862193994809674234945356651145818147245490153362218232911843313192685e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8613783109476322454084304372264730907069943152465920737814751358433000324186650211091998828309540233e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7864995322242446485752922291053477147210878823696419917307795388759195432557035639342939137399070770e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7089104170972813986366954985112612562368993084086074140452066728776314117341130136377623918250832170e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -4.3516772287204577934867411020142664119403901334407993285333729811916547040964371126775527400571404407e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4505590762401525978289137006714221408785007456631170993743116699320084570407003341517330063291551038e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0586615346675144323828538926191780650091659039957518304842104492227040997422272382780250168990598851e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7908136743705587627517453097883778246488308776835244659597096333877915545168783831630175525652928016e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1319210409173318604187476960172847387855948952203296543332629671905378024894188145500973727477168613e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5792007710498754521830758385335824611958812144760664054927449946109076057832962879823370050541074214e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9757614699488668298483325002024012124354978009301500961549779144628115117122765582938507254471334120e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9215243479694129738459597221302950133026175682026931992756154846135355867439723137456474745523303361e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1153454742867250075193218169597562977063425416008413746276250334991265255053272322969622156566251503e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7681572528075301973420679706675097340938164405652238397765423078952920358037147997328419020792070292e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5218020608625460083842422637439088857607582621735027284687202164617862961512886362741871217639874910e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4483018066971546449429505638378656851598778148175469365993743549715122395057326873612240254351474908e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1528390396922434148562198810983819333102817401025453365324870031185764484315977770263193900732594530e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1722040945539577803321247142867606658255824487158874969295387178034094432957434730401490754557903157e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4697093503154582257999708123038453934140484642088411620658293771634340786531123862381240642766914218e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2906134564652551109060904547457765613858540790896118952637952489020963811635692919421781257353052269e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6177018761360766671380423359099762173231501865246937242245989619810503280176861621395697385227950740e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3880218447275783082946803880357588858247495706090491806372059525623874163021135929834034096059023704e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0368990869875172558452712229158867511522493410524385260117239900506805615467994376556937583674963928e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9387972338446415614154055356286375419675445372468235970165269643379399700487655876700403988873068669e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5672316355919816091947105426344783362880090411591740897848045603347743238313428558843431357207226668e-20; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6642283295160403728411324176216301780323328799082045484770838353714650218564287348474609522221657692e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6991111576157123826853178652413850113607641513182429266281605891497505066071394471518041632950657794e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5027555574802563040811041253220398967409181263976224377772603340187750450504877434379057781873042812e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9105317192623050446918863723045776583100325584878032980468233418783520435289263367596415707989545046e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4182378796981590645957381617096761227676274496827885417244767869589509838681723558112193706688307589e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8306049212742095626824601276423766054413575179942686715507889059956056318698599190576128830559785885e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2789238689424655269903922333934065962199197498117065110759538073622620806999496040703284653997604473e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5006996072748060758453247609394331628755650562865481943698646345824835561898823408362950774506321363e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8947373698019207965333550601451301238207264928731200376117049969549318521695130321844664870879527326e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3535243865200759699754073394810838630413853663027922761691239589936252041021174499448802180857995456e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4265735792600864853641449231848188551774721529290280204067462240834565041182498785706866131120573569e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1668713289450582098355611762083688961236172629445383686123446407614940310518644653430121808321122691e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4204108657329947083143176958228506225616560726053384331698856794238436894566870848499289851822491396e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6545181326305933374457997684553195361437302264136336520554175060747744019328353279879834461166726631e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3792713383543445132531646093184741609092788385013193929242011390278242284471566083931709102759300456e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9120561132164174945055435623924117660255729459168521156607168414439340358615936967280563929581588427e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0652739604028778681407261891275092128845288362835172940766264525095368280248431195023042781186154074e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1405268960791190891290254371112218163638758564959733852295195039436596765474908424778202015454370657e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8904437201146689274751859816913799128634935137242284615121264528752349572421125129583106262786572220e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9649004149568755143085540876536608661597386908001362191159469408209478176735160545950406856127224359e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 5.1805681294291164208175489309693647884510286401345487186553375013062955970533396981213345369335731931e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7268560431430388069391829769898229544029707729639596091951917991608397515198455853259667381413328901e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.5936446841279933718843498738402051732423849294922029419835182630462257027092103582635506881091603330e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1319210409173318604187476960172847387855948952203296543332629671905378024894188145500973727477168613e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5380012391872998338663599393917727097569531449074692054688125687512320600513130536068634067280680551e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8800009179165186201053538825272462761694575063710062205492378600071943582960954867190929322594677466e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4949541309013323867227997180496239213442030323987060730458954781448599680811432234613428027506337907e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4780052066171946328795899492444812434289222505415413654804615514480866949815590804514557614912906268e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6618202613752155913944119343490573993522937646801149270434753018694296560104137038406622660344696878e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2998848409052499163712452150784171010214109660688527953548950371040514262008303253950406066964171293e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5778795973094477659102697238625227594991898870035731670771529580521120557194366159284168427791479633e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6157845961495161169903062820195231888309437489241907335380913549416382569611419256763499908103677934e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2915559131758542348040978211426841807100832966670901607560618639141709010408026580302271231270096572e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0622492183485273379926544804710956947768323863855361725367527819246826478916651348873701270121965581e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9117207401522598933084607196552048894397302168827529951184218126413161755845074611333642255458933637e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4587642814183051725590440449119624596683140790186010192950050621637849662896416452900712945146046508e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0982987196552848586930942001537016951627158243520076630845070866648363871049232520787346013747191873e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3862653750604994781012387159886656365969132363444377500764326384469288808747416585244685595087338120e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1790996724963690200834447976704997990411968631459298029232069932473863392560746718398101141362818491e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0180852492852721530533751838265029275065531710229773230826238563296023405087126319117331300324115795e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0687030328574942115066680609920384769296334056962588155082623409490482817393700517711730292342386787e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5474110314526325760215021294322183763913898639370764023790561596544498792843083024865516367007663783e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0337499237574464941896211045963142740288906808949600133048719893711086693487406653320845189877783704e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0925853046179027787993621197367340922585303283798251997288545878880235337373994139292422925521763376e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4182378796981590645957381617096761227676274496827885417244767869589509838681723558112193706688307589e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0705580892687826174547856673410294863302300001319552831983396048441339602762654314126596357306013107e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2281615471708889732454832843236810654051528528276942193423881422997746639513919208091568560320863576e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7649946398751226867015005342194198539869175437675953609098026564742475532045147191282102301722724931e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3039965028293333894775171674193220119591625909899818655931701500789180162271241486197747195562009568e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8121163345761126296527170101298692521456406623168892272930920059704501746551921233453836435739361610e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0772601679228404172034465459301617956146781891520050089760657251177020852733896537334820074951237611e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1436650785866537593605257299434566116499669463461433887719590431167105840567991720319131149828980233e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4166909920037486294549667228957783801843313946915791938691900651651357557287475925789163661284590690e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0247740352788016889086665849009792142012567009263237656083252918146679638572225408779895506181989557e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9838932354641456524059717538468871735428681025781153002913886193278806380575230863218218619037810622e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1320736688993788441680066105633685817561617017201974699304140698101651383169339674338619236732980324e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2266829025841533378632492208069679918211805538652983926711773301973198454725903549198930448221651826e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6829719340035656924608738088482528654680874666578263776844897952409640815873912488286908058319326340e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4916942690269513731615566850516120135938264154960619262870265556697748318509936535907736218595899548e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2649990143991229510431234806156465749712487134918407606752771377395204298626566872140471114574382385e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3262885868624656597086430979718324384437280963221075866606861621004092828230756076655685689803683811e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.8374578736511973487537399488662692861900885744558502773226919754106274462135041593762641267099704299e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2791526245503991162512466498351877431725608317757605641906978876930683559261978312671394860421049922e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.1064034697244395347291585999146644666460572863118416112623620062503014782629167819899043844630571567e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5792007710498754521830758385335824611958812144760664054927449946109076057832962879823370050541074214e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8800009179165186201053538825272462761694575063710062205492378600071943582960954867190929322594677466e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3925932725322333291195496469949706573295901842588318706177538660257106347700744646626527666509239762e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0332994214907450583831315449922244123363073155187041546034759894511829143710198159643099572450215609e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5765040722206070552454732301773045934418540979695546853247837877329482798019982762570182127690903329e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1836622664674311108196383284026776520660273679323414053586408278746398057475864967213603752780422840e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0949401465035470283426433208855806791074492295606339592129796041665306632680192436915664835515221770e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0732066513445703000779822095326729041985799466270276829977373278474575916030248712178123736173805581e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1035479215811003996385234929138978001027528602219989002343017012115559767452041749092002126754913904e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8509858896094985996467301568049973254386475920829705379707592634621459018158197384321478343158320833e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5413848726451826015325051368974102736390128904760847001021757360246725559428578626316684497147438354e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6956114434220434115776015080857261991296231570924169327732506270735444812186287918696236650571685533e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0075582837326544987749352424091721090733740761009037070659807628070494263177426110700974457667638468e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8364320577955936166257469808177559051187973171987684594995855759602875055498926050319640991916675719e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8146744880700607807295599153526944372531379491680414051819658139849835317418480382593115861536450235e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1886632893145431900475297224588404070490967126853197921027692672614117821794585170180958989815284140e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0807793450824963064326199799269551448911930775694581082209424650214711821370681291074356676287484624e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8335137299096593830336301755660382319075068464304982761381736058206565735869779347566323145003872384e-16; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0533723356526854645032168833436137792171956293135899924212341667112914055046127081277932694555277469e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8711208640143353721729060391536650313214933216013595762452108196356263773064254682632163705402874173e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.1747765984054623565777004053810144984982504159755650689436635289207325130461385099995483243248941118e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8306049212742095626824601276423766054413575179942686715507889059956056318698599190576128830559785885e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2281615471708889732454832843236810654051528528276942193423881422997746639513919208091568560320863576e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5834764563650678880458434626135709174447966053086664458577290548097242749798135548794540090766702364e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8110121709772264995606448432996607861868734513727498478005867772034877822810317069336067083068412518e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1679297203931382508111010156175360662045821850999331521239194811983892955223731131983965893129216541e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9664945623077788056937967126316814472781511635933160328078611404873033279463064562324986243997474168e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5090721884630001149320059678552459689044069209165669356640398758326895214367045927828265932648964511e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8869728883873383202900153031333138416842885370286151470840953575197507003852433285184811743350722961e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8762847618862645308778940311016614700547645189031202725802507078739376080824667765639041139391934268e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1370954525028284101420174447340928631034038870752680975198976860102060335716372664451715445923636732e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5616871141554583523129073848140189214208364668607181796069964933062891256101021244295588228376491848e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9533303835387428819508303563373593544216455897233381363336021076268310185017705593993535048587794145e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7044560824655379928406217967849270887894908318006489685766047320739783782575039383136432477097887265e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5451013439528861097177114587435206377372270304133181628885161202195053982743228389591636157621421620e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0551082924870413933734015300313356206309387208627175834545603230878511687675995336733679477090717429e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4184132279946252515805192787150738073382622116665415481055649875308303235247706037921581277178585501e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7845904523741483173074099518808905042332408666069007537648041645167065974394372171388365731849323417e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9381100371975744185624949239683347279819828630202814805410554441861656159626259868526890142621025668e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4603667906585813952083253286862233579814970781596184054707352578972843706869607048403680749323357552e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5890926614769896640495709119244175982020696594982067577260946184354542294809428328408283088131420438e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9757614699488668298483325002024012124354978009301500961549779144628115117122765582938507254471334120e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4949541309013323867227997180496239213442030323987060730458954781448599680811432234613428027506337907e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0332994214907450583831315449922244123363073155187041546034759894511829143710198159643099572450215609e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5524616752148753143760939002137698328653221011670999556587570920259947904233897472784653557704987618e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2138586514848728044965946035438109854892109943954438404055119206172299516258937793821851519283550450e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1061085431280284266411592348033247995876979285353081496571476918312909405275010290823653047327725714e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6580299665094880688948665935981507510099705008074563789007030860552174330318974124869064788449619471e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8697257390794969553251125209718366853404294432583569883981099160706733829166950615032814580804048286e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0244827501916029945613517798236857295368610582653181414033675457671606175097319968962043555139706404e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0418916437658899029986230094076233531462212580099917771861666947287073014458416245322597068422497382e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5371644490481204644804566862939340557724023250251991774324823687139415921789637072213880925664518779e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2370684714941687692745822273819857077679237155866896868388380165661405630328180610104978239676725888e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6334167680574838859023785237320668204093502026569464185408520620973414430135785838540481918237255574e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3067816042574796023244373842754448464076178031774605075320338207488413032656167499178418489352888630e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6833259112864581913545708890432236573240620589079593153058197544152645887203894356534761591601072071e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7844900552520178032085396240282986585701267156240592451410442420198852317795307056081963890072931875e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2768751390616112792863373257154727298221590667394613712882802219425558929725525438750976925559456956e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3129086452898231647338886735315487530347477630260727877667117802563526786401198646345498699506056089e-14; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5061320556982522861507731556633434205932894661922927292536444621092263540699722801878691918715114088e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0538605482556074080068097376534400226015365296805360936679821345930845411003925850216654119432498636e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7026248112929905277735844059405186107967386632707741627547157614822428448453387954444439491114409052e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2789238689424655269903922333934065962199197498117065110759538073622620806999496040703284653997604473e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7649946398751226867015005342194198539869175437675953609098026564742475532045147191282102301722724931e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8110121709772264995606448432996607861868734513727498478005867772034877822810317069336067083068412518e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0320165225782125753808767810046320025756663489484497491313864431064456811745549432664519982283667596e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5197525569722672146536970987694925955660584065967627508198971070138944318689642870358175416066178901e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3856937213593748726841205378405639035365985144959566149718675354409470966627115017136793588959550691e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9370978953127510036869548232212324045211456886955222297849348457081883016782434236863132621831405731e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0822630807808909764094002119310122068723031680713888391364604122032580062869211852306679730301034419e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7341937423983556110369063416369878738787995414620385438499383174685192315870908772165648630220628319e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1213083305109827523737289662902742180662195300173111278286959256392682855231753482227570203572100282e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6082507049851844742876994258511575944737697956511724548879418766472773162656998426128216589683012458e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1473161107003861686833984912001198398266071602448269421954308531537012361297297443245822589746188556e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1731495117888033040299068237363843743692868148679795739912843738244826127908049678511633365631570331e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2889325916695636760465456498388943326963350514037306494276452415468109249540563406945142955165700382e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8446725633417066453998814463025941458333367795291401183360003269682005715372805534535885507221026459e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6179256729986616370273258324359698478631216491812706011512628494638184338591268068906798245851836377e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5562939636299793488910880235172222959581978121839513588538808831250508742836893995551275861191102883e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -7.0993041655588806540750817558935056800718785666964118017384738514589912945447197086987046669765347539e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3664347218529602180517249101799468975140025369288889770619388903651274185766486903873724882268996469e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3146859565849780354515091386176985884924187969944631147957374353659679778689433194622268536117801741e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9215243479694129738459597221302950133026175682026931992756154846135355867439723137456474745523303361e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4780052066171946328795899492444812434289222505415413654804615514480866949815590804514557614912906268e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5765040722206070552454732301773045934418540979695546853247837877329482798019982762570182127690903329e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2138586514848728044965946035438109854892109943954438404055119206172299516258937793821851519283550450e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8855116448449963004463115739661523776171325853932467520994729796805607101377369002653087778578285891e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6867060676554216425426187240747015745273102680729812512201740756751702381553166319778921090435911436e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1661687288324595394346678192448065121933745737417575596898681907025482418849907247981330672957272089e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5577687795218511112636337071293725138803563471876320330087116573835800322616932888353496821863114978e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6120889903958589927309068946943882837346681467162873971412245445593137312477462796599471512553450902e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3002495732989136513218407563747380414920858136581444013393061644655218588624311906469886027615669863e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1809664698470136201105086728827668927926097353136329003558092463012302305150080070478714703971106772e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9971719875133890616922872220792751039457474867347844984913351178494823851653801851509750101918823554e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4999221562525985677976860382550428540098359234751618940756771761263428274590020249677070189927919644e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2373754038266578258560514394507573952464659913513987215155530149496514767454952746095087365457015265e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7141124955287958709097487152901821206869224329769845022766589887194518423968913569249564512557212687e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2306973673326844363937761566482402514751410977767690332722629175618795014243930635822704073015358844e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0669498212018016674029889711176292014585015749763812546441074284546740654675505820840657740045620575e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2796804247684383212933658450228273669296435384469846527172504485976204701252409199876980832943789835e-13; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5047211266592067748788681635886756425763812583581589134622776060415042541522655555942324513655208135e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4239739699875168268060327286231207514462841319658075283587545635474491189508500821283239189794153592e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0612709315369059248620890293011372505096886146354791988991223809626525667220719032393818315536128824e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5006996072748060758453247609394331628755650562865481943698646345824835561898823408362950774506321363e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3039965028293333894775171674193220119591625909899818655931701500789180162271241486197747195562009568e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1679297203931382508111010156175360662045821850999331521239194811983892955223731131983965893129216541e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5197525569722672146536970987694925955660584065967627508198971070138944318689642870358175416066178901e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8783295129233513221955827668086168642055362601477902446196481664065268958110324345297886606626911204e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4836714068057535782731449220475267662592688386163142710815506805717512309389868763733844802672731124e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8986478764956439571685175861663990568042279488430489289820715266663713232484386038373325730662938481e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2942597464197555397388050395517512300169195929223825600922908191339477754538179801996898263960813672e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4313104395411541141252211464510598325181433566340264683703809322739955988057261607981872598218201114e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8785141978817394228133144811769966795117254609894629486473782686439211669494216708820514358856619007e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4459155131641517624076739656304387992812237731088944882770567659242568155449788775764946877036962590e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5585717542056128507347319646065933049168458308781738760579412210206471457798686660836490669191800795e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6040534137724231040232413454694156155623751241123583658755867322217267189662157276408909842329915094e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3611776464050685709537131287268286721592451280485634437078108252032274840574774777635029418191132430e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8266286152739106469989250806967939878112603563392823676351921657742992296624266292085277231295641888e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2468691529710878840241446122257359888741864813833767408413694483220808778766533066883387059298397329e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7261716640266001186140126138332746773091213640034194888884509151072174401664716123805068248683556467e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9720289348774668483733685268589089823729170249228293572232572253163861704039236095296725691793136606e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5734297829248900865546151118189957292253289685038085218936787053247328318684480602983243201240638884e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6519054349613342021058159219520053907705474439772877844704250805469068600897548606161261333242891000e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1153454742867250075193218169597562977063425416008413746276250334991265255053272322969622156566251503e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6618202613752155913944119343490573993522937646801149270434753018694296560104137038406622660344696878e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1836622664674311108196383284026776520660273679323414053586408278746398057475864967213603752780422840e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1061085431280284266411592348033247995876979285353081496571476918312909405275010290823653047327725714e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6867060676554216425426187240747015745273102680729812512201740756751702381553166319778921090435911436e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5559042940167182290248067227048409723617349807476725933561402979601615336922681779139163527802619257e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7228205098593461615497450809025385035338796795434590756897258789586418434427948152587953226377675027e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6480724676405934525767468200572249516932062970488310516761030665876648677357275337730144819917802908e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7852839791962375057684866269132462819664394302034731035135767490833458183198882744387626017619436707e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0602399692305642917275333975166512573747777369564221480951942834137361099438643327810892223610165523e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9294898286456763168163916708030585365758240120386217374355130532857986398778840200796628797554379504e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4450775735157244622402977660603112486490847146875309430299058671155527532533731093824859860799201801e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5502177189877885086585854703772060421540156497554062643646788849008404075998463766041647984696861041e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0044917467874876424227395152573658539760754578899305478314015276765198119818275038368563298333049273e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0685898982051751598428340413895435933266457802348652476109940921490618664000708806427982251482392096e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9251663486382391251320115621611730694170090126877395279082806013205689305428657662986346745840531841e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5388909674357864576797725566009388014622376589032616987370246242578111909344179065473586154953376265e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0194603554781790576093086782102231080813684161948962058808794153871118701639301860325541187555102413e-11; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6101864119855076975452500069774605179561918501635432344389706977939005883893539646359598511061571378e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5051756968284613582518096478779756538974858691434402576202922745832024076676516824022654180269906775e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2306967424265107852656984420888435548927520991976106022913506599267838679970325855490671141978337048e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8947373698019207965333550601451301238207264928731200376117049969549318521695130321844664870879527326e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8121163345761126296527170101298692521456406623168892272930920059704501746551921233453836435739361610e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9664945623077788056937967126316814472781511635933160328078611404873033279463064562324986243997474168e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3856937213593748726841205378405639035365985144959566149718675354409470966627115017136793588959550691e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4836714068057535782731449220475267662592688386163142710815506805717512309389868763733844802672731124e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4990838900594125711831077332001432821249187857238195489582481006343378749891413520397432608459382086e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1881147668612946199786058009098075197315539094931951266703498303932193299926577774146991203047490260e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.9794472035336635533482872231659614326378921399510876625880784820506795956821437066172916562429505287e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3912114402787495382889016674392592406174467269569427381707578256596738871165236460855809113210740363e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4740941690268986088045447862946872868312656704594210628240831452779155446321281618265412296008340285e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7606724234944394228647495576126257164077589719740919164211581668939115769283224139368005338860880375e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0652553809819536726841127353263682368305321113586162860847414672099828663733967300641824436531684348e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0848216456974495349133300280553898034742088134801411146480401029778224391913262230859303710375168808e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4853810041005337096633856249334976509906470638267498851104362494105786777811973218390590233593074051e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3420310305424743929138221217088635746425285755258033090006607325677034676098725053355390129422600495e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2441835630540809972687685395163260333402286628980709495519651546870193271644860592791436925418632662e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3603031657553496208488409869106468148776971041190233301219568941123733009824830448703227153947581846e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -4.2963593352450261322242965569269943557941557846673918160949830878855489226599646831315206641419202288e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4321197784160038251603276983217080609776505792543890146156944856106564271059544925501977178755921781e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.9562210431443372060696533085215262764202310696058785088978729873584472550105964614169032922252148481e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7681572528075301973420679706675097340938164405652238397765423078952920358037147997328419020792070292e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2998848409052499163712452150784171010214109660688527953548950371040514262008303253950406066964171293e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0949401465035470283426433208855806791074492295606339592129796041665306632680192436915664835515221770e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6580299665094880688948665935981507510099705008074563789007030860552174330318974124869064788449619471e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1661687288324595394346678192448065121933745737417575596898681907025482418849907247981330672957272089e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7228205098593461615497450809025385035338796795434590756897258789586418434427948152587953226377675027e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7792439241259204070494654948094609028577852928064276528226680406143090583156803756814238528170812624e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4202935516781942294819380594182196988168774718820451774047967956128814782959182852100414871934453516e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6774761442473828614076501472925403300129299003392073382178540654375232230095109633741479612729268656e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4098144983155994854565201519104512154367836088237427713599620928146442428057846930350639476183180154e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4173441998881099852157943684539781170906032404043680288894728246059736923255948263665583158007059582e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6756772980021932162819535912593082192987104337217264878270550863994254564990644901469157620958660425e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3082442021609087583992976325031412228771348541875548831037589496926377444343813471670877601300291240e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7873414726014285744155963270192412998855209030640561592264758476856003919631926321013455137994655802e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6854434308745744270518583566940178544807852073939746939573460323601952825595309324358435954540446621e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2176270676031873032043072382388646509997600971464981105343379729183491271248901701018306501186051947e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5334830431309432290196846605807388257555389609551020136587859162151515731944742280913599994916645619e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8221611616987549739927370326190070754137992866427775677654778445375934779144587524959464813065919857e-10; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4597175202019199751137653100231497951734516686024981256269179768392396473909397766629287991917943836e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3608105972076705801949225979145340965286702971701495774663178300985972523420807583918024073840155862e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8016166940047813888024443625260573754108749666717052388176017809106084514962383009266361977721945234e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3535243865200759699754073394810838630413853663027922761691239589936252041021174499448802180857995456e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0772601679228404172034465459301617956146781891520050089760657251177020852733896537334820074951237611e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5090721884630001149320059678552459689044069209165669356640398758326895214367045927828265932648964511e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9370978953127510036869548232212324045211456886955222297849348457081883016782434236863132621831405731e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8986478764956439571685175861663990568042279488430489289820715266663713232484386038373325730662938481e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1881147668612946199786058009098075197315539094931951266703498303932193299926577774146991203047490260e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3054107398772330391388159389814439807176153320827891756684594404651625743016345621370399504698191094e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4243277750450068738637019816128093829545355377610062839119645693235839589040766275236453125227543882e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2027280193105538183003539362823123893700319902701172205861473417978675271676703354646174267125934482e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8771278317791099725123139481518212667448460831115790232801449373690098766840417152635812475662566848e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9872284702871059933300890473375852845660930632289327535269380915419647088780032282344670369238351380e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5438686275908269960720719502635239798959875342253459653942368968082960320482782660615070292601785681e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4853567900755116952632119267130839008420540311512933982173808896647824591402855595919197554404687865e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4587012499318515190914581131079671577327377352725589643045109845379987660680191634911938222833046730e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3664468284062186379031055881140829338830050432304051640456066502040264711411888566912020501857446297e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2091702364432214279046208919738645887472837308266088837668671698277028028153616071662524249484041433e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9413469547218728094502973499536823805815881292602762954464645780169354980788342025162395258041434182e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 7.5374725179778209128346509440009230110294360825504759446141695558697271489354166883693101659677030985e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5124908522133405910074391696311701118512108566324905245787866127583702833069661603443690624424602581e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3958960294130219519666785453404928753484695958382852432578777808146889496599162212223108234520827541e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5218020608625460083842422637439088857607582621735027284687202164617862961512886362741871217639874910e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5778795973094477659102697238625227594991898870035731670771529580521120557194366159284168427791479633e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0732066513445703000779822095326729041985799466270276829977373278474575916030248712178123736173805581e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8697257390794969553251125209718366853404294432583569883981099160706733829166950615032814580804048286e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5577687795218511112636337071293725138803563471876320330087116573835800322616932888353496821863114978e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6480724676405934525767468200572249516932062970488310516761030665876648677357275337730144819917802908e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4202935516781942294819380594182196988168774718820451774047967956128814782959182852100414871934453516e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6451803647645935500857271755599525703243436940769752792413074349197404573837205031023817862406086584e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0104492084528307076047328070163492689325470374905193029118249086981856565644702398394016109225224787e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3137223060388631987441592808178677493808367632469828298698058513691487560733529216692246172557137336e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6279293760181404543438126167392115345255427129728714818754055911280724767251739182652556922279826022e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2727980012896814357823828590268044867670659802289511675617168454114163660308554266647831749629466326e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5682244155472103521845219886550351046560274228525021079524141217945657538302065232416062798522462626e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4307967505616080998451959868616153926706879679960582094078798144218618527612449984712497785546531090e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0181409845172051295198072566381165036631351171733971268283165014453951684944708527606425909090517395e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1120816730266460098927244291400737623855209885574992172326368429084325824886289538469864671339765000e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1857091071111772036572711949840346416171089226173897432834155060667190115544569958018830453488357286e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4885435755558920503392855231091333593619613447915341808849005234062280852778416641529263012889477635e-09; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5462654916109249749908886551823514045067202445051835238138328791200445516319401957623818094332548611e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4813551792659127475182612071441615311835585454447831108120032697794532713791849281028672018663310581e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0246987364325413334894473485619155455924395765391096590870404211744134275367533286560183533784489108e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4265735792600864853641449231848188551774721529290280204067462240834565041182498785706866131120573569e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1436650785866537593605257299434566116499669463461433887719590431167105840567991720319131149828980233e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8869728883873383202900153031333138416842885370286151470840953575197507003852433285184811743350722961e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0822630807808909764094002119310122068723031680713888391364604122032580062869211852306679730301034419e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2942597464197555397388050395517512300169195929223825600922908191339477754538179801996898263960813672e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.9794472035336635533482872231659614326378921399510876625880784820506795956821437066172916562429505287e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4243277750450068738637019816128093829545355377610062839119645693235839589040766275236453125227543882e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5606590643031735475433234805453068649540344411685659949283752731378544186143360453622015551786865416e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3230338342742452907589360212494318340926589156697811535888126346595584004194959660321703366684769339e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6968417314482788026495997518578920796713651411049080631108250672871145631631406452494144141753839663e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4172507568448300598313355602063317100428396705857914926940500129807101015528176389553654110004684956e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7158772029098180791694002086575782354990342611573785776755638727091037981167248336481310158620056846e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0001673137977919264838331447819328757399354311472850940966060019333313072327598205931759401575639509e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0574390277773356065408028652551339269161918901045004570967808150421638645524490851383967726396717990e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5317373138111679783064918678629980094109644175235841776630915914657940611517462897623367742800608265e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3588895652797832556802699669592279306327501121870867653139556523658826646330151395492824786109960583e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5665988537247037898490204025122799315459590482858690236144037061171322708460441708885917847579408850e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.0876583760953194061906011482381144039786840092966413109464889836956120745354578236087921784386437301e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6256578210097014557255581892936058854409710286523197616708426486845268371403264760776696069066733423e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7017107453346943508381258994604164481683038022656405580081659436954149567344792902174237802332050045e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4483018066971546449429505638378656851598778148175469365993743549715122395057326873612240254351474908e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6157845961495161169903062820195231888309437489241907335380913549416382569611419256763499908103677934e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1035479215811003996385234929138978001027528602219989002343017012115559767452041749092002126754913904e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0244827501916029945613517798236857295368610582653181414033675457671606175097319968962043555139706404e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6120889903958589927309068946943882837346681467162873971412245445593137312477462796599471512553450902e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7852839791962375057684866269132462819664394302034731035135767490833458183198882744387626017619436707e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6774761442473828614076501472925403300129299003392073382178540654375232230095109633741479612729268656e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0104492084528307076047328070163492689325470374905193029118249086981856565644702398394016109225224787e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4089616431922088484425944287136237487301999614602014976542433641176898944888567852045630487166131028e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6502784237192899349039080442645803253373697003707201053050899328325774693575879712174955526065830975e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8484194505064839460294570899038829194418690391461496590871614697971016528106611262741895274541155304e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3844539320594482103267362472951653346707511927927712609593678741773740424703166602289550974378676993e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0007954906519920323033839401528664078119370986110861180034784328550224085002278013819878934202494904e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5565497357114982358302174982869550448554582745694079811409687125135735017040216596299635273827847189e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2835142907131629185038266407790898742185953322796677312052929309850514330871410986059961363430685067e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4957421131704323162775168036405136021769733473893001702652573399431436993493197824392207789003095754e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5254825309811048107737183418707352316711217875695941807406672645756828617862424475739325662550715334e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6275100197626329399525289829783687988131646038996310377647982356599496707720989704751665723756444589e-08; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8291496863392229552536680989387599895512814869667887233001713582297472137515889601274952367373747408e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8034726651799934782928088024657324487454994259560957029495399001075981078762540388980399450816386282e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3201257875118477089377296742715210224254746178468883269245839996276273120932356924409061146148609124e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1668713289450582098355611762083688961236172629445383686123446407614940310518644653430121808321122691e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4166909920037486294549667228957783801843313946915791938691900651651357557287475925789163661284590690e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8762847618862645308778940311016614700547645189031202725802507078739376080824667765639041139391934268e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7341937423983556110369063416369878738787995414620385438499383174685192315870908772165648630220628319e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4313104395411541141252211464510598325181433566340264683703809322739955988057261607981872598218201114e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3912114402787495382889016674392592406174467269569427381707578256596738871165236460855809113210740363e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2027280193105538183003539362823123893700319902701172205861473417978675271676703354646174267125934482e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3230338342742452907589360212494318340926589156697811535888126346595584004194959660321703366684769339e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1256945787123819133417454100213544217997577294386779054633328790069575141284940024867009751081844462e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4249243496363949618167631893529021160386210429097733864907595164170830378579660390310032058751700732e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7832797634186868836134485579603420622944849959706967348986476291956463827089672491910697607422770287e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4740189504794026951199306020269999438513409643541851003626408143432711872903106499008469207209521421e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3074925995676803888781449167433794154532374263046131479308380815188247012064120164847400004963877057e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1337320004915839422558167809597269629991379074722085772206796609210051821057733667435614904473557199e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3263744672786254796479064134394809094623583554007465784015134882728622698829768018959540074648380665e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1794959007964678750138728083806926231164236722685175639387235607093533343506179432055902513343834267e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8426036832348402685248242384641422565500139713272637546308422756107032425434971206389046327763884850e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.3136291455592592081750488374497137483623807366759339209660646193695801330791061292004778536987220439e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4030688265815962074053961703268444128693302941143219688886837331919894668757731794134332289398625015e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4522884487060280406139982009399513761796907388280202391775065813809222538285697884544128946181265534e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1528390396922434148562198810983819333102817401025453365324870031185764484315977770263193900732594530e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2915559131758542348040978211426841807100832966670901607560618639141709010408026580302271231270096572e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8509858896094985996467301568049973254386475920829705379707592634621459018158197384321478343158320833e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0418916437658899029986230094076233531462212580099917771861666947287073014458416245322597068422497382e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3002495732989136513218407563747380414920858136581444013393061644655218588624311906469886027615669863e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0602399692305642917275333975166512573747777369564221480951942834137361099438643327810892223610165523e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4098144983155994854565201519104512154367836088237427713599620928146442428057846930350639476183180154e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3137223060388631987441592808178677493808367632469828298698058513691487560733529216692246172557137336e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6502784237192899349039080442645803253373697003707201053050899328325774693575879712174955526065830975e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2300023228219750291360845768360478289707099000136804296334004924737585385798363107439761776910418957e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9539133155482607095354532820776980397966987224471231776100199419886757861245668033472409302673559390e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9470617887209977522812021686637245384968598539647451773680274212089108219476771886772396756066227743e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3585041225340878852538109197877984252632776324479270273332902549120215340551815220021858565400770835e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0923772393519461114222055774839014290684747149220232176748199798724807813327780812892037780829554281e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3286200660801914562345151867177486754931429567165498277311412869955582164593143524482624216798215460e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1468082970576854460648418929283053332427571090249590401513914650360515357605129937502530423244892581e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3558335250787232638436376786101236323253884090273493577550118406000747786387647261840041182194006603e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1583013795115975583376925706864561877952792309019418996363240328933314723423421311605057890714207306e-07; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7588193262825849026050555688726672553840528951414208380487369401405113852898188702852655753778011487e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7576138571377241153348030012213247337936182752081033563434465636366412622213813297406420593787661614e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2555013560073522656262639583068111378113100102124648099481247888955802381539396284981450000323803051e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4204108657329947083143176958228506225616560726053384331698856794238436894566870848499289851822491396e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0247740352788016889086665849009792142012567009263237656083252918146679638572225408779895506181989557e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1370954525028284101420174447340928631034038870752680975198976860102060335716372664451715445923636732e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1213083305109827523737289662902742180662195300173111278286959256392682855231753482227570203572100282e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8785141978817394228133144811769966795117254609894629486473782686439211669494216708820514358856619007e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4740941690268986088045447862946872868312656704594210628240831452779155446321281618265412296008340285e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8771278317791099725123139481518212667448460831115790232801449373690098766840417152635812475662566848e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.6968417314482788026495997518578920796713651411049080631108250672871145631631406452494144141753839663e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4249243496363949618167631893529021160386210429097733864907595164170830378579660390310032058751700732e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9129966872277696417134933203858340966658777752143909149502284956025084558266660716942229521734507061e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5108331506691569650506007779448485538642501920103214315096433050590319072868632713319100495872833899e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.8099753841350944179812907646915805013226939262238367553922051701746106247943993636356796168926826668e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8743043591265174399592125140137908500042428182415159852107677124010582529869531416418501000153590983e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1099019063580477972830581753332735616079183476212533981809222360423263569139820342097652920750481233e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8934442926611079552183785942109058375973253337927503593902611016103693094856725595495601212258689144e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9261681100647064601986940556806924021160201539464158298184527317654904225224654292011981337923385329e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2610570565197161370133513282366092184356909647749512941541560445475323014748555687449968251486253034e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.5441732099626521192482070901044366854741413022874090654984092009636774724030694100016615879473453859e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3250541451621665926754926255721074273964103028009722026640210197740673300920805863900431913321328167e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3775181293841935231503571392989598173426447905165572531310487978228920196365462346614989203049292713e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1722040945539577803321247142867606658255824487158874969295387178034094432957434730401490754557903157e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0622492183485273379926544804710956947768323863855361725367527819246826478916651348873701270121965581e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5413848726451826015325051368974102736390128904760847001021757360246725559428578626316684497147438354e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5371644490481204644804566862939340557724023250251991774324823687139415921789637072213880925664518779e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.1809664698470136201105086728827668927926097353136329003558092463012302305150080070478714703971106772e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9294898286456763168163916708030585365758240120386217374355130532857986398778840200796628797554379504e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4173441998881099852157943684539781170906032404043680288894728246059736923255948263665583158007059582e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6279293760181404543438126167392115345255427129728714818754055911280724767251739182652556922279826022e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8484194505064839460294570899038829194418690391461496590871614697971016528106611262741895274541155304e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9539133155482607095354532820776980397966987224471231776100199419886757861245668033472409302673559390e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5126415464959768982925981551553176486588270747591190773304786335773147927463711540559693772199279608e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2388026074034817071521084385928596049244228758328046988348381323286565627206320258748878687213096657e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6869528586145661688635694297616686678964486328250282118809893313633884729060624608591744950346600489e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3340859554379478835281730870356513839687402476028126808442730363597508721552811080053121131618366531e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7625107862418222815997361496887484600579149742352437234915297788805363732567331551091227556627837504e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9263234845139496040338937309450763960058021439294485761739801417754925196797859377236670248381533321e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4238871588860015853993204835507066520061452934747835243689632958782558676589842793432535406926450182e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3808197781908511408367672151569174396421141542451701433654807902502842874271373928779669650880239748e-06; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4840349077382847464650183933764454141911212137670080250341045933333938324315078288166561275331384326e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.5436771511151513054364461562826181550271819431282785195541294018651418849178647943500830142287031558e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5723138681391325924931889999914941546728804995402548697685985166071732340773670642258285511337652776e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6545181326305933374457997684553195361437302264136336520554175060747744019328353279879834461166726631e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9838932354641456524059717538468871735428681025781153002913886193278806380575230863218218619037810622e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5616871141554583523129073848140189214208364668607181796069964933062891256101021244295588228376491848e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6082507049851844742876994258511575944737697956511724548879418766472773162656998426128216589683012458e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4459155131641517624076739656304387992812237731088944882770567659242568155449788775764946877036962590e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7606724234944394228647495576126257164077589719740919164211581668939115769283224139368005338860880375e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9872284702871059933300890473375852845660930632289327535269380915419647088780032282344670369238351380e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4172507568448300598313355602063317100428396705857914926940500129807101015528176389553654110004684956e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7832797634186868836134485579603420622944849959706967348986476291956463827089672491910697607422770287e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5108331506691569650506007779448485538642501920103214315096433050590319072868632713319100495872833899e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2867736561640156123300980583235200039496458298422456099214436190260691755122426882670074465653011083e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0407005064775621153468133911296722783949942602690869342198405570625226242410257960053895371774546939e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4805631914884159758658704622858698335279495881068925156204490058745493270504769866191468153414156463e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1545555127267442590584961695905053433059669693433209958453085800903737719128640197400103439979675874e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6017971103511935404175158100126471676699090626455942396160178971238204627955590779423806666033398603e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1098197356884300673120925802658250730875811822089095633372581859204487692669719603142440273830964442e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6942306812700623257256177151617179055673147630719159860965050014993857121460537824369560233541580316e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 9.4279587006839244822692054635191108244649346110153625750733544601185181465166747640368692875595299681e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0359930767926197942074541230586579399946110365181441857526403757981318634895023066354655432215610523e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6285258758753940431248880550708911666372549264809752320917286115067133388094432826171961211866055553e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4697093503154582257999708123038453934140484642088411620658293771634340786531123862381240642766914218e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9117207401522598933084607196552048894397302168827529951184218126413161755845074611333642255458933637e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6956114434220434115776015080857261991296231570924169327732506270735444812186287918696236650571685533e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2370684714941687692745822273819857077679237155866896868388380165661405630328180610104978239676725888e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9971719875133890616922872220792751039457474867347844984913351178494823851653801851509750101918823554e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4450775735157244622402977660603112486490847146875309430299058671155527532533731093824859860799201801e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6756772980021932162819535912593082192987104337217264878270550863994254564990644901469157620958660425e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2727980012896814357823828590268044867670659802289511675617168454114163660308554266647831749629466326e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3844539320594482103267362472951653346707511927927712609593678741773740424703166602289550974378676993e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9470617887209977522812021686637245384968598539647451773680274212089108219476771886772396756066227743e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2388026074034817071521084385928596049244228758328046988348381323286565627206320258748878687213096657e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1143863305342746943440143693620961997982895468387138872517422275849675651468641452598214755563122320e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3157148636293655225566583770558424017406137976627972334104819192054398753226153223408405809952556257e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5976659104804274555941878396141457672050126501381129578829112308121733108725160138265896641347577136e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3673950762453016008393059391643185225448611033716198818735557335950215219434800201099329078235447239e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9450642559394574568141249445601683126386822954817871026672340766169665259914670345699654936151000557e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6974693752107115560013541112911139858327836016378748475332924874704969116160868500642804009461206349e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8506704079632532830244207460516306078845872053686120699072778708354400365077274607112507724997987021e-06; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1410756979398298704855069161667910644652346005957389558761648842416183129479911594452715155911202426e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1856569785152578304535334524166543036319546333702739173178863441089874950904742797716406979539493956e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6525868604491889953373656968448296402784088839945094076004668225048217366764627441509907237968083447e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3792713383543445132531646093184741609092788385013193929242011390278242284471566083931709102759300456e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1320736688993788441680066105633685817561617017201974699304140698101651383169339674338619236732980324e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9533303835387428819508303563373593544216455897233381363336021076268310185017705593993535048587794145e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1473161107003861686833984912001198398266071602448269421954308531537012361297297443245822589746188556e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5585717542056128507347319646065933049168458308781738760579412210206471457798686660836490669191800795e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0652553809819536726841127353263682368305321113586162860847414672099828663733967300641824436531684348e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5438686275908269960720719502635239798959875342253459653942368968082960320482782660615070292601785681e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7158772029098180791694002086575782354990342611573785776755638727091037981167248336481310158620056846e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4740189504794026951199306020269999438513409643541851003626408143432711872903106499008469207209521421e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.8099753841350944179812907646915805013226939262238367553922051701746106247943993636356796168926826668e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0407005064775621153468133911296722783949942602690869342198405570625226242410257960053895371774546939e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9794689381861571911168649660132655529308910812725185775442548370121645260115796463363102767203478522e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8276102383562531215932571251007372438534240536839383202820907966911838869995712920556817330802105292e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2443705230429863794966571376062966840519825906642507126494085999467658634329335085063399346584548397e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8190060615061200693403114713851458138724639823870765544542322740197407458913746346750798242983237629e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6277065091015941781374101187808665253626922329997440213290637501293704617721957431006042870273842892e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7224551577689686407808481545063670421902608525931839282932726420614140797471337200884752098308414638e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.4679130053690679675025433023378487219772215787030273483656103676409078386656922074598336608167769225e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1223435326510503225216900498925244272279547969354027695330458656103946246677417163673681015043823104e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0400836001004528352508625345488436065436741050297466926059472259006970706709019667633424635645229549e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2906134564652551109060904547457765613858540790896118952637952489020963811635692919421781257353052269e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4587642814183051725590440449119624596683140790186010192950050621637849662896416452900712945146046508e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0075582837326544987749352424091721090733740761009037070659807628070494263177426110700974457667638468e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6334167680574838859023785237320668204093502026569464185408520620973414430135785838540481918237255574e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4999221562525985677976860382550428540098359234751618940756771761263428274590020249677070189927919644e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5502177189877885086585854703772060421540156497554062643646788849008404075998463766041647984696861041e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3082442021609087583992976325031412228771348541875548831037589496926377444343813471670877601300291240e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5682244155472103521845219886550351046560274228525021079524141217945657538302065232416062798522462626e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.0007954906519920323033839401528664078119370986110861180034784328550224085002278013819878934202494904e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3585041225340878852538109197877984252632776324479270273332902549120215340551815220021858565400770835e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6869528586145661688635694297616686678964486328250282118809893313633884729060624608591744950346600489e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3157148636293655225566583770558424017406137976627972334104819192054398753226153223408405809952556257e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7786904966750852824030337269734501000686191117787676900919473075364892170163016481373910875025252669e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5033368914857365998087207613401526755361331735992934784121987798450086844794756319084737960817611161e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1925650799701005200013636763418094333502885957035126726793114672628166269085708740233060482869753173e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3919307181192180839930354256552093383642476145825061664849643461071149472138966453427312337319294614e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4556657570615973698917109138170051584295273653627909805529305066845598285788890198127656732221588681e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6071639213227026163179466892738261779768879083270400528266007972468231231585622186684870429695748566e-05; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.7510026450299041313409850134105132530116067638585291082008682927745873844033814333668440052038300346e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9338860070228987206642099576042224248460360553763548243514442332135872562817504652511224755285959124e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7230991263945645542931360960330865075817935276397757312148182580404506618389080351556392793685018698e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9120561132164174945055435623924117660255729459168521156607168414439340358615936967280563929581588427e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2266829025841533378632492208069679918211805538652983926711773301973198454725903549198930448221651826e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7044560824655379928406217967849270887894908318006489685766047320739783782575039383136432477097887265e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1731495117888033040299068237363843743692868148679795739912843738244826127908049678511633365631570331e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6040534137724231040232413454694156155623751241123583658755867322217267189662157276408909842329915094e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0848216456974495349133300280553898034742088134801411146480401029778224391913262230859303710375168808e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4853567900755116952632119267130839008420540311512933982173808896647824591402855595919197554404687865e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0001673137977919264838331447819328757399354311472850940966060019333313072327598205931759401575639509e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3074925995676803888781449167433794154532374263046131479308380815188247012064120164847400004963877057e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8743043591265174399592125140137908500042428182415159852107677124010582529869531416418501000153590983e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4805631914884159758658704622858698335279495881068925156204490058745493270504769866191468153414156463e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.8276102383562531215932571251007372438534240536839383202820907966911838869995712920556817330802105292e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7194061111715570051346593732659570780728380520180837818875565317372637272727095303009119562210981678e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6789970562146896920170679069604849138898707745598013891415543708987322802513042686514501505114578049e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3883502894322556539222785342697975392497193811268749468587282376691194411685077318138690093726412714e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8305213466927034957648259566234778028663021627347165065334067558907672699248569769342647708276463496e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9984808118868590753390639088479073069071710926426324846603122779346720497899680361005145058154541541e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 9.6377680917741836438379121088879131301596291502415082409902102233583481435034084347446814670198696369e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1291861524853487762865953186906861952806567554124392329745249896290833276818487025558861361963683799e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6888159955490741758874421745593206276957060485030777173504647744113809101141218893759295383309517632e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6177018761360766671380423359099762173231501865246937242245989619810503280176861621395697385227950740e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0982987196552848586930942001537016951627158243520076630845070866648363871049232520787346013747191873e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8364320577955936166257469808177559051187973171987684594995855759602875055498926050319640991916675719e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3067816042574796023244373842754448464076178031774605075320338207488413032656167499178418489352888630e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2373754038266578258560514394507573952464659913513987215155530149496514767454952746095087365457015265e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0044917467874876424227395152573658539760754578899305478314015276765198119818275038368563298333049273e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7873414726014285744155963270192412998855209030640561592264758476856003919631926321013455137994655802e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4307967505616080998451959868616153926706879679960582094078798144218618527612449984712497785546531090e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5565497357114982358302174982869550448554582745694079811409687125135735017040216596299635273827847189e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0923772393519461114222055774839014290684747149220232176748199798724807813327780812892037780829554281e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3340859554379478835281730870356513839687402476028126808442730363597508721552811080053121131618366531e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5976659104804274555941878396141457672050126501381129578829112308121733108725160138265896641347577136e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5033368914857365998087207613401526755361331735992934784121987798450086844794756319084737960817611161e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1444398832900636134977583232194542809311657695085676328403484552758239192057279716085520765469261519e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4830900114006505630670194425737197732949559876714308158291732981297592032077781847111891947011356924e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1128056039654320353157725840011100467878168254966532394187704595831807632445831133361600921829309175e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8464604878318971086776301999892944325412864799860620730783849673417846882218765908114717336500978774e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4618669812651225855578902178468132750175130080915682704088938465242834428641858912096944751562302075e-05; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7740965602668097255164880892556073902215481503677962438442738683456551342197222516733092921002368162e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8223890102002209686069658984234812005932928272907013485700998278796333115053225881528980481497682774e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5857739980164526616433134990489862193994809674234945356651145818147245490153362218232911843313192685e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.0652739604028778681407261891275092128845288362835172940766264525095368280248431195023042781186154074e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.6829719340035656924608738088482528654680874666578263776844897952409640815873912488286908058319326340e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5451013439528861097177114587435206377372270304133181628885161202195053982743228389591636157621421620e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2889325916695636760465456498388943326963350514037306494276452415468109249540563406945142955165700382e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3611776464050685709537131287268286721592451280485634437078108252032274840574774777635029418191132430e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4853810041005337096633856249334976509906470638267498851104362494105786777811973218390590233593074051e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4587012499318515190914581131079671577327377352725589643045109845379987660680191634911938222833046730e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0574390277773356065408028652551339269161918901045004570967808150421638645524490851383967726396717990e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1337320004915839422558167809597269629991379074722085772206796609210051821057733667435614904473557199e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1099019063580477972830581753332735616079183476212533981809222360423263569139820342097652920750481233e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1545555127267442590584961695905053433059669693433209958453085800903737719128640197400103439979675874e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2443705230429863794966571376062966840519825906642507126494085999467658634329335085063399346584548397e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6789970562146896920170679069604849138898707745598013891415543708987322802513042686514501505114578049e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8871629681739193414890869329328095913907471324612520899830436701344671865845639574058067130823093063e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1572856406591609148931084833562475195427026556509996239603717162919092900101653719216403275316454287e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0392713163773086316476968584208111898303771004037160339367537058609590957066351093773406641887606350e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3067074734407797913991595734692127318603822360627303578893913271581582552588819291334563559544395728e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.9535509911292516331432448576039572394682546551937951558718302709218145782441001459552405246262140883e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3604338185468049202707527867679403673101950268931050231373235457637721891506900855656694840414157999e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4412267164910980352232150436821160357493485945063480318853582176087639557945839562686743058834224569e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3880218447275783082946803880357588858247495706090491806372059525623874163021135929834034096059023704e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3862653750604994781012387159886656365969132363444377500764326384469288808747416585244685595087338120e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8146744880700607807295599153526944372531379491680414051819658139849835317418480382593115861536450235e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6833259112864581913545708890432236573240620589079593153058197544152645887203894356534761591601072071e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7141124955287958709097487152901821206869224329769845022766589887194518423968913569249564512557212687e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0685898982051751598428340413895435933266457802348652476109940921490618664000708806427982251482392096e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6854434308745744270518583566940178544807852073939746939573460323601952825595309324358435954540446621e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0181409845172051295198072566381165036631351171733971268283165014453951684944708527606425909090517395e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2835142907131629185038266407790898742185953322796677312052929309850514330871410986059961363430685067e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3286200660801914562345151867177486754931429567165498277311412869955582164593143524482624216798215460e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7625107862418222815997361496887484600579149742352437234915297788805363732567331551091227556627837504e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3673950762453016008393059391643185225448611033716198818735557335950215219434800201099329078235447239e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1925650799701005200013636763418094333502885957035126726793114672628166269085708740233060482869753173e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4830900114006505630670194425737197732949559876714308158291732981297592032077781847111891947011356924e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0809399554963615548292197761054529778570906474954284373901135259436729318403763444600733123424559060e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3921095658645796210601219863141153530191510739102451612777810420461610367744861299481000382150581677e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8409143131872527291489159600475597642716212024772548259434079058684095575690292502447494323642074454e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5531290795241610792581733657361319398919007659623856918561226657377106709729408283805247807682904612e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4693431398433827805515517874771004173861602714312036167207934751193524033490321032974803754922226979e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5513720116207942394651967922753927618788471891569050366319707627959270065100625952596911747743200761e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.8613783109476322454084304372264730907069943152465920737814751358433000324186650211091998828309540233e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1405268960791190891290254371112218163638758564959733852295195039436596765474908424778202015454370657e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4916942690269513731615566850516120135938264154960619262870265556697748318509936535907736218595899548e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.0551082924870413933734015300313356206309387208627175834545603230878511687675995336733679477090717429e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8446725633417066453998814463025941458333367795291401183360003269682005715372805534535885507221026459e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8266286152739106469989250806967939878112603563392823676351921657742992296624266292085277231295641888e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3420310305424743929138221217088635746425285755258033090006607325677034676098725053355390129422600495e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3664468284062186379031055881140829338830050432304051640456066502040264711411888566912020501857446297e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5317373138111679783064918678629980094109644175235841776630915914657940611517462897623367742800608265e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3263744672786254796479064134394809094623583554007465784015134882728622698829768018959540074648380665e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8934442926611079552183785942109058375973253337927503593902611016103693094856725595495601212258689144e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6017971103511935404175158100126471676699090626455942396160178971238204627955590779423806666033398603e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8190060615061200693403114713851458138724639823870765544542322740197407458913746346750798242983237629e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3883502894322556539222785342697975392497193811268749468587282376691194411685077318138690093726412714e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1572856406591609148931084833562475195427026556509996239603717162919092900101653719216403275316454287e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7010191223380705007443190791936683429817952543310931999913710368671554737793190580000618523305584759e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5300499519442618831407122975886301505923599551507977367966916958001625666669200216695657691021952398e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3502744006884774152209179542674753849030688816313053373645371457573702290983020097191681897108959332e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.7238957572569453660279754724326943764500168871812036558493324655700230933988331438717541819524315970e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8899809222830142149111295599395948767568958416920359862963814557802810942829778430019406749227895132e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8202528508291767892137652932435544202027519537483699356848151506069310542510207124716831661661001694e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0368990869875172558452712229158867511522493410524385260117239900506805615467994376556937583674963928e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1790996724963690200834447976704997990411968631459298029232069932473863392560746718398101141362818491e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1886632893145431900475297224588404070490967126853197921027692672614117821794585170180958989815284140e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7844900552520178032085396240282986585701267156240592451410442420198852317795307056081963890072931875e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2306973673326844363937761566482402514751410977767690332722629175618795014243930635822704073015358844e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.9251663486382391251320115621611730694170090126877395279082806013205689305428657662986346745840531841e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.2176270676031873032043072382388646509997600971464981105343379729183491271248901701018306501186051947e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1120816730266460098927244291400737623855209885574992172326368429084325824886289538469864671339765000e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4957421131704323162775168036405136021769733473893001702652573399431436993493197824392207789003095754e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1468082970576854460648418929283053332427571090249590401513914650360515357605129937502530423244892581e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9263234845139496040338937309450763960058021439294485761739801417754925196797859377236670248381533321e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9450642559394574568141249445601683126386822954817871026672340766169665259914670345699654936151000557e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.3919307181192180839930354256552093383642476145825061664849643461071149472138966453427312337319294614e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1128056039654320353157725840011100467878168254966532394187704595831807632445831133361600921829309175e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3921095658645796210601219863141153530191510739102451612777810420461610367744861299481000382150581677e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2653355187838678779383120123848092036404436253016011744040128174444411150645533607373954912953163330e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4824126127325955202474883757250030858460141520792599082429272605149097326933286111496588715218605251e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2181785080968933841624333181222247030695930497177280962482660419322222447454404558581109749943457199e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1094348385684514214078325455580890388611388618607249655752275227767403741886374015650023638329875614e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1915764691784361151745477802422447833953400267224892963457462906359603329704480021579368713147396982e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7864995322242446485752922291053477147210878823696419917307795388759195432557035639342939137399070770e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8904437201146689274751859816913799128634935137242284615121264528752349572421125129583106262786572220e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2649990143991229510431234806156465749712487134918407606752771377395204298626566872140471114574382385e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4184132279946252515805192787150738073382622116665415481055649875308303235247706037921581277178585501e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6179256729986616370273258324359698478631216491812706011512628494638184338591268068906798245851836377e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2468691529710878840241446122257359888741864813833767408413694483220808778766533066883387059298397329e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.2441835630540809972687685395163260333402286628980709495519651546870193271644860592791436925418632662e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2091702364432214279046208919738645887472837308266088837668671698277028028153616071662524249484041433e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3588895652797832556802699669592279306327501121870867653139556523658826646330151395492824786109960583e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1794959007964678750138728083806926231164236722685175639387235607093533343506179432055902513343834267e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9261681100647064601986940556806924021160201539464158298184527317654904225224654292011981337923385329e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1098197356884300673120925802658250730875811822089095633372581859204487692669719603142440273830964442e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6277065091015941781374101187808665253626922329997440213290637501293704617721957431006042870273842892e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8305213466927034957648259566234778028663021627347165065334067558907672699248569769342647708276463496e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0392713163773086316476968584208111898303771004037160339367537058609590957066351093773406641887606350e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5300499519442618831407122975886301505923599551507977367966916958001625666669200216695657691021952398e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3783876242445977875292538515655821175375564332017572195896916272620746712822473124931478654896255835e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7291736322516629629576223591735430946176648880940412613246558676867395035729885786852581772020481531e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.3347111547028158189265780482974860084343668267449723975101631774089058088668549384695170974684757866e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6358670227067794161748576359133335558391668864341236678183276312555777307308018950510695177870234930e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1481730226534699051126617954202293692448932596582313399168131095647960736792735662253857822857874663e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9387972338446415614154055356286375419675445372468235970165269643379399700487655876700403988873068669e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0180852492852721530533751838265029275065531710229773230826238563296023405087126319117331300324115795e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0807793450824963064326199799269551448911930775694581082209424650214711821370681291074356676287484624e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2768751390616112792863373257154727298221590667394613712882802219425558929725525438750976925559456956e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0669498212018016674029889711176292014585015749763812546441074284546740654675505820840657740045620575e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.5388909674357864576797725566009388014622376589032616987370246242578111909344179065473586154953376265e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5334830431309432290196846605807388257555389609551020136587859162151515731944742280913599994916645619e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1857091071111772036572711949840346416171089226173897432834155060667190115544569958018830453488357286e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5254825309811048107737183418707352316711217875695941807406672645756828617862424475739325662550715334e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3558335250787232638436376786101236323253884090273493577550118406000747786387647261840041182194006603e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4238871588860015853993204835507066520061452934747835243689632958782558676589842793432535406926450182e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6974693752107115560013541112911139858327836016378748475332924874704969116160868500642804009461206349e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4556657570615973698917109138170051584295273653627909805529305066845598285788890198127656732221588681e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8464604878318971086776301999892944325412864799860620730783849673417846882218765908114717336500978774e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8409143131872527291489159600475597642716212024772548259434079058684095575690292502447494323642074454e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4824126127325955202474883757250030858460141520792599082429272605149097326933286111496588715218605251e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8001097514239366386643118197763292741215591554418479830276345978172676686966369201682899560105878836e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9431896845835533331888335376740063707928273735722615490872030306288528750809892561017907118087416883e-04; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3361997156280221557120299587669840587160910053811138772060773252527838030683798657809925212660804730e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.7065195124267029277463351694256688343269440726890951652242972490436775316764419058355602745007269979e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7089104170972813986366954985112612562368993084086074140452066728776314117341130136377623918250832170e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9649004149568755143085540876536608661597386908001362191159469408209478176735160545950406856127224359e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3262885868624656597086430979718324384437280963221075866606861621004092828230756076655685689803683811e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7845904523741483173074099518808905042332408666069007537648041645167065974394372171388365731849323417e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5562939636299793488910880235172222959581978121839513588538808831250508742836893995551275861191102883e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7261716640266001186140126138332746773091213640034194888884509151072174401664716123805068248683556467e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3603031657553496208488409869106468148776971041190233301219568941123733009824830448703227153947581846e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9413469547218728094502973499536823805815881292602762954464645780169354980788342025162395258041434182e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5665988537247037898490204025122799315459590482858690236144037061171322708460441708885917847579408850e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8426036832348402685248242384641422565500139713272637546308422756107032425434971206389046327763884850e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2610570565197161370133513282366092184356909647749512941541560445475323014748555687449968251486253034e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6942306812700623257256177151617179055673147630719159860965050014993857121460537824369560233541580316e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7224551577689686407808481545063670421902608525931839282932726420614140797471337200884752098308414638e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9984808118868590753390639088479073069071710926426324846603122779346720497899680361005145058154541541e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.3067074734407797913991595734692127318603822360627303578893913271581582552588819291334563559544395728e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3502744006884774152209179542674753849030688816313053373645371457573702290983020097191681897108959332e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.7291736322516629629576223591735430946176648880940412613246558676867395035729885786852581772020481531e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3845836917165408715035030515808788576002544133643390583513458311348834437712386602560693152651999431e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 9.2699558370806543163998671765451378191711333403347941912120644504250788302799558320611421556919966872e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0374183246579704847835406396193930241270246077633439785878294096611468584149028652552901974563161570e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6528606569419240995452431176243474742704975500262594897274860757873078748235660792321862910695966006e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5672316355919816091947105426344783362880090411591740897848045603347743238313428558843431357207226668e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.0687030328574942115066680609920384769296334056962588155082623409490482817393700517711730292342386787e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8335137299096593830336301755660382319075068464304982761381736058206565735869779347566323145003872384e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3129086452898231647338886735315487530347477630260727877667117802563526786401198646345498699506056089e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2796804247684383212933658450228273669296435384469846527172504485976204701252409199876980832943789835e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0194603554781790576093086782102231080813684161948962058808794153871118701639301860325541187555102413e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8221611616987549739927370326190070754137992866427775677654778445375934779144587524959464813065919857e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4885435755558920503392855231091333593619613447915341808849005234062280852778416641529263012889477635e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6275100197626329399525289829783687988131646038996310377647982356599496707720989704751665723756444589e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1583013795115975583376925706864561877952792309019418996363240328933314723423421311605057890714207306e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3808197781908511408367672151569174396421141542451701433654807902502842874271373928779669650880239748e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8506704079632532830244207460516306078845872053686120699072778708354400365077274607112507724997987021e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6071639213227026163179466892738261779768879083270400528266007972468231231585622186684870429695748566e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.4618669812651225855578902178468132750175130080915682704088938465242834428641858912096944751562302075e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5531290795241610792581733657361319398919007659623856918561226657377106709729408283805247807682904612e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2181785080968933841624333181222247030695930497177280962482660419322222447454404558581109749943457199e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9431896845835533331888335376740063707928273735722615490872030306288528750809892561017907118087416883e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8705812895518046267650622875929725628117676306410899044637018856799734908098754654757562732159863516e-05]

==> anc/bounded-40-4.txt <==
[1.0427293689763553728638915499457043293852902400531575432133544357857464377945875071456953524464659999e+00 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6068234224408884321597288748642608234632256001328938580350701672716052761521822583799433995254995513e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0861764260170368467332203645267753431096773333887057795533707818289650737761985310282428521353066851e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8102940433617280778887006075446255718494622223145909174458610228658245643310617370415472007474220160e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6163339672872572124006255424505585462941626992058532206964197867242220934465780276365984935122206642e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9796331515958734022256974580586585905231661634716078414243942602266514656838409477918592821248764699e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4013761937863156826612490371434312844449394718223280945204066702437359339884117876724730047157507779e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3444400928195485787396951569874529663189510698038659443002887245487025790027676523089907161412237395e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9467583526707392872374364910482453768404140866920778567243031911700157271579418459311538936011294876e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1809777004423844562703212108518321542648895809379427430191946725159249901732247642693318930103622134e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1854969742662953371996122109254539455084957501986082593609439827849796720035256770520967136348199225e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5297586301583283046411217205251408801504678933695507418800197660194631930569451328894072088126976298e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1030422374623878823304238306063719321279301732321807325254061685061366796181530046914066397493111770e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1561863373088910163840686354607243642751567913788868093326509384693797555962244474675583995059562332e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0874285496381407216562132893942986272813727016019829435641722086410423238263376556582028414115884683e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2130533277803418078964066636706110432048457136701505386458174791171034910226773639541407746973733726e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6965779509664672194857324550158042461144077492967912070085423162263159379574921735649246860163133347e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2166436977229865585584167010299740509191478104838534698543404467429427259474034064731582054684317038e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.8672199364746408319142767180826959663231623703310866623967582313673003417148861328926524876839749779e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.3048061994899510184041612385326326226156867799454774580091856336383156520272393368143316221536401734e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2420216831904154650822459937070206378981729690682488825046282359868103961443216123823147491196232243e-39; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3743325424293769652083308666512563657826239709427875204701259445382032639904490531346132288302974194e-58 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1473038540411810285455196302311962556720369439008569349622007019527673379321868150423727702066078893e-55 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8493948091047269308158625730134527082093604160892645954638843289159672390187252677867857208345912516e-53 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6123064991735161104698170339422311445816318040979179120728783462157082673201806624656011529768303581e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9174864093054309543355652415224257673290789592977602274049228982468417888089417175115589866501273597e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8088664091286156810344634617013338167036451578173087234349305137461421515127282980033747507520620332e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8586343365629115270481318876947572989255359072347615044606792688457225055376637985147460989002213917e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3845267217720732237044976972089743169335222957476561739496332143824892023270829898759760605277699939e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4531567747586347380869644363680203147508760664088346711923943152378801076932846359596485650971726435e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3200175623652137192195777248003148702679991024620408101456839571961880014036991556162099199165151685e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4734115178499311227861469234590449411684777088989771848921970282589426679156368222229994521866373486e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8272741878543209767548176677319726008216752147627448448865615377278197245062995323474101881251148738e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7926889181371551109496665547209915264926079030303031504352183608866110306203281455509240898258660811e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8166950450403132609838761628686700536410281523755561588555235713038512363096109211506722890761423461e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3270007605578884942794478365494565515865754233922157945227979196640309259703179591944328240970926620e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4440552717542254423167550214953429141428170487339525987302102204506496470988110789310799468852700708e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9501272340810195874910519344917526497612321741929174723810671889571004493436688390255818885086521054e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7638510086839546275893525463976895524095565916206308732380560808874942738697094574698202257057549640e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4033277400834400072082542942225434922826990641300339425573887613450181925477802495381558522268431042e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6649269302046680168485448976511477194654462100915400764224824438355569226787678318907935763244822706e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -2.6068234224408884321597288748642608234632256001328938580350701672716052761521822583799433995254995513e-01 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.5170585561022210803993221871606520586580640003322346775252408524254479078816571728770318334449003859e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7154410650425921168330509113169383577741933334718885532609898965615306502505401653719116923112493959e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5257351084043201947217515188615639296236555578454841249651462930953499906697269023897518266295469963e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0408349182181430310015638561263963657354258080650397380281044309006213320986933933803862554940627378e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2449082878989683505564243645146646477425596816974493614000398245060721064495161463008575130359950861e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5034404844657892066531225928585826900170920993078864863079766550776228708261840466129015872797566390e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3361100232048871446849237892597502865030025358593485617551345185263688320613820870654827834908931825e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8668958816768482180935915029859006775567635902056204058083594265360251783023042900159001495796335235e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9524442511059611406802758818420084031337513284831946268118492295399345248056370472112615500456720880e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0463742435665738399114181504154402569250261173272185950933667550385447612141640547173023211495695938e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1324396575396369976077825469070469121926548092476652182789925854303649704303686352046124730670520328e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0257605597870114910888535859075970891564875789570286044278701918135370498927442025782550488552041904e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8904911946079892532164917289421255651137310056742897994721124735412095781003764082908444194557921413e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3375167568543096071999730340891914138530341889923310928322531006130576386505264747545407881849523156e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3326441683631184897756977340969233174884857583200162895527293812896741063369295118629764374549430259e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1755507331341455934758160855498417434794296561932224979725566446738561501981702589099516493339232411e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3448252880382762979310115966907764469214719366391028823975822952818738446998957874683232499674088258e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2203621874406609666880252960356979538463681147145926522776043662125032549389843224537341071210302337e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7212144455691824335334170105305958779913551722629568153050529918638806914435439839754693310769943891e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0660764425966454957568009903318943364614509817210319198948278196558412350474767387000621542771128274e-35; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1473038540411810285455196302311962556720369439008569349622007019527673379321868150423727702066078893e-55 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6308574925056935335948051471819118313608790258366657605858077959141845252682335610641079819806259987e-52 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0195878303432101240173213448065098851163980042735989442820076295823112091604167150275888847298432471e-50 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9039594100045381210637143513404389846936605598840448926221969379957746656936202505447444431214185517e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5470661225914523210421588428127923064050536719137656995232761526133682075657290807910756616708451024e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6806390991750191046042450340930067411101871662192252815940307992211945642754589670280878701381379060e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5514996502509702013738397545138928974134827107993741455822263420208953280932513795652826650525037164e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3325422329381317262235257090941572310588477998215848269132248272997738217407064853647906839392347913e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3912100237953817004544144898389040832098032665341088094168341333275431950010538244501845568938487621e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2706064507939263289524750161661716649141161397028408220753722597706413032132367601538816710242255643e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4526012953800277541862058375441742238824299005040327178500542915750131233297577079614834663075571322e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8321919350710391054799288961943483196407573932579209781812348133785962082812509152399983760896374745e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8079979653404912112607327693433060805610971824376885844861154618687742687704227704140685520310385818e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9452555539285618213134123211106291045415848715922268916218708297357307675675895966354060475013100573e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3935261044636847251714028592538940889569075909120260362325436005918757462165454287971064131223160993e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6790570925811196739722289362583281154530842735120159313229732913825282201001728176004869036337001157e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0073156976114881680954590081695508392777002117511472075594133834950401933466822549816741197408010170e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8561234144262845615192346365886767364140456337753605005145501209379983915140462546631921170463372470e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4925280046017162524659807948201355310042167009220628908024552933686480778387208840395536712367060632e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0056913646987604516291269008652511039347284376342098803464318135328500471326379440043411216248482275e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.0861764260170368467332203645267753431096773333887057795533707818289650737761985310282428521353066851e-02 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7154410650425921168330509113169383577741933334718885532609898965615306502505401653719116923112493959e-03 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1314337771010800486804378797153909824059138894672310506779769728868488242564249619171120217165854609e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8857229618351334144673964661923183040098656268230936400474113488714862117868139192647982831208071860e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6836812159242262629173182733859984858111536701818900659186166252900031686640509211299166841133449723e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3537845329123681273184348521444413498950570044753943991693706288808751450228796305707162935210354814e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5431002018607455027721344137128786488549518065765931562920404395767757141189695357295403828389708680e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7337917633536964361871830942420266844647015963870321897410619182828038202444503765218833292753219207e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0278732840320200908737161271609019644010429847629938847063657249998223974991063652643819289895639094e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3135184379608171647594040643135879781852890334158832154486636882764593950875931077082876349566420100e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3598926815276803076050840815141832336934395010883431769272845672624415937787268892598118930960364349e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7184985759402343247596877268048474299214114698541592924446250610139005735214357599544438331152818190e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2740244463330074941556669053106087381718117654624486354733257397567690817991011262618709365519042913e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4216998514089970253655993278718067790888001108822362968488249800496618916315082785233925842787097861e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3492551070810464695731817792906019599482583564552429201007452113415782549884280567355737485585694567e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3016338220952153190805768670902099977601626354042113525474736662378575628385503947622281052903797366e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3200242595291640264022459731502913635825306670854826932350328753210217500149509764813954578138360622e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2662885493759858640558483653302380617963247117140671337673923617362445579802086479618024502418771024e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7460925435802604683203116864710137236623602283507756153501193485630795235958218475990716072146296154e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4807675157966416497108725523439824815182691999311052961233145389681368602748927692559394160320044788e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8199132822647909425635715829309217414710089022055358942664905121055432769713588928289851471066067833e-33; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8493948091047269308158625730134527082093604160892645954638843289159672390187252677867857208345912516e-53 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0195878303432101240173213448065098851163980042735989442820076295823112091604167150275888847298432471e-50 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0443680898131939885421395370324033153422270514510593081312351992132234936165936143041547511441529822e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3202808352821009393051585291592353854322620009594619868322929716301112500687235635147275420933670438e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7990232113520425644137638808507383580959023427594151771090816782083430004313767866924178976251800811e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7349911730816803083632339553372646436474373648864765628177919305832889409457027642946312776844535208e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5885609011245134721439946079977486307687323796198030836382399491581328784237472766858108134420463132e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8616126284053926913119823527618232545567118871993903342250616049113034575745506429524902588389728469e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0029482924606006011439154696557306111193726358932646009932487408056912852572024612095201029773226485e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6643491582188139072445846750073079885090033445546602582529461066246436831755072611628737627408217171e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0280949981925180309773400670816355186870894005931335789695653323191082717466797375140956876356533897e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4903374532637143786129580057245366345236805698372718173770315565024202220257550958611625900287899989e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4521873600179438433375106215938530680707990084734727368625910879618211468843913473612162955553825278e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7117718557551009374871045140870329387725176743800383845573829788959109428674400232093541458492283167e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0336266776636500667369099531397712633360378448031739849113146018190749746065339487836549675827301110e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9607342513279474973188687505508925560052114486828884735958589274342529099376213686994970922326405093e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1640646371120706270164134632289779666967240524861073215270439893603499657409671038032744460225276417e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8017418599891697336697962807415064271520347544560717971137048963419848931343095809922537133901640085e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7063058747996008650713897902184013803825599756286865579070862530919988269544108377602200284649582981e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1187156625953588246210562097075636753798040002065789259942635366360782627888776306585497846794127958e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.8102940433617280778887006075446255718494622223145909174458610228658245643310617370415472007474220160e-04 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5257351084043201947217515188615639296236555578454841249651462930953499906697269023897518266295469963e-05 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8857229618351334144673964661923183040098656268230936400474113488714862117868139192647982831208071860e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1428716030585556907789941103205305068501950072849531723784317998701385831160443506232007298449038784e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8061353598737104381955304556433324665543287880434843931492956767160254282401915317578117929095360450e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5589640888187280212197391420343097513192700409478902929198661393523126414306877302182741361158484584e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9051670031012425046202244503248964251898696939445552195357780219599167270705354476004149323244277598e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6222986272256160726991358327101217455967195740508896961829442536668587582207704160814733559291001919e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3797888067200335127402602686377622195735407050164129739548336607262756906169573268692992149037597971e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5225307299351601798035077983756833953604680760157196264508483627846575507643838347852320279511942472e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2664878084985508522746119361798934487351924469246589598506212414063972720264083030829539376248689152e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8642235874096329738643277046104095928196540756544473574163205295300420066360215023759119820470641763e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5854047773353596101325310005821938377153087486487277213892585243210763373835911730148876628011431008e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8231035095316634264231489002196607270037497035260714565268207242538470531480743861148681948827041118e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3379396902956497086591563479281707252187103724599077187061631781707697167748089740810658884787212661e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8912285722277514790881198058669444685623415693416898385258365762931508955438511226588588404573934063e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3491177642202512926291811423766095056014419596410432134876877506646423748289025715708171155348933306e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7140226352596459097427904822197996957790752404226858215857503653986741048445246253122302493511931655e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7559787834341482242766409238550919600471209565616995272185419680596096030976964945320293475587324476e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1956870763396244193306750397704984794673961107782051335541971732643965585228833137230497900315322037e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2597362699507616935415759349595783536227876834117437802160242358998700598708832293124652140417537752e-30; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6123064991735161104698170339422311445816318040979179120728783462157082673201806624656011529768303581e-51 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9039594100045381210637143513404389846936605598840448926221969379957746656936202505447444431214185517e-48 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3202808352821009393051585291592353854322620009594619868322929716301112500687235635147275420933670438e-45 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7126519441085094263245563937589309013751638232947769415655816747104108575769584901736063392829605543e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2963121113606895496315782768824662673960304703629983500807049179460532931987419044674474696202136799e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3618726912973146790215562130785189606078496165149038922086759921922959974895591841075923152411478065e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1614832236489645378687275209959306081895005732809783872293494923063915609688932958895357914858408795e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3098036862494759169017489934101086335095964769995367491407476495482657891585529981414245055305925921e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7153102014703761119818210185272288608412742431834792856641729782669045317319464658045990355133944953e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3510598156451699954516995627675028188223653936166423358397773528558285785773227274789375709876984821e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4468831463292827531939918337300499859185841487121245302447521327965998664214421668398961359399808380e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2019261470680360718960585650666688241777584342367498257840221295933197775082481540687140140001475360e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7587657466361615982905075683995377942093455755207178683214465186528555514445447298136967016792567725e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8771103479089431437132638068094471348848054784427028047650494510417551651679613764208105203673657966e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4840661942006696694827535944296158198489456325915882935259222074347726284173235807880816871132592675e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2673136431884257145360067412435976348154666533701379851432401729398726046962562809016276987877777284e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9154395589136815636182459649658716461520724387986941146368720617203563723208344470135270727357349876e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2771412533997951567492470366387951005992686963219668153591651043186351819401792917983471510716440863e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1215059157167902753510454438779437363095840846043179067525774927387809975822877847549218658759591884e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5511350637135898610894866554528370549169394678889604024659457777857436068980055322101413467944320162e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.6163339672872572124006255424505585462941626992058532206964197867242220934465780276365984935122206642e-06 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0408349182181430310015638561263963657354258080650397380281044309006213320986933933803862554940627378e-07 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6836812159242262629173182733859984858111536701818900659186166252900031686640509211299166841133449723e-08 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8061353598737104381955304556433324665543287880434843931492956767160254282401915317578117929095360450e-10 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5054779998872414626745807639840699208514529914810772222886345375813801338255585306175345120387648712e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3919322221595785903747671968693497776244770992169166988348462799512333839292808018292348203762783590e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2724705384832522362725417729904564812004650392653228079334153051237089317508903001361600750272341327e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4484809171657286498525366412095134509901668239673294008609494200520648940921879423180461933763891415e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0176685774289015468929973201148449593195848637471289829304714378200175826049462831212786791340952659e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9308310139107840998113739112309203664967588481873486797275001786191919555649383127017054868062775076e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4880006023465661554433869835346540556736100179427132954125764640153949515491592239173684405295065322e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6743573100421952458831921523740362264562063201169179858055349994667746656666657875550099544775711908e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1251987150705134531571437841792242229993604697572443093578652757620533851028208556574684292438758166e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1389709521369706973787891272883564838706261250630344320041600913610702793032285980899000640897961847e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4980173137328308997266089943200319613519339631046136821018967947044470045886127495955007604685671002e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5010895548591470191986065570690124041318621032369928120730996143497610602256006154972079205640407468e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5234732249587690917682763465658624829948130149920617453757815588104751467464246993442375568901899242e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0759641677540993413052154014561459463842318888540736398357474598894232519647004012112613758083795322e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2709377087859942429612353800100035032679594263514239172125784059833705317427086150927219658748755657e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6447166616117148791863945814923856076350588294166130608619425766529565768230830364834800662964456189e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4406576306738099325517081991550791679221487450810643992360722103452236721401272713802274247510367164e-28; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.9174864093054309543355652415224257673290789592977602274049228982468417888089417175115589866501273597e-49 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5470661225914523210421588428127923064050536719137656995232761526133682075657290807910756616708451024e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.7990232113520425644137638808507383580959023427594151771090816782083430004313767866924178976251800811e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2963121113606895496315782768824662673960304703629983500807049179460532931987419044674474696202136799e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.9651954904355893199223191292324898248402354615326321195634761584033066892845772122653628110994559300e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9526490775528743987252732982845075004689822709637924330347276511104885251008622984962644702577835276e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7004278294792183773274368148506329694723518281175792610370923348379017354464283651674524542549304519e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2144512623204443159710655080605787396970152561946875230633615344691116930252478884538555750074853377e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7702371098483737465119594085388215476254118617519289656029414614901337813920655262094605589875067326e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0877725105616009200057272970610054493459441162677802035626746383411231201420904275345326907018239032e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1717536051166937296663660724967191308180929346265311239036454112896718606201298103814514574879355187e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7844321673742421692070445881321570428229231008481695960348870399979509011076973257579942324926300026e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3455460030533216571971218580176681700496841449490380259372667859509842762577051546210308855212224545e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1842266340180080585904377534156544275117567171714431604290456634754914066982965396284038876072868281e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2234865505810913081989357778904075315665106401195678356800951365157657144462594224731093997963065227e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5302479628473294797261401042786316671730469205478259797331834737913655950092971400288974907602528500e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3989864263048986834394568935414249995751863835099764594297636539912873424488513584632572268643504929e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0630101148028483638488471973414960915239628113764659631689866513204902245924092788804410893874793453e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3599290836752620302111597077822448852498693293932975162228859861945043936697038577661874935863025477e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8078338288869634797108759476115627902006340353035488173532917590909919867522165566704338070517618973e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -8.9796331515958734022256974580586585905231661634716078414243942602266514656838409477918592821248764699e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2449082878989683505564243645146646477425596816974493614000398245060721064495161463008575130359950861e-09 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3537845329123681273184348521444413498950570044753943991693706288808751450228796305707162935210354814e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5589640888187280212197391420343097513192700409478902929198661393523126414306877302182741361158484584e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3919322221595785903747671968693497776244770992169166988348462799512333839292808018292348203762783590e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7329567897754366131999077019243537207611050896630498699983986189416567957833729424934492221848952537e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9291502991573623824966949723616888956555330105151492214422047619861369876584250098677971645770814728e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0471162064771541130390423241115161046569568843457978660811116668400711495696147429604046168023733238e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6764825449977843387484356839036146415827674889679694635342140428081684433031566984992884564024179833e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7393841066499643074823967156809197484468138844860408485175859997375538702558053167981619295080599205e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0405303803541446118666166905966030391930933391862979205991597240095439056536641294421821418363355483e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4071141973502558785412640714662243931330218262802407257822052595252908730786079738968733261292431624e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4722072520208657509906412321858788930735010126717163359694157120826109350872602279078951556169713491e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1399044237833604985230385243837082284579011728268404221588220347281986692557903042979626425316867825e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0258256069091250646036970121854843583275350858965865627282258795751072607369560595959830443814332162e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7823464291345873051688899865841839094047445836562705234833832505544901614739297159970731487624067352e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0513186231278700016906202394347288561436753690181972009356802888251340396693648973992531890895351372e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1297054696864135181045487648613261756046727584430077262255216251534441465131726972402489787946330322e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9659894454908005905092423634169588373696351397814804837708096969046039930604442544068971405460459022e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5380637633949476744303872061516351963457313931857723805476432930642572224744469748948668269112747293e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0057477448628707827095862087336087225094044613960320937382099397684255056274826463484994363055785746e-26; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8088664091286156810344634617013338167036451578173087234349305137461421515127282980033747507520620332e-47 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6806390991750191046042450340930067411101871662192252815940307992211945642754589670280878701381379060e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7349911730816803083632339553372646436474373648864765628177919305832889409457027642946312776844535208e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3618726912973146790215562130785189606078496165149038922086759921922959974895591841075923152411478065e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9526490775528743987252732982845075004689822709637924330347276511104885251008622984962644702577835276e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4873701051570770848617661652770178734181387880647029044753075599582756994997353980472448888334470675e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6161353139169889654603916455849635655366064621153251767033397814056259312085778028155131385594496790e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1518095513196854272122458418438964829261093844467337156448094168388192051891928622871039421647167532e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9936959110933911922210725459101362753946428739593129297532015147919046596183598541636313525054627378e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6235297108245433474343561555949061125518143157268084834901324651961563589307873039597329119955122903e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0890861768681554451248624689697891666831243067213644844210380652314950100867284338032279114213063592e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1080965770116758856913506553818014300291681930788439155686193901094882237609169446361186995021309643e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3265989410885451898806634039057581390700679109949684446454884561382023308602915262179637725626966636e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6756124346013100562914979476220546177201956460069002633881697361589198897210904660390810399506384351e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4604263880874276037396297869059440803894194647402674553114729264064629383356595356584440034662074725e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8699646176329303142436652232739470543692282730494902302453732670321458836456182758797945967510217939e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9305792970764262977202349053410748816704025526132451217718878524195374095210266593316848160852007239e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6621486754895552829948073745175604339289214353639674516518375215492541230847630484358683489690028907e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9979352600298302078368161312673915602625483600468852104294592118374246296475457580878899723739677900e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0379543071053597243233236554162816318954170385557032086701741138197059524385836209789455908855083693e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 3.4013761937863156826612490371434312844449394718223280945204066702437359339884117876724730047157507779e-11 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5034404844657892066531225928585826900170920993078864863079766550776228708261840466129015872797566390e-12 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5431002018607455027721344137128786488549518065765931562920404395767757141189695357295403828389708680e-13 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.9051670031012425046202244503248964251898696939445552195357780219599167270705354476004149323244277598e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.2724705384832522362725417729904564812004650392653228079334153051237089317508903001361600750272341327e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9291502991573623824966949723616888956555330105151492214422047619861369876584250098677971645770814728e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1095266284688237989840827975178781244561396567463101712093271517447470451156549270464135322071711308e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0481500820832542904608540831493066098721332054726236188709302062535651995309229560017166328807595598e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3504001996442385573092261720332849916885945337549659251921030045281535374946393399845713879722188097e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1868582801143198966975631269856452389913894759179849168617290928690656512428582163264457641413022706e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9536310067070179307962719903241737386582359531777666233401193544810891624216248790810174322228799287e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9821150049880487353208873903072813157265030959853054138326123320376761259362248355427765333048892841e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5708488432820115968999995703857206596915016357213753774500991595313895264171329615100818897716925268e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7245854110730790901879057985133411982794021703709409797872610546304926337499814275328685512959730719e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6806507914977405245693090870228421394613868646590736746519318183335481324585262162873778081132571717e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7321393398628822161700901655764289288817836507577264016963837719451495033888830324285527101282130052e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8305685883460219686313575382241039764988076836419849336752947970812350405549474133425932966383194238e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8151484100685910713215963426465416878440793417926784563018214216552172954477718956463251191445049699e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3707122435647514889620788038505069310944991331534741432109791494358308202919967917007750221922007653e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1759186124679483819234351599088211215521140494853425413852520667053575847284550662394547355861066568e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6705873793572952531299419437173374584937598140564274325585967230067684056743435059566267322212944535e-25; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8586343365629115270481318876947572989255359072347615044606792688457225055376637985147460989002213917e-46 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5514996502509702013738397545138928974134827107993741455822263420208953280932513795652826650525037164e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5885609011245134721439946079977486307687323796198030836382399491581328784237472766858108134420463132e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.1614832236489645378687275209959306081895005732809783872293494923063915609688932958895357914858408795e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7004278294792183773274368148506329694723518281175792610370923348379017354464283651674524542549304519e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.6161353139169889654603916455849635655366064621153251767033397814056259312085778028155131385594496790e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0073982810119085089334551075305916336164318938427119741164168215392896123589660921346394668471578136e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5606003142659796932559536346815625539346879789083324334385401084141261398000433143376691704908811151e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4114070382401719642990551448264671007133644513095161473555962689221217719836598985177821595692778197e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9976741563972919000049531484422339021760493757743098080451189372079114118573466077382873171709431743e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1730410564477792391914260479688110429088836299192556178774539215281220104237244627526702328821754961e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8305205492174099127111795946503207377439094715090412776304207183394628654145901914242237095603467890e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1965895412758787874142725985703031937235343537933162775924270859995943351769814268307363635753067594e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0478540251980546200452309623866990503013182865024501173888746246829837512315187209796425478160767303e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3390811802642665330072565985867351166494375584030247103439197512502607693360443906858085078271614937e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7899024928864554822287501821012287640141849441872966207016933009701627687279958079425914929842206117e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4309876947902770249493506537421033825567024637966637948925384838255876953439868278894385085579826850e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0664470392603660331525889819524679328565491652281557663326856472160605848358151005467938744388213510e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8281902277663113154560521099159723217909621376773350813098416462270094066848073774133977375150539091e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4704229286150583555195361418984278629239973391315979781064754902318107810343190505983062258148258457e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -9.3444400928195485787396951569874529663189510698038659443002887245487025790027676523089907161412237395e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3361100232048871446849237892597502865030025358593485617551345185263688320613820870654827834908931825e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7337917633536964361871830942420266844647015963870321897410619182828038202444503765218833292753219207e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6222986272256160726991358327101217455967195740508896961829442536668587582207704160814733559291001919e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4484809171657286498525366412095134509901668239673294008609494200520648940921879423180461933763891415e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0471162064771541130390423241115161046569568843457978660811116668400711495696147429604046168023733238e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0481500820832542904608540831493066098721332054726236188709302062535651995309229560017166328807595598e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.3741587248189906710444897285793691238105840428054698059690962021297604375988252273567098964747217848e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0178898782492250596763956397197109630977127705709933515835161655459779645201045538726687841092360616e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6911729541037605050464292772473398931768206409008365280319564474855823017572990020309136186446488697e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1679085031563762351073842065799972532173758397884817786051453538202778253945645166165799697467742781e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2935370882085379784123422325416526378358549083179376934464819595855616209867006553806605850443746824e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0101017150019862270921926838960703017052426823255384846779826130023454730316912394663297706593993168e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1141433999534235547767737470605581512322317649922175283366138942136348345670257978344769121331146963e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5043994909843721317107773589072698662658104802061634241859589557837221551322875916664448902800249607e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5857824633867915857790682166560777388403401901730336707085173469200484457685754308820888147788504461e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5624856380272718446135275285477312004636153387835716824422961909594132588506847897844879992807187246e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1835995008742184786619130299696716916987483364647945207799906589793944136026532145761337426497936106e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4572963252640494432977118792391209415558430537832728063395541827172626049086214739470969682153541828e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8328068425473459992967854934966138392970701966584893149833968819302405529323317116961674262199345732e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5256181694198520416021678060885814135813744765795460589197415822374722501101594919452619126505985001e-23; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3845267217720732237044976972089743169335222957476561739496332143824892023270829898759760605277699939e-44 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3325422329381317262235257090941572310588477998215848269132248272997738217407064853647906839392347913e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8616126284053926913119823527618232545567118871993903342250616049113034575745506429524902588389728469e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.3098036862494759169017489934101086335095964769995367491407476495482657891585529981414245055305925921e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.2144512623204443159710655080605787396970152561946875230633615344691116930252478884538555750074853377e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1518095513196854272122458418438964829261093844467337156448094168388192051891928622871039421647167532e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5606003142659796932559536346815625539346879789083324334385401084141261398000433143376691704908811151e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9118098054022975083686373317306101012185599977393753231357309272575968326943804669756267294730036426e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5873672952762388190864287216266557560925441613953205312348140553323143968679048971272849483796521769e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1008666925047711436536222017174906882843150566278565140133492542704454370031820340670932795547701643e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5716212202354717099545136117868894883258322947240688100819819408292254122995229755528114640616602354e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7109809614765406667642125667964192465793329451160744635916728001737588623432306909885537584717527734e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0899973524583123968747318402946838651572614557364915765355635591844826915877121795908950535618154192e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5666185638963749364224941283914736145017112957621401509411750586709309521510032939236077718876300956e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0763888841228250728791358218672528932680361184592225118653650376700348770491531039237019981320218803e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7684994350213068616911628639104859380990804070466312575097845519110178711678321462993392259163956078e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7362217089320238059157853612041586117723412508082367546948375126391192336827640201378816652402851605e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4075463697542269078848721759069968200768219364554101618829248980450001344062516381190833398732447303e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7941176974702615130648358500198380228580674881746429105166643509088681537472254212209922210733206500e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9628313759684790993818612433668377779458756618389939375134368831775314549549592303520988902298321114e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 1.9467583526707392872374364910482453768404140866920778567243031911700157271579418459311538936011294876e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8668958816768482180935915029859006775567635902056204058083594265360251783023042900159001495796335235e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0278732840320200908737161271609019644010429847629938847063657249998223974991063652643819289895639094e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3797888067200335127402602686377622195735407050164129739548336607262756906169573268692992149037597971e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.0176685774289015468929973201148449593195848637471289829304714378200175826049462831212786791340952659e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6764825449977843387484356839036146415827674889679694635342140428081684433031566984992884564024179833e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3504001996442385573092261720332849916885945337549659251921030045281535374946393399845713879722188097e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0178898782492250596763956397197109630977127705709933515835161655459779645201045538726687841092360616e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2646416727885424002920714360082987146316925493157933620947978053673211493050400787743664167860071390e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0800583800961712767470461292365992806834573456988560518672733749270664358290598848735800405103353481e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4280154091065388450941019269054964133672436393654819414463620849532379337232638339925241606608623480e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4636410019264364410286778998528339992568075740512302988328463929881162821722014551364253066580034976e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1698788679099715795827593981279986832249978348108706120223514508974615795762861759455830773921017574e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2983111186594292717236582718872949013676118152284157803138989120366734863761914530972497876112513164e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5374642193340126003361676002858725875926968458902481969234785790190323537139374095294638700763604141e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3174412508121607035480724222604997541518450092085039876095898704405378175628639655776014888877931710e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6954706177610765034907622530081649652320714941680644821787163016822513282915351328472076992995884423e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5488262440858170871134340841412684211249854343874570852330352040163708723466355038250284305210549400e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0593792830677680167042390846444281611195000924151112169426395449658209763703130224125732043423020160e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1292888152752570106026561338070943790543031272199410186921601733752508709377170365684424503567044381e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6411211967652692754275822360350580892109998934680234320764506343775401820105793779564674209519565999e-22; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4531567747586347380869644363680203147508760664088346711923943152378801076932846359596485650971726435e-43 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3912100237953817004544144898389040832098032665341088094168341333275431950010538244501845568938487621e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0029482924606006011439154696557306111193726358932646009932487408056912852572024612095201029773226485e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7153102014703761119818210185272288608412742431834792856641729782669045317319464658045990355133944953e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7702371098483737465119594085388215476254118617519289656029414614901337813920655262094605589875067326e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9936959110933911922210725459101362753946428739593129297532015147919046596183598541636313525054627378e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4114070382401719642990551448264671007133644513095161473555962689221217719836598985177821595692778197e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5873672952762388190864287216266557560925441613953205312348140553323143968679048971272849483796521769e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.7624070967098073090817176586202658340735484687537398102436229819149345533020374907227420072814907809e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6551967963730282739016516625136468535096236017090215773651689730380693892814454975995253685780039077e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0585666573645577320519944463805777364559170199994895123233576971529920975684519428885120172700415497e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9808970950208296323979905210375993333021221902490844140878087969617975047502031537840011062037058061e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.9089520685598999612663988280648773264749179972906466051874854501106126919131538831815623330866219281e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0043347319529373070268344220935475953241691334478825039248066097214171371589825442504007997021404724e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1683304476418525327899661883144174954275271077674571018986604736548398498728329160935830759596913063e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4085842277375703904769873486829951871004438682045661888205794459970009974470795050496149371401266288e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2172927625567549290641901353639194527519120146253690291525755726282595796470660834520755437810423725e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0467582798612795539906700673887831929693632231082474069460979836948316594425189394097860308425523540e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.2981877539376243592752370412718352970940405860659435504646828651538706497689517876972559007852398013e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8138289152635234269255527933278732367646750966361088714480027032260237242637181859067934529329757409e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.1809777004423844562703212108518321542648895809379427430191946725159249901732247642693318930103622134e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.9524442511059611406802758818420084031337513284831946268118492295399345248056370472112615500456720880e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3135184379608171647594040643135879781852890334158832154486636882764593950875931077082876349566420100e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5225307299351601798035077983756833953604680760157196264508483627846575507643838347852320279511942472e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9308310139107840998113739112309203664967588481873486797275001786191919555649383127017054868062775076e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7393841066499643074823967156809197484468138844860408485175859997375538702558053167981619295080599205e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1868582801143198966975631269856452389913894759179849168617290928690656512428582163264457641413022706e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6911729541037605050464292772473398931768206409008365280319564474855823017572990020309136186446488697e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0800583800961712767470461292365992806834573456988560518672733749270664358290598848735800405103353481e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8724699753620177683629041267205715940117344711420028949426787404979440666205895470339662916884673049e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4868212066985817983749856815609649706690847838052599349896008351475722208775925315102792970427523856e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5591763903200795874052995771026565521539712092585961183540184777940664753501328436611943171884052562e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0530321376243567412982076298825076088420504787310340423385951094610231150476563961751014533063055580e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2850577615568994636772137743777607198355657561862873062530684996903766038245105945581476077550210652e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2475770623260233402486567007077747844490457484202341159843318109672444121387808539877865539701566219e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3332372241626405684832281826851278757257086908582054750370546120980367869237994719588081289206304874e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5615576678422480321880451565383750796949940623366425147351700826889068386166537547690630939522043879e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3435027185294564598911394554424070922824947998363486233244364063085347838531258952824707262271066805e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8895320437082756264459486715647322423336570869373984873230599175924784827677741838035373088775770825e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6315983472855173902066920035094104927362061481280109836232246831223283146587654679839473930777715239e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5196141331240664850233779706571909757066330040713024123958087968422436919771509877355740442824510037e-21; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3200175623652137192195777248003148702679991024620408101456839571961880014036991556162099199165151685e-42 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.2706064507939263289524750161661716649141161397028408220753722597706413032132367601538816710242255643e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6643491582188139072445846750073079885090033445546602582529461066246436831755072611628737627408217171e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3510598156451699954516995627675028188223653936166423358397773528558285785773227274789375709876984821e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0877725105616009200057272970610054493459441162677802035626746383411231201420904275345326907018239032e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6235297108245433474343561555949061125518143157268084834901324651961563589307873039597329119955122903e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9976741563972919000049531484422339021760493757743098080451189372079114118573466077382873171709431743e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1008666925047711436536222017174906882843150566278565140133492542704454370031820340670932795547701643e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6551967963730282739016516625136468535096236017090215773651689730380693892814454975995253685780039077e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3836913483592749400058411067076316966041260661032735140049842833398261572045226546567454848792043650e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5221795185505081371159001784124764770514895521569687188425522019299379980736523489267134817661448489e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2954134083406553268697264850116080064862198482843882841468543362459022600316644086657013402829788430e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5472848325706168536658248685708294074531753473935238783265401680132243065120251318643323409447696993e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3570939121618819752564078707443661685294074344505894564561627258800856845285335082691519167447596234e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6984729444442739003929406462699651834653970198417342760645428920607360626389235114067722139000051921e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9663183383257297860857251085241036658024948385827821076312119288341005032760975050675227626349975456e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0537413838187115638318676319594970404956150308284911164373721685818978838328488173296928553132343942e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5312428667191592329191189542992872324024176047471748106335051116780749399547486530421198757177578002e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3626329818136937171518329811887206469374283235284824331842353924555961704958360049389823916740206134e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5985430226416329284005573207601723466216546962359116807557558838396321351200075447799755025815068513e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 4.1854969742662953371996122109254539455084957501986082593609439827849796720035256770520967136348199225e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0463742435665738399114181504154402569250261173272185950933667550385447612141640547173023211495695938e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3598926815276803076050840815141832336934395010883431769272845672624415937787268892598118930960364349e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2664878084985508522746119361798934487351924469246589598506212414063972720264083030829539376248689152e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.4880006023465661554433869835346540556736100179427132954125764640153949515491592239173684405295065322e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.0405303803541446118666166905966030391930933391862979205991597240095439056536641294421821418363355483e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9536310067070179307962719903241737386582359531777666233401193544810891624216248790810174322228799287e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1679085031563762351073842065799972532173758397884817786051453538202778253945645166165799697467742781e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4280154091065388450941019269054964133672436393654819414463620849532379337232638339925241606608623480e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4868212066985817983749856815609649706690847838052599349896008351475722208775925315102792970427523856e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3161031217365628758282465010545367163572155909823685759678865251530273129756379840308334486702203127e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4250957591640771918333839500098622120491326958099287043487793467603056844781970718631713612389091890e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7568538594221507827064231096238938094512695258542162091767004910065702907790770040535856638323666108e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7308537624685378012737014530695325779947231858535800204786619511182052259394630238047773729367990948e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.4383649927099035181522729004054327907068779948844885481602019895255209369412008307785074072268204693e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1594865529262777228618098904030673997090113334124178614442033245343918611221475109325965423023544373e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9061164457362513463879299440518197767461067982465094264605575771493594988121692499236589210352588698e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8275363484817318893241099521699371494906569631955755768777742356421594103796939830383825252052404847e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5754798034584157561141916200338658859342917565018969323753379573272208753078685615155414142359502939e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2280809222051077687859954423864561520924055452708092692860319174007552733003875604666344687522039610e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9186056870979728715277507704813428532569074511352504220099765155147849037586961732994026407957768976e-20; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.4734115178499311227861469234590449411684777088989771848921970282589426679156368222229994521866373486e-41 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4526012953800277541862058375441742238824299005040327178500542915750131233297577079614834663075571322e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0280949981925180309773400670816355186870894005931335789695653323191082717466797375140956876356533897e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4468831463292827531939918337300499859185841487121245302447521327965998664214421668398961359399808380e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1717536051166937296663660724967191308180929346265311239036454112896718606201298103814514574879355187e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0890861768681554451248624689697891666831243067213644844210380652314950100867284338032279114213063592e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1730410564477792391914260479688110429088836299192556178774539215281220104237244627526702328821754961e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5716212202354717099545136117868894883258322947240688100819819408292254122995229755528114640616602354e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0585666573645577320519944463805777364559170199994895123233576971529920975684519428885120172700415497e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5221795185505081371159001784124764770514895521569687188425522019299379980736523489267134817661448489e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6797031701016772954538017210819319182295441011115972913248064453569459396288111405795870150662156617e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4335151914921952732542732651959056569562102413519851519098552149502243785129250990702433757272916072e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4831039890530128001061623755725127747500562143139992663303664240880779556653048151999011890150488591e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8457451902761369159707439644419263509217970228393412812143121999951273981235514507246739611040322620e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8931559886535052064033899533531126503453878934341709286947251334736036519975197995084258393954923725e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5469936580273639626482405086513995604820060746438918238499142864080655633349053106143305080542675189e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1792095032148168423678227504075643449495917607436573522328732195389231797060927435077476341067661137e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7166412426048659194249240790693907079413952349461828891767617919908872220065518905339092965259839943e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5301817395243672514687582404193938090387664205191210824495869927134122335308543231376698770560395284e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2968397120095290127590813093764312329790888257282039770624820405619985146776696623357898320609565306e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -4.5297586301583283046411217205251408801504678933695507418800197660194631930569451328894072088126976298e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1324396575396369976077825469070469121926548092476652182789925854303649704303686352046124730670520328e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7184985759402343247596877268048474299214114698541592924446250610139005735214357599544438331152818190e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8642235874096329738643277046104095928196540756544473574163205295300420066360215023759119820470641763e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.6743573100421952458831921523740362264562063201169179858055349994667746656666657875550099544775711908e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.4071141973502558785412640714662243931330218262802407257822052595252908730786079738968733261292431624e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9821150049880487353208873903072813157265030959853054138326123320376761259362248355427765333048892841e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.2935370882085379784123422325416526378358549083179376934464819595855616209867006553806605850443746824e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4636410019264364410286778998528339992568075740512302988328463929881162821722014551364253066580034976e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5591763903200795874052995771026565521539712092585961183540184777940664753501328436611943171884052562e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4250957591640771918333839500098622120491326958099287043487793467603056844781970718631713612389091890e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5494651385867471205478070405169368439771717035193855636327314094672692272258746929147573770361642750e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8656545873020289789063907933674995791309307684721693827837815127789497045673450339385286963496803622e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8041800032535578656036249156117976242168263384734120933802233415274086385988051872223719992332895647e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8183938281753463710201975498262114514255119848183254537639130136946336432513431109731966829924319898e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3095780913548049675710811938916713308058980220347219348693549222871403486418116877749248554152887705e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3495791888622468416556463999213972892234468704716245430570401406431828107429013871976328790170370784e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9224189493641994386102071519683939514908243902569154136109800170761124107249507297642474225234024109e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7142901289445878944405107615610517313591013000209432115525038124386877943205216645016749245651150878e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3522804563229188597376841609109419429182180910357947551488352310234324854783735320329443627731928801e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4311448039644684855525086688864748569788352390817795398414903684029202410275569259815320553165003063e-19; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8272741878543209767548176677319726008216752147627448448865615377278197245062995323474101881251148738e-40 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8321919350710391054799288961943483196407573932579209781812348133785962082812509152399983760896374745e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4903374532637143786129580057245366345236805698372718173770315565024202220257550958611625900287899989e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2019261470680360718960585650666688241777584342367498257840221295933197775082481540687140140001475360e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7844321673742421692070445881321570428229231008481695960348870399979509011076973257579942324926300026e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1080965770116758856913506553818014300291681930788439155686193901094882237609169446361186995021309643e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8305205492174099127111795946503207377439094715090412776304207183394628654145901914242237095603467890e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7109809614765406667642125667964192465793329451160744635916728001737588623432306909885537584717527734e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9808970950208296323979905210375993333021221902490844140878087969617975047502031537840011062037058061e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2954134083406553268697264850116080064862198482843882841468543362459022600316644086657013402829788430e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4335151914921952732542732651959056569562102413519851519098552149502243785129250990702433757272916072e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2265906981428973869657579309454215236248582258755420707991151988031262979479395238335655245107189338e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1336917065971497043522251296730004097432578693566462729975818968199260614621205379535332913106899969e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1654299439489891060642261551993162387716000015046502746435078259111001389794393582956107944252463207e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6307166422822347800519861812491821803987879843984619372803066649546778560927566482106329892523154329e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7871904737594189664421435247001212119929157529327298661206562493509666874725656202512323558622885647e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0195049644711697656866726205096235481243582075064696302931812048290661604229759598316732686188908531e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4866307992939956004403314759506167866243169651433692096061168283013139336819632045983312016509552924e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3272307969591832625640075525882689998305014278957577411997452571239637262327338156730554258623215452e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4697155906868160525972591807057418207166068599961310177478684661185734577344825728067542770869588250e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 4.1030422374623878823304238306063719321279301732321807325254061685061366796181530046914066397493111770e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0257605597870114910888535859075970891564875789570286044278701918135370498927442025782550488552041904e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2740244463330074941556669053106087381718117654624486354733257397567690817991011262618709365519042913e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5854047773353596101325310005821938377153087486487277213892585243210763373835911730148876628011431008e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1251987150705134531571437841792242229993604697572443093578652757620533851028208556574684292438758166e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4722072520208657509906412321858788930735010126717163359694157120826109350872602279078951556169713491e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5708488432820115968999995703857206596915016357213753774500991595313895264171329615100818897716925268e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.0101017150019862270921926838960703017052426823255384846779826130023454730316912394663297706593993168e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1698788679099715795827593981279986832249978348108706120223514508974615795762861759455830773921017574e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0530321376243567412982076298825076088420504787310340423385951094610231150476563961751014533063055580e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7568538594221507827064231096238938094512695258542162091767004910065702907790770040535856638323666108e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.8656545873020289789063907933674995791309307684721693827837815127789497045673450339385286963496803622e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3200336771386579622421508036003174944822474653035520685749500931588764103769217702232013964121151582e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4644088601177077358095407745856149725117152104933810658024286023399617070017031800256936053649021115e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1745969926626772432972957576213717845011825644872287449762693699501665641973629277995005110145938600e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6985415939864618923264334988302021498927578045209743490778125021582207876471792452042333135668614718e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6388513473424774693466496891293135563948040793884997934686807102878483560008782347776955959039827492e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5736263920695630072467262228430585419475182938093463998865199153474777496292406498838448297467041188e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2257258601603315485321228212463835547461679736709362731424488767930535516268777122284970201094021759e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9320390071896478587734050413965128641785593745670990710000926145578456190840270429392689334136405162e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7581266827464603639716204352585202305444254786610233225020133848608139869637820577101245982642589292e-18; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7926889181371551109496665547209915264926079030303031504352183608866110306203281455509240898258660811e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8079979653404912112607327693433060805610971824376885844861154618687742687704227704140685520310385818e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4521873600179438433375106215938530680707990084734727368625910879618211468843913473612162955553825278e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.7587657466361615982905075683995377942093455755207178683214465186528555514445447298136967016792567725e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3455460030533216571971218580176681700496841449490380259372667859509842762577051546210308855212224545e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3265989410885451898806634039057581390700679109949684446454884561382023308602915262179637725626966636e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1965895412758787874142725985703031937235343537933162775924270859995943351769814268307363635753067594e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0899973524583123968747318402946838651572614557364915765355635591844826915877121795908950535618154192e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.9089520685598999612663988280648773264749179972906466051874854501106126919131538831815623330866219281e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.5472848325706168536658248685708294074531753473935238783265401680132243065120251318643323409447696993e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.4831039890530128001061623755725127747500562143139992663303664240880779556653048151999011890150488591e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.1336917065971497043522251296730004097432578693566462729975818968199260614621205379535332913106899969e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4055157656481511958338672155931781120741320683617656782658630766902346219925992260496077009475068967e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7739643227163504276442262593908318325666088312918193667054257415602402273242045043966057791380239457e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0880497969530079069152818846543329724165118968686215245407287548273726843840257810490128751133000303e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1998102564509401470500246839390906498456050361746355654546685406505952658402317183294585533122937503e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8258331674398177410045391743958466933216413810298062407060960578221910468570845872571214387158294909e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.9688862064129991035200237484677645603336369618519143605774991219326708360866148597466575213134340797e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9130380008190956844351133153800934303194937191880603622392440662039525586670516848278721983303818105e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6782578426493834490768840917026246257035293012134570918582490290849218527993723802753085784324079428e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -3.1561863373088910163840686354607243642751567913788868093326509384693797555962244474675583995059562332e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.8904911946079892532164917289421255651137310056742897994721124735412095781003764082908444194557921413e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4216998514089970253655993278718067790888001108822362968488249800496618916315082785233925842787097861e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8231035095316634264231489002196607270037497035260714565268207242538470531480743861148681948827041118e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1389709521369706973787891272883564838706261250630344320041600913610702793032285980899000640897961847e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1399044237833604985230385243837082284579011728268404221588220347281986692557903042979626425316867825e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.7245854110730790901879057985133411982794021703709409797872610546304926337499814275328685512959730719e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1141433999534235547767737470605581512322317649922175283366138942136348345670257978344769121331146963e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.2983111186594292717236582718872949013676118152284157803138989120366734863761914530972497876112513164e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2850577615568994636772137743777607198355657561862873062530684996903766038245105945581476077550210652e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7308537624685378012737014530695325779947231858535800204786619511182052259394630238047773729367990948e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8041800032535578656036249156117976242168263384734120933802233415274086385988051872223719992332895647e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4644088601177077358095407745856149725117152104933810658024286023399617070017031800256936053649021115e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.2652284405293070391418510093291200255570799508402435299727889703320545365346520647006740406685234514e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5492538027924916607055983566782471563500842830230334170721469391775639381582743100204606660757519689e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7145570177335582034450784552777131036148713956198794195417433059664492723146002894962516604132422811e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8626092074634794956327537470637974503579545980573656718165959047176356898669426803944306422205638409e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0034734668110686265052753522536592064555904586214119779239852745371969421966188432764174966307516166e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4216369387789843595288833310773511508923202620643749031169186896382205287203737306470907814500308281e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2359479679324781301791133875902429873417472038449001290709628058449702235575888643075155656729817280e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9701222744015067845311340396537091937186563782320736831184884176377090789110647251994835463173357320e-17; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8166950450403132609838761628686700536410281523755561588555235713038512363096109211506722890761423461e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9452555539285618213134123211106291045415848715922268916218708297357307675675895966354060475013100573e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7117718557551009374871045140870329387725176743800383845573829788959109428674400232093541458492283167e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8771103479089431437132638068094471348848054784427028047650494510417551651679613764208105203673657966e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1842266340180080585904377534156544275117567171714431604290456634754914066982965396284038876072868281e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6756124346013100562914979476220546177201956460069002633881697361589198897210904660390810399506384351e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0478540251980546200452309623866990503013182865024501173888746246829837512315187209796425478160767303e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5666185638963749364224941283914736145017112957621401509411750586709309521510032939236077718876300956e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0043347319529373070268344220935475953241691334478825039248066097214171371589825442504007997021404724e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3570939121618819752564078707443661685294074344505894564561627258800856845285335082691519167447596234e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8457451902761369159707439644419263509217970228393412812143121999951273981235514507246739611040322620e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.1654299439489891060642261551993162387716000015046502746435078259111001389794393582956107944252463207e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7739643227163504276442262593908318325666088312918193667054257415602402273242045043966057791380239457e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4262421714793854471652345630644804549140361119163411554928574094939833075563316113742220623709035811e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6041970054736214370938775160105500107726472678571350951147816389910484164769886650521757406667460680e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6508599585138520165017795487038303083767389812357373547004061618780968124332373886355933088485988260e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5270947216476630993489764305575321992688113854618055205125390040893621105374762448910831772895094876e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1587190749306003852523406348640194639468533478926012281632520768857670528809533654463138026647862294e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6186695001042560971738207702427525955897431653589050186485908049732454111476634720239839174441112465e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9085107414797070597504783660449139676096697545851146801476855246156543631480702417488111148227968656e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 2.0874285496381407216562132893942986272813727016019829435641722086410423238263376556582028414115884683e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3375167568543096071999730340891914138530341889923310928322531006130576386505264747545407881849523156e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3492551070810464695731817792906019599482583564552429201007452113415782549884280567355737485585694567e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3379396902956497086591563479281707252187103724599077187061631781707697167748089740810658884787212661e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4980173137328308997266089943200319613519339631046136821018967947044470045886127495955007604685671002e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0258256069091250646036970121854843583275350858965865627282258795751072607369560595959830443814332162e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6806507914977405245693090870228421394613868646590736746519318183335481324585262162873778081132571717e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5043994909843721317107773589072698662658104802061634241859589557837221551322875916664448902800249607e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.5374642193340126003361676002858725875926968458902481969234785790190323537139374095294638700763604141e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2475770623260233402486567007077747844490457484202341159843318109672444121387808539877865539701566219e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.4383649927099035181522729004054327907068779948844885481602019895255209369412008307785074072268204693e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8183938281753463710201975498262114514255119848183254537639130136946336432513431109731966829924319898e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1745969926626772432972957576213717845011825644872287449762693699501665641973629277995005110145938600e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.5492538027924916607055983566782471563500842830230334170721469391775639381582743100204606660757519689e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2382292547083254985979903483612676757769045307292021649620264039274707300152834910430027232730843727e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4515282196237179435298420973684657195032774483746888157533322080045397428172994093217033943732164014e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4011332791932042678878328296498603186095494414368717531324541538040651822745187408379424166888597570e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9632527948210478942884379725916716256924017341745042695420797802731173091581306184591162749563567826e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0423484135266536206447973111594157027051424545097352041476188520039799327642652548103035863143474800e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1313502747857042041189085460171284469630516219315658311101566154407905031065519701148363489737120316e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4689517978959250506946455088090130722946419823349675387600931248393105998709125747434843638357548193e-16; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3270007605578884942794478365494565515865754233922157945227979196640309259703179591944328240970926620e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.3935261044636847251714028592538940889569075909120260362325436005918757462165454287971064131223160993e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0336266776636500667369099531397712633360378448031739849113146018190749746065339487836549675827301110e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4840661942006696694827535944296158198489456325915882935259222074347726284173235807880816871132592675e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2234865505810913081989357778904075315665106401195678356800951365157657144462594224731093997963065227e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4604263880874276037396297869059440803894194647402674553114729264064629383356595356584440034662074725e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3390811802642665330072565985867351166494375584030247103439197512502607693360443906858085078271614937e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.0763888841228250728791358218672528932680361184592225118653650376700348770491531039237019981320218803e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1683304476418525327899661883144174954275271077674571018986604736548398498728329160935830759596913063e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6984729444442739003929406462699651834653970198417342760645428920607360626389235114067722139000051921e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8931559886535052064033899533531126503453878934341709286947251334736036519975197995084258393954923725e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.6307166422822347800519861812491821803987879843984619372803066649546778560927566482106329892523154329e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0880497969530079069152818846543329724165118968686215245407287548273726843840257810490128751133000303e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6041970054736214370938775160105500107726472678571350951147816389910484164769886650521757406667460680e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2057405666814158161254797453553309330384025292336216904111657109512316590311939377081965700650939107e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5076749948349567268978918098477207951078826620515299572117606428269055728213592851921145685469218660e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3924042585643895281750440550827243206774227000536266884282987247366243035808383313695372421901632171e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0393160036219701259776616676100156534894699373670357122324673619315493221376819524601688226635741942e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8281808752250663616324536862789031382920231791151676832172147635515927548091897384386866171002185564e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5635326708470509198079142339441339471301164347498186879691401221579719574102059159314704654867585158e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -1.2130533277803418078964066636706110432048457136701505386458174791171034910226773639541407746973733726e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.3326441683631184897756977340969233174884857583200162895527293812896741063369295118629764374549430259e-36 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.3016338220952153190805768670902099977601626354042113525474736662378575628385503947622281052903797366e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8912285722277514790881198058669444685623415693416898385258365762931508955438511226588588404573934063e-31 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5010895548591470191986065570690124041318621032369928120730996143497610602256006154972079205640407468e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.7823464291345873051688899865841839094047445836562705234833832505544901614739297159970731487624067352e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7321393398628822161700901655764289288817836507577264016963837719451495033888830324285527101282130052e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5857824633867915857790682166560777388403401901730336707085173469200484457685754308820888147788504461e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3174412508121607035480724222604997541518450092085039876095898704405378175628639655776014888877931710e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3332372241626405684832281826851278757257086908582054750370546120980367869237994719588081289206304874e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1594865529262777228618098904030673997090113334124178614442033245343918611221475109325965423023544373e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.3095780913548049675710811938916713308058980220347219348693549222871403486418116877749248554152887705e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6985415939864618923264334988302021498927578045209743490778125021582207876471792452042333135668614718e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7145570177335582034450784552777131036148713956198794195417433059664492723146002894962516604132422811e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.4515282196237179435298420973684657195032774483746888157533322080045397428172994093217033943732164014e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1969048545621734442748766588895644594334211287803410248198364460569834736524432844936491410170296299e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0975558689886785794067900796036325181770172495035059047336315499994088438141671712295034034420082211e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8834051137299575436854569739507244202109513340844747733152099373986560945189790604393295304201621426e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6762257096629812838696769425584350086576120745788099373492906364663972756797792628667252482947795874e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3331994468772817383775892401123665263006075862066441304789061131558902507959856903600523252862688616e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4072935265123419644101930743846555273402819391772305760172369996412098608278899004322362193121975805e-16; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4440552717542254423167550214953429141428170487339525987302102204506496470988110789310799468852700708e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.6790570925811196739722289362583281154530842735120159313229732913825282201001728176004869036337001157e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9607342513279474973188687505508925560052114486828884735958589274342529099376213686994970922326405093e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2673136431884257145360067412435976348154666533701379851432401729398726046962562809016276987877777284e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5302479628473294797261401042786316671730469205478259797331834737913655950092971400288974907602528500e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8699646176329303142436652232739470543692282730494902302453732670321458836456182758797945967510217939e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.7899024928864554822287501821012287640141849441872966207016933009701627687279958079425914929842206117e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7684994350213068616911628639104859380990804070466312575097845519110178711678321462993392259163956078e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.4085842277375703904769873486829951871004438682045661888205794459970009974470795050496149371401266288e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.9663183383257297860857251085241036658024948385827821076312119288341005032760975050675227626349975456e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.5469936580273639626482405086513995604820060746438918238499142864080655633349053106143305080542675189e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.7871904737594189664421435247001212119929157529327298661206562493509666874725656202512323558622885647e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1998102564509401470500246839390906498456050361746355654546685406505952658402317183294585533122937503e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6508599585138520165017795487038303083767389812357373547004061618780968124332373886355933088485988260e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5076749948349567268978918098477207951078826620515299572117606428269055728213592851921145685469218660e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9227795104321554643704974672684418182701007581311598956742033982336636117527833074571708523455023461e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1196723843088098728656790282764636387702963081299058044387721704713863491796597766861974645010867264e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0414403805943223318829120397338555058773925444030084646050006597939984469135844234270918009701275085e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4225267780046733228561096848200760886894152422662671039955782788159116416418046799020070034983914357e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2459725467499726131791152926952178292241478422270037881746399142746525534576364003507217154371516122e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 3.6965779509664672194857324550158042461144077492967912070085423162263159379574921735649246860163133347e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1755507331341455934758160855498417434794296561932224979725566446738561501981702589099516493339232411e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.3200242595291640264022459731502913635825306670854826932350328753210217500149509764813954578138360622e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3491177642202512926291811423766095056014419596410432134876877506646423748289025715708171155348933306e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5234732249587690917682763465658624829948130149920617453757815588104751467464246993442375568901899242e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0513186231278700016906202394347288561436753690181972009356802888251340396693648973992531890895351372e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.8305685883460219686313575382241039764988076836419849336752947970812350405549474133425932966383194238e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5624856380272718446135275285477312004636153387835716824422961909594132588506847897844879992807187246e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6954706177610765034907622530081649652320714941680644821787163016822513282915351328472076992995884423e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5615576678422480321880451565383750796949940623366425147351700826889068386166537547690630939522043879e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9061164457362513463879299440518197767461067982465094264605575771493594988121692499236589210352588698e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.3495791888622468416556463999213972892234468704716245430570401406431828107429013871976328790170370784e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6388513473424774693466496891293135563948040793884997934686807102878483560008782347776955959039827492e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8626092074634794956327537470637974503579545980573656718165959047176356898669426803944306422205638409e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4011332791932042678878328296498603186095494414368717531324541538040651822745187408379424166888597570e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.0975558689886785794067900796036325181770172495035059047336315499994088438141671712295034034420082211e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5929182397838242179037713359388494126105543074425893237913127854033029757148724481445730729587430220e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3757129995980533150156614732889971385676804995924827757111738227789204981405131105242125803878754374e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6490250784165448258123828116867646943795623809857758135524530571106503663069127050113192737528914047e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6771665333760797094334890077264514443216239972798837789334711479633468776782323614332314442173956901e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6954473893552660891513057265614294269913416329933136652294502306718541791125907010244035741298068537e-15; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9501272340810195874910519344917526497612321741929174723810671889571004493436688390255818885086521054e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0073156976114881680954590081695508392777002117511472075594133834950401933466822549816741197408010170e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.1640646371120706270164134632289779666967240524861073215270439893603499657409671038032744460225276417e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.9154395589136815636182459649658716461520724387986941146368720617203563723208344470135270727357349876e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.3989864263048986834394568935414249995751863835099764594297636539912873424488513584632572268643504929e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.9305792970764262977202349053410748816704025526132451217718878524195374095210266593316848160852007239e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4309876947902770249493506537421033825567024637966637948925384838255876953439868278894385085579826850e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7362217089320238059157853612041586117723412508082367546948375126391192336827640201378816652402851605e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.2172927625567549290641901353639194527519120146253690291525755726282595796470660834520755437810423725e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0537413838187115638318676319594970404956150308284911164373721685818978838328488173296928553132343942e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1792095032148168423678227504075643449495917607436573522328732195389231797060927435077476341067661137e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0195049644711697656866726205096235481243582075064696302931812048290661604229759598316732686188908531e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.8258331674398177410045391743958466933216413810298062407060960578221910468570845872571214387158294909e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.5270947216476630993489764305575321992688113854618055205125390040893621105374762448910831772895094876e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3924042585643895281750440550827243206774227000536266884282987247366243035808383313695372421901632171e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.1196723843088098728656790282764636387702963081299058044387721704713863491796597766861974645010867264e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.8380036028931835805625883054719778773735945988016388170845958633175735692807972027400286192305636897e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2976511571954910438016745015574474366149405192870597738125270213830329779880500616900205859494647603e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1660456221440953922369167707583349634259710294577681910047608611138386751221280066139699084328641073e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8348999194861803097536745417910143160332241805382159230939783881844234992649406622043588450217717850e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -7.2166436977229865585584167010299740509191478104838534698543404467429427259474034064731582054684317038e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3448252880382762979310115966907764469214719366391028823975822952818738446998957874683232499674088258e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2662885493759858640558483653302380617963247117140671337673923617362445579802086479618024502418771024e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7140226352596459097427904822197996957790752404226858215857503653986741048445246253122302493511931655e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.0759641677540993413052154014561459463842318888540736398357474598894232519647004012112613758083795322e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.1297054696864135181045487648613261756046727584430077262255216251534441465131726972402489787946330322e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.8151484100685910713215963426465416878440793417926784563018214216552172954477718956463251191445049699e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1835995008742184786619130299696716916987483364647945207799906589793944136026532145761337426497936106e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5488262440858170871134340841412684211249854343874570852330352040163708723466355038250284305210549400e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3435027185294564598911394554424070922824947998363486233244364063085347838531258952824707262271066805e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8275363484817318893241099521699371494906569631955755768777742356421594103796939830383825252052404847e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9224189493641994386102071519683939514908243902569154136109800170761124107249507297642474225234024109e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5736263920695630072467262228430585419475182938093463998865199153474777496292406498838448297467041188e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0034734668110686265052753522536592064555904586214119779239852745371969421966188432764174966307516166e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9632527948210478942884379725916716256924017341745042695420797802731173091581306184591162749563567826e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8834051137299575436854569739507244202109513340844747733152099373986560945189790604393295304201621426e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.3757129995980533150156614732889971385676804995924827757111738227789204981405131105242125803878754374e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1160265021811013134892214480153460271552896207620301980979425015964564639359053902865068311920348084e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5900172105994036045237649351300439336056780117946465362236833636179015321223760283052135800253209911e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3896780815647365232597006060850683241289742530456578765825727311946252716216845505561956158912098554e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6163038095124753403653250645036138897797348890278285253558594938818497434832822644954223414047459415e-15; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7638510086839546275893525463976895524095565916206308732380560808874942738697094574698202257057549640e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8561234144262845615192346365886767364140456337753605005145501209379983915140462546631921170463372470e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -8.8017418599891697336697962807415064271520347544560717971137048963419848931343095809922537133901640085e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2771412533997951567492470366387951005992686963219668153591651043186351819401792917983471510716440863e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0630101148028483638488471973414960915239628113764659631689866513204902245924092788804410893874793453e-27 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.6621486754895552829948073745175604339289214353639674516518375215492541230847630484358683489690028907e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0664470392603660331525889819524679328565491652281557663326856472160605848358151005467938744388213510e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4075463697542269078848721759069968200768219364554101618829248980450001344062516381190833398732447303e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0467582798612795539906700673887831929693632231082474069460979836948316594425189394097860308425523540e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5312428667191592329191189542992872324024176047471748106335051116780749399547486530421198757177578002e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7166412426048659194249240790693907079413952349461828891767617919908872220065518905339092965259839943e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4866307992939956004403314759506167866243169651433692096061168283013139336819632045983312016509552924e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.9688862064129991035200237484677645603336369618519143605774991219326708360866148597466575213134340797e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.1587190749306003852523406348640194639468533478926012281632520768857670528809533654463138026647862294e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.0393160036219701259776616676100156534894699373670357122324673619315493221376819524601688226635741942e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 6.0414403805943223318829120397338555058773925444030084646050006597939984469135844234270918009701275085e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2976511571954910438016745015574474366149405192870597738125270213830329779880500616900205859494647603e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9074705329726570245700100343885515604539174602278327536851639725407223046804394860321846417415957780e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7158689602664170970255362019654852670147734640183352223471880372934219302053351652096448266716515652e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1219606630006223547325980841236384783880149551541573235342336837046891407428289216460367690773028843e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 9.8672199364746408319142767180826959663231623703310866623967582313673003417148861328926524876839749779e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.2203621874406609666880252960356979538463681147145926522776043662125032549389843224537341071210302337e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7460925435802604683203116864710137236623602283507756153501193485630795235958218475990716072146296154e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.7559787834341482242766409238550919600471209565616995272185419680596096030976964945320293475587324476e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.2709377087859942429612353800100035032679594263514239172125784059833705317427086150927219658748755657e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.9659894454908005905092423634169588373696351397814804837708096969046039930604442544068971405460459022e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3707122435647514889620788038505069310944991331534741432109791494358308202919967917007750221922007653e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.4572963252640494432977118792391209415558430537832728063395541827172626049086214739470969682153541828e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0593792830677680167042390846444281611195000924151112169426395449658209763703130224125732043423020160e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.8895320437082756264459486715647322423336570869373984873230599175924784827677741838035373088775770825e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5754798034584157561141916200338658859342917565018969323753379573272208753078685615155414142359502939e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.7142901289445878944405107615610517313591013000209432115525038124386877943205216645016749245651150878e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2257258601603315485321228212463835547461679736709362731424488767930535516268777122284970201094021759e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4216369387789843595288833310773511508923202620643749031169186896382205287203737306470907814500308281e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.0423484135266536206447973111594157027051424545097352041476188520039799327642652548103035863143474800e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.6762257096629812838696769425584350086576120745788099373492906364663972756797792628667252482947795874e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.6490250784165448258123828116867646943795623809857758135524530571106503663069127050113192737528914047e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5900172105994036045237649351300439336056780117946465362236833636179015321223760283052135800253209911e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2680652440413499876514940734562546767488233199541413782054324415238530318078436264684167479099487230e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9845677175209321973049142626833907870829011227623995594879016209481765446732138167243693986922231859e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0292344283898717565985018576432372400048888416866515240195306236639894491015442501635733276130914747e-15; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4033277400834400072082542942225434922826990641300339425573887613450181925477802495381558522268431042e-37 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.4925280046017162524659807948201355310042167009220628908024552933686480778387208840395536712367060632e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7063058747996008650713897902184013803825599756286865579070862530919988269544108377602200284649582981e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1215059157167902753510454438779437363095840846043179067525774927387809975822877847549218658759591884e-29 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.3599290836752620302111597077822448852498693293932975162228859861945043936697038577661874935863025477e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9979352600298302078368161312673915602625483600468852104294592118374246296475457580878899723739677900e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8281902277663113154560521099159723217909621376773350813098416462270094066848073774133977375150539091e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.7941176974702615130648358500198380228580674881746429105166643509088681537472254212209922210733206500e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 9.2981877539376243592752370412718352970940405860659435504646828651538706497689517876972559007852398013e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3626329818136937171518329811887206469374283235284824331842353924555961704958360049389823916740206134e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5301817395243672514687582404193938090387664205191210824495869927134122335308543231376698770560395284e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.3272307969591832625640075525882689998305014278957577411997452571239637262327338156730554258623215452e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9130380008190956844351133153800934303194937191880603622392440662039525586670516848278721983303818105e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.6186695001042560971738207702427525955897431653589050186485908049732454111476634720239839174441112465e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.8281808752250663616324536862789031382920231791151676832172147635515927548091897384386866171002185564e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.4225267780046733228561096848200760886894152422662671039955782788159116416418046799020070034983914357e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.1660456221440953922369167707583349634259710294577681910047608611138386751221280066139699084328641073e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.7158689602664170970255362019654852670147734640183352223471880372934219302053351652096448266716515652e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.5450896029895910288340327502201149878594764041938551223872734877731249151978891573568625760434234427e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4193193975219374898043353313793814863617124395945656189393897654987236240683806328285409572788079214e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; -8.3048061994899510184041612385326326226156867799454774580091856336383156520272393368143316221536401734e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.7212144455691824335334170105305958779913551722629568153050529918638806914435439839754693310769943891e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.4807675157966416497108725523439824815182691999311052961233145389681368602748927692559394160320044788e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.1956870763396244193306750397704984794673961107782051335541971732643965585228833137230497900315322037e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6447166616117148791863945814923856076350588294166130608619425766529565768230830364834800662964456189e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.5380637633949476744303872061516351963457313931857723805476432930642572224744469748948668269112747293e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.1759186124679483819234351599088211215521140494853425413852520667053575847284550662394547355861066568e-24 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.8328068425473459992967854934966138392970701966584893149833968819302405529323317116961674262199345732e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.1292888152752570106026561338070943790543031272199410186921601733752508709377170365684424503567044381e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.6315983472855173902066920035094104927362061481280109836232246831223283146587654679839473930777715239e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -2.2280809222051077687859954423864561520924055452708092692860319174007552733003875604666344687522039610e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3522804563229188597376841609109419429182180910357947551488352310234324854783735320329443627731928801e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9320390071896478587734050413965128641785593745670990710000926145578456190840270429392689334136405162e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.2359479679324781301791133875902429873417472038449001290709628058449702235575888643075155656729817280e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.1313502747857042041189085460171284469630516219315658311101566154407905031065519701148363489737120316e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.3331994468772817383775892401123665263006075862066441304789061131558902507959856903600523252862688616e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.6771665333760797094334890077264514443216239972798837789334711479633468776782323614332314442173956901e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.3896780815647365232597006060850683241289742530456578765825727311946252716216845505561956158912098554e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.9845677175209321973049142626833907870829011227623995594879016209481765446732138167243693986922231859e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.7383941479644589041083984013808919510973706985204614266859143529734174902498397036043720025047708886e-14 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0405139035704983985905074691288947478623165897258852704639532868314767847373519744287373206021832170e-15; 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.6649269302046680168485448976511477194654462100915400764224824438355569226787678318907935763244822706e-38 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.0056913646987604516291269008652511039347284376342098803464318135328500471326379440043411216248482275e-34 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.1187156625953588246210562097075636753798040002065789259942635366360782627888776306585497846794127958e-32 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.5511350637135898610894866554528370549169394678889604024659457777857436068980055322101413467944320162e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8078338288869634797108759476115627902006340353035488173532917590909919867522165566704338070517618973e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.0379543071053597243233236554162816318954170385557032086701741138197059524385836209789455908855083693e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.4704229286150583555195361418984278629239973391315979781064754902318107810343190505983062258148258457e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9628313759684790993818612433668377779458756618389939375134368831775314549549592303520988902298321114e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.8138289152635234269255527933278732367646750966361088714480027032260237242637181859067934529329757409e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.5985430226416329284005573207601723466216546962359116807557558838396321351200075447799755025815068513e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.2968397120095290127590813093764312329790888257282039770624820405619985146776696623357898320609565306e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.4697155906868160525972591807057418207166068599961310177478684661185734577344825728067542770869588250e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -3.6782578426493834490768840917026246257035293012134570918582490290849218527993723802753085784324079428e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.9085107414797070597504783660449139676096697545851146801476855246156543631480702417488111148227968656e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.5635326708470509198079142339441339471301164347498186879691401221579719574102059159314704654867585158e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.2459725467499726131791152926952178292241478422270037881746399142746525534576364003507217154371516122e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.8348999194861803097536745417910143160332241805382159230939783881844234992649406622043588450217717850e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.1219606630006223547325980841236384783880149551541573235342336837046891407428289216460367690773028843e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.4193193975219374898043353313793814863617124395945656189393897654987236240683806328285409572788079214e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6694535004338020380805616520608001207124780223830278586266477209910701186315884895202762455680446832e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00; 3.2420216831904154650822459937070206378981729690682488825046282359868103961443216123823147491196232243e-39 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0660764425966454957568009903318943364614509817210319198948278196558412350474767387000621542771128274e-35 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 5.8199132822647909425635715829309217414710089022055358942664905121055432769713588928289851471066067833e-33 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.2597362699507616935415759349595783536227876834117437802160242358998700598708832293124652140417537752e-30 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 1.4406576306738099325517081991550791679221487450810643992360722103452236721401272713802274247510367164e-28 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.0057477448628707827095862087336087225094044613960320937382099397684255056274826463484994363055785746e-26 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 4.6705873793572952531299419437173374584937598140564274325585967230067684056743435059566267322212944535e-25 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -1.5256181694198520416021678060885814135813744765795460589197415822374722501101594919452619126505985001e-23 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 3.6411211967652692754275822360350580892109998934680234320764506343775401820105793779564674209519565999e-22 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -6.5196141331240664850233779706571909757066330040713024123958087968422436919771509877355740442824510037e-21 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.9186056870979728715277507704813428532569074511352504220099765155147849037586961732994026407957768976e-20 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4311448039644684855525086688864748569788352390817795398414903684029202410275569259815320553165003063e-19 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 7.7581266827464603639716204352585202305444254786610233225020133848608139869637820577101245982642589292e-18 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -4.9701222744015067845311340396537091937186563782320736831184884176377090789110647251994835463173357320e-17 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.4689517978959250506946455088090130722946419823349675387600931248393105998709125747434843638357548193e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -9.4072935265123419644101930743846555273402819391772305760172369996412098608278899004322362193121975805e-16 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.6954473893552660891513057265614294269913416329933136652294502306718541791125907010244035741298068537e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -5.6163038095124753403653250645036138897797348890278285253558594938818497434832822644954223414047459415e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 8.0292344283898717565985018576432372400048888416866515240195306236639894491015442501635733276130914747e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 -7.0405139035704983985905074691288947478623165897258852704639532868314767847373519744287373206021832170e-15 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00 2.8542118032857908761929473257995132493544959862952262006690100895260460631866947955960649461381902404e-15]

==> anc/unbounded-40-10000.txt <==
[4.5247496730824364411565352838313173355984997060267993472262294723263561872661361763799383100263313747e-01 1.7384590346259138139081751795445325157721171212281211072883763769920535051661045141660421956086353115e-01 7.4152491830458225842267467062873142300834828362658191828544015305876252411067599863311762251878385280e-02 3.1950978498747268378783379170627365478314241000571215971977104802866998592596754131763810781001637777e-02 7.8943077072539339300899772903653033844543803666774587787119020024421944099742614056505694771058359630e-03 -1.2170669483251171471501858500038321148368676941916524393252602073072501732931693284309831648266304318e-02 -2.6983567298122649343012334750366502285113911927326793441345836394632982381515115074177380799074623393e-02 -4.0261734967881068252014797620738397048590707152830442726980477131427014636968392097526705736468770980e-02 -5.1501739130595334298436393373219113700186928393121805444567024548298423837128608103752534056653121367e-02 -5.8868429658570753607957634045611293334276551226989697467469284795237879848953412380177085595654938928e-02 -6.2534131495577270413644453360372021246330447865815444345345543524457073486590365989111709135168957397e-02 -6.3538278636197767575384828156523202014573640990546003431264980017659345240165934474994732464209192054e-02 -6.1563034910253675205380988384719911258589798442112445533265437401959616466141550709485034651814450831e-02 -5.6558655806515281114195260664473318309684539545203534638263018815004393243547951540259410933736800474e-02 -4.8700700138427231191407528203059834221323795455023785542984586790353184451573516423142285445191795850e-02 -3.9016122856299948246214756999931682244819365256049050507219592285178886662168295738026107043683946423e-02 -2.9159631932174167536697974521971350988814750067851787968106784195140872799424858525557925448774912048e-02 -1.9735066721855236618435057480102935472515735232570619951633154394035547696398325610064632985495290561e-02 -1.1191996878213897216654745957851499038638647006218046523026934093996066216796786151411080818985794372e-02 -3.8525688214052861722314268271911157335820805357528324173610089899850670632800965091789457373549802130e-03 2.0148588088875737455740785154480815602945751789616155551114401784647527685820002766761541095371370177e-03 6.2902115906865184997193581716433665665786300769213561683420110417169483053949698536270697248226300511e-03 8.8767814689835111601842250428094407832817475695388392060462280111650221297723586138981252065059364365e-03 9.8764232705623484462953501325208534633025475012712106424518345527837967921108144844331875780412992727e-03 9.5813622659552659711804103123172176892362681778287883283309413935683088027283573100302849064419047984e-03 8.5590743714651086321746493783403310129971954891465391259089898250020435192243168696918847512802129154e-03 7.1912862330163793225414324893672773834924337162062769404909586778295570800726642244814610134673089331e-03 5.7979039357873187476885189607746748073560135632525976832471604847635960228793123123571369803895733642e-03 4.3932209181791792273810420870846317253553004134093280241664094340142987643286180275694427994911199240e-03 3.1340740228717081089708371139948089981450972420202267403374573046593064318524434284238815044609409500e-03 1.9319818338708853772385469715307480084049393585722749760352263828407124396340391786220105429348565205e-03 1.0206856577479258457921534225785465001012784757898500412096782478442299346731261832110664691639799106e-03 3.0283916801016852576680947887562447328002032228486269355069762823988978430445285553672207945553735276e-04 -1.1767903210942131265598036156866931062860577168578653235297710354610600198188224143512279819518811225e-04 -4.7974875329479970262843109872936301485294835588307150151546473972191907117348238246436581625706094540e-04 -5.1614493408527355787199401475363877341279235650705122531687594868387957104474764220416702421509519489e-04 -4.3823621405278292578595888985066415880427259751684806244195153347683083064342073350349420027702611590e-04 -2.8533171161594844558177379259323057028134603688765089349603399700380259766754667432807214942189225636e-04 -7.0210968184357809670398677421604899632484470546825754242139000272537741960100251863437126107001353268e-05 1.1414616092148768626072135524640070872063680002200196546673278628926191747261804336320253396619901799e-05 2.1182477604318053927509192862172925890604373066440325923040340874331845382652080723537803316314728186e-06; 1.7384590346259138139081751795445325157721171212281211072883763769920535051661045141660421956086353115e-01 4.1221737904362157598549435633496745208987135395743086884834358793603278981292985701142856821821228962e-01 2.6969065781178906723176695229370776731268124661287911751410608686354911447253526683123876571637640263e-01 1.0663416949711186837399170519954535518239831708735173713915131776869472155237476398026527558244976917e-01 7.3488263197641769382457232881580577947550687874390979166567993428965046387881018821636894896081091136e-03 -2.6422135812977771696251485733371839393749996818442509967779239104353337852016339434805288760709995293e-02 -3.5250365492519180211544428725915983252973547558982897174435100657071156821782309074753964216503498679e-02 -3.4547340233303154843371031927204948572252672868719387467940658085782870627770082196768690002268081920e-02 -3.3709897275602428894059657840506080822153868036858839499069014370913089211831316480235846815561781783e-02 -3.8441251933447439323664267015234340386138935451836263096457078976086758112862919104839188261600797993e-02 -4.8501186130507917097279021656943303457632593265458993031653612944235744790008562882444166677303556828e-02 -5.6997943820714481353996312642537443632052028075778551208820460717435969527107396356556173256577328092e-02 -6.0664763617031674300929555150076687197983532973505146391205532831867778860085260935509468720407236665e-02 -5.8651346983228812642217007859785906773442773456493088924091009827241171661226345729617749767756228419e-02 -5.2551322200544965226223663632256611781544877077639503886402208615499225601892427446637236197347315059e-02 -4.3698609925891715683211777023926682647754905604489324230274607997227536598378001749237525266930857958e-02 -3.3434898782538972513795910686556719477779217391357688367855306319188224686153498262008285497407432895e-02 -2.2051938334366087302422757054828132110143200569084427028457965301200210381140630237427660736640101056e-02 -1.1161559021758267375511161643096070425274921307972079919678784920924121439644457306960558222330821317e-02 -1.8533110677476888200039248066752168393247457749987236105858006076711630232557301248138541586919182410e-03 5.0943904316219194284340547835299795042356710009805471667853889639139506709258645791901962836165552740e-03 9.2097182364755253499954324709494690544921927516162986031122710594464614314426723190112040917298017655e-03 1.0671496571743106257632498964394762577413114940323411685861188745867891064210723110604945620195961691e-02 1.0329967709935235352207854135110749325191169830652309886420192764679881083300882941868740901007060987e-02 9.1843977139985237356721890678462786902460562179157138342499748824645635649843254697060722778215568660e-03 7.7605914528407127055748008711441392759490725153804236979456451764833802879619707702289446226126018293e-03 6.0631519383757497190489658687898474316302664890536000270655552497570471372596788609798356531821402021e-03 4.3763774335146321295378428511479626414089938272296399792490249061267301044829994803265349022147591225e-03 2.7104028235893907734832210483335632011536345629759675111729160726812081135713598514386775669175662945e-03 1.3713146699685913953884129191110302803239446297436461296609684875099838776906424461702759247180781167e-03 1.5579426269698055755861626750366010817542920033672346514018193103535265883544724303083003078252254217e-04 -5.6816781033622238546053533397544950832061418405248259658543851111533982671884149038446281653181668940e-04 -1.1071458515389692686824924305050872604966949760272484741530972534753279176241758886243967884996834042e-03 -1.1107576152264475050986670492191655607220023856272884772551905633915621585790771166654367126235695807e-03 -1.1683724232276941492133312819993778287691135536390262230085029415965538641326801406670796686116565420e-03 -7.2515111992923548868067040501764644254503694454678597305495810209521532505472125881934571360979484568e-04 -2.8255488439876822624649392286538958902335426302462617778218262686300699311900572056000688916507150228e-04 5.5245628791505066093290400195882317736544090613587512583028045401914627533238602614154392502240854112e-05 2.7555574019791814990541507348987738565200953937399566267382387840215278529577227219408477934860610578e-04 1.6313690234262247987918795054524500302840251630634003957862598769938490605058903063565273696172789241e-04 1.6671635559070073929028523961469871125915579154322488844391501510749085004883736500659270761381161136e-05; 7.4152491830458225842267467062873142300834828362658191828544015305876252411067599863311762251878385280e-02 2.6969065781178906723176695229370776731268124661287911751410608686354911447253526683123876571637640263e-01 3.2464869867487707288243182123988914234302710779772014755536874758791229490636989119062173348597617822e-01 2.5820441714281639678936522868717780773802552726179071448079172967201712209162877441940403976194163910e-01 1.5234233732457087718320718534212791490343975274930139055660130364474671560474082297825280796615334449e-01 5.1495827419723348371460689457935054992968501120338447784816505184368539324997745020167166312532716789e-02 -1.0401901755161443649175849459010658165818884825817062155481911690562630482308968658673182797821492228e-02 -4.4004940339082968110430420321684618842637950716304595144328844706650471727523720478603028167870681101e-02 -5.9313897820003359333395095405160113136145695638777337476505431484503262872456048193335006934386356777e-02 -6.1987461495566028905097296485096373617079023887145739278233697768499616682937702825902944469664243499e-02 -5.8907324884566836681453905511235972442267754290820204251793018089584432053827430865608208672870197098e-02 -5.7346147289627876290725385101696343358663398643295930562195047997208458193500795344463205320649436584e-02 -5.7695580213231523772597579511212822767377427337935403854470832277597442369344730386375679139730675823e-02 -5.8157425848239955903251540184634291281571724838189875822815217168326817900587066521683238542320897067e-02 -5.6120302200579444575131951162109338761122284214814291852160906666173748742784306818998072211786975209e-02 -5.1164900498425929437538107722325558454315729955681617710197639339190689555715145970290344435961179197e-02 -4.4454865089172955740758187555043835559578174928754216524360766619411044597056876300145272840617913900e-02 -3.6765787863069733432185886556547300527228580032753876578891268527557619302837710312458678835392614815e-02 -2.8218911043719241896894887351824940759492411285466567672462855249717146716516262064926148997887220877e-02 -1.9311857413074972993622769545072427888075373740737954384358155887008424680132647124315503541226634795e-02 -1.0663183639507118181406395426402720815270289631456829720749352469855917709639097341560754533284112161e-02 -2.8161962340760278420816652343934546878455433427765198629285049892254671695566433763787574221972939408e-03 3.4931826290214790129635035135927541638821484097386849465731277259142858757885459526715379984246973270e-03 7.7283224664213790462243889659324029985607142020963093961504582273012284219480698825879808070958576058e-03 9.7044160753950839294165968149729481846783371788861955180056688873651132408419648024584602256420847116e-03 1.0058686152272206227433600176825959309946665964373153531865033663420796607883874820392885887787297672e-02 9.4915971239758168270808735332455422747356263012914858144168749586130427339385287751227555182359697537e-03 8.4671232942580975517684664020070927961093767849267597621999287060831592912918668567546537025056117746e-03 7.1193778508670994851446233446087644406515676534976206352889170243966246818373206708494626544243548025e-03 5.6417723598523125326758288927913545548707018563893667399244014209539838008445633739845680970835546540e-03 4.1004484710106595297821086651183704655769917195988635478100123154085489634781895657350673835833386168e-03 2.7217761080442045917498560936104637624898846383479856350352980658523077946452914656465344547410425090e-03 1.5748108020815100845942530390643886075846611154013523377515282937794131123080914437226327642166293366e-03 6.5530065495104647285565316257742852765616449816007590025123085000767794140829270468254739455157617541e-04 -4.5147658412300572958218940372161243503439562605225551272613628401408455890400015926195206736521734818e-05 -4.2978936939948146159888546545291826521580311110289879913591817234098051539129018080168165935721018200e-04 -5.8205876171508284118052143443672044584691565401095119035854673305143803692282782270491058286546357308e-04 -5.3229919082464737305276717392522252560433883878889607849223247953634174572602624193476667700330312598e-04 -3.0017889756817129984751273983728969168514704934069655744889765085800861372033680339214993255491328652e-04 -8.5574689192145056163989751180892735960566391262320776085399417361028240013307924483900224069144096146e-05 -7.0902324323503383217353162036354393117316867141310173431321805157704163255903433304375841519475361209e-06; 3.1950978498747268378783379170627365478314241000571215971977104802866998592596754131763810781001637777e-02 1.0663416949711186837399170519954535518239831708735173713915131776869472155237476398026527558244976917e-01 2.5820441714281639678936522868717780773802552726179071448079172967201712209162877441940403976194163910e-01 3.0415929027588135208544177120726465096094549337260327289035300312654125067033827768148631957058991105e-01 2.5805764030047065266990113203777302782277754711985461621175508861102094947953943662541579343404373698e-01 1.6176755627294068038802133105283040782375890108645231191331505925313288355397513196088962959729667111e-01 7.1285393469806513249327487929772616009982806817991579178946148707825266715385331155545943633493613827e-02 -6.8151101764473200867699231168490086130756203269414119129598489907244473531659654914551116154994484212e-04 -4.9130871161332575792790335927266639344379310797368752988126084077328211478150372451057880839840284402e-02 -7.3319646599635639861676718931327672829443129863792641057047010482946056448165363934170112756092679700e-02 -7.8706726764349243872152710169473730869111624166068522720098291480632674839963175099778467688598540210e-02 -7.6340736154197339748777263601135006058817144282534779328649955665040354036466231320341038932320407968e-02 -7.0576900510795709485259896395835349996153884105527593312522769334228993354771296368300133079819562106e-02 -6.3840675752961144926081726734760694696156482108706153033392880936152850580814764731986489277173517362e-02 -5.5859074902548669143376769235087550683725828245621624262348822793819059826300072141347911924776297227e-02 -4.7153867003755751022362201143491411999683093617919065156372519640850513150930393646362802979243023556e-02 -3.8836018699472631685347138275186663289141730030283898638245995051422118905542441248716206749066567576e-02 -3.1693667104969999309930338931159176004815818287741754253591026823378707630316237410282273283705275048e-02 -2.4930299244290470754727935019526032720928798027885934415778431050060307866190896775569096100411241934e-02 -1.8439737437600881341125900883063709608556675144437968723724214154034252312297987621886021065910531632e-02 -1.2207975771721130644981335318813779019399017697237741569676900894601670739847189676277942025220336608e-02 -6.1968092963799071972513920519201017704837612024637044573906756598790396211480526933401724911473622143e-03 -7.9800495520257054900771709284080160841543153657711860897189951150520235030028284284522723015816194248e-04 3.3960677695039184645696832608217918810209344871318917068477086494599414894169759475837341779935422489e-03 5.8568323497731600144153604688533175315671234613852523944935431114286742123611735879482139457805994789e-03 6.8900365050651489029660415464328377703126932515294932054791215715664369076085613989823343127766794069e-03 7.1665039064831055203252624112134515980827987703753104622040614047763657423023184273197345571921468554e-03 6.9571996260801073717742475945371812641925633418768909494583712670870820850253111842055085530639682773e-03 6.3893234263006645659812385576315433114257269467603810313070510941857731867643268116301301474603801996e-03 5.4499827298983375840974693481913664980516805053184791761403378903526397785875622257858303472968157286e-03 4.4001672998936019622610897338311617451529557089519699955514830381202561269393801045003290123971273321e-03 3.2617035165367457665997926631568929992465586858744234062618269985154896072401868595946198574207936439e-03 2.3197679005164935517061562869926848719194457188992490790519588583451484660208518833129996182492617519e-03 1.3382965179980975351459255763144285933125650172372487382708082528027491392730118306540790917362091761e-03 6.7718791544260197180623393084000725377499895057363091359434194408601107591874537599282525029606788915e-04 3.6109463921787586016489070486775475413597699607858345301043257050071237458793862110652458275423477072e-05 -3.5918947366501748234904013015837189332942929792682517308808773818602457067116280755457374270525484375e-04 -5.0437838312462494878483488330782187980695141036394563650506807840105887495709490750360229640388513692e-04 -4.3431613186804971944561590274365627492515534133599052677712060284599050441135730002257402418594192022e-04 -1.7739328494120752740820069111963679894171145689132172750183062413187625388056147643581585915537120192e-04 -1.6706151561697021774212428043721482601647818779153000274608618142230614473541989559497081089947038336e-05; 7.8943077072539339300899772903653033844543803666774587787119020024421944099742614056505694771058359630e-03 7.3488263197641769382457232881580577947550687874390979166567993428965046387881018821636894896081091136e-03 1.5234233732457087718320718534212791490343975274930139055660130364474671560474082297825280796615334449e-01 2.5805764030047065266990113203777302782277754711985461621175508861102094947953943662541579343404373698e-01 2.8368903691740581140860137991703041615436013099302153162219782909018363468070153623178796497624992093e-01 2.3744300367095831870735510069624430975853958920157749207195395969470104615818278290321297789375449880e-01 1.6290685933409893251259812026038259777945227332018899006462974247628149106833552517927540930672222413e-01 8.0475756525697481391567640185254373203155910485051587482018489474397725074206207932564602249754703399e-02 8.3053216191270842108678059882438865831613177626055929206881383126493558465405709976683101212920726276e-03 -4.2195027693685750531345738838849219659655244845692563065454631140122126792709432037340663265848986017e-02 -7.0236943269025006430229516683383297254217938664851506509658435664472410051551619004415366495381586578e-02 -8.2486042234647304311326302327449584382215947862482902916407644964846538648044553849622670260275174893e-02 -8.3381414591687658348669317592977586960574099708590739291032316847271710672518732797809319552329471025e-02 -7.6819825335041141219576960088529653061752747631957644853627610231253301391021330390741200199842573655e-02 -6.5628904049111641373847810272160827801163904065548404336843909084859521778073569506332571779690671511e-02 -5.2758534223150167407272131836858294886969515086816931691807567047075446050324253837392891642625830197e-02 -4.0519699932654636200043290375795292954150554310378000483131373492754648721061749337584050363545730776e-02 -3.0333212821698451488048744418649180218849404589431726164677502229180837629872934368270082541685736214e-02 -2.1801806297727231972693345032333965304823607624600346549224689466530551367675046867321930761300682131e-02 -1.4747792634091138066660730716887738371628932872360169023867590282178310280851435326516670924435628220e-02 -8.8972596660052476801277787266323805728287790897678739229950379380513275144334864246953212326428764166e-03 -4.0748413432230185358083602254973341982208108745383321452060393399246451256462200560484611700330088358e-03 -3.0066333058425106805422462063923542102949600567098492278693823777902826541346918792891673039530921411e-04 2.3943709937627455661971174157801493693755862846937920520724347384377928153238492486479416491354726508e-03 3.9334720486723788195983257651901369647460962080121460427708443507628561720800717242020709201427520571e-03 4.5447045034284447381028811175557412210107329485180442262863372538383775682948937703950329574838883787e-03 4.7149091469129217734284939958762491516525696049491194096948972040223028707920422687509536412743374283e-03 4.5972329361381901504014515835097032501794183780483166062318586711423165873033022999243549853530297253e-03 4.2918908284628991434105441104222673648544696206518893356652840806010951067241511358797811962798342841e-03 3.7018418606003314386251108588879386609456042956613238747334550168804990653799019371780836279369902895e-03 3.0634145283924666008611465552320202167053309515188585041640013893147128176214407129826553809478714097e-03 2.3029147951270479807219123513735191102004173397346120656059622481306514451338639230428868086564778651e-03 1.6746117633037272485196294835870485315241561248277605157419766669853816915896674124516912018198201422e-03 9.8066295908318479722426991893856132684707789462119813843952469951985553206849802624712092349720503059e-04 5.8923670889526173244422481676517990112008866591148209341546679868561232373361606335569306225880236096e-04 1.5310166839100238220502829308704940866150484908132116312792861905251906963062234266648750977204071766e-04 -1.1443670776075257502336794379953927610954607823095848917648980136947840242575960819517643262988269816e-04 -2.4031569177994886195163596587904681921757010494346956737038752831029238464731874052114772633947779447e-04 -2.6990158151875286719015950169440903939815218513337713521970804861338812640479447091797441990584440113e-04 -1.2692945805723841799541509919975111772392485125556591767190575689574643231966162850275391738850937686e-04 -1.2401212660888578920091871664745326948851746263667576167196105391428984584216426103447456493192713883e-05; -1.2170669483251171471501858500038321148368676941916524393252602073072501732931693284309831648266304318e-02 -2.6422135812977771696251485733371839393749996818442509967779239104353337852016339434805288760709995293e-02 5.1495827419723348371460689457935054992968501120338447784816505184368539324997745020167166312532716789e-02 1.6176755627294068038802133105283040782375890108645231191331505925313288355397513196088962959729667111e-01 2.3744300367095831870735510069624430975853958920157749207195395969470104615818278290321297789375449880e-01 2.6422506951528199988221940036469241261032617693962067080951322850421309740974845319193966438504405856e-01 2.2989284643635439991616666150686208743513890848553821198015888530713066723367452243409343304644595109e-01 1.6505838041135858344824575630988711696134588877431318449346116269908849945949820298931159986450262278e-01 9.1608707523063556382689717679039573454350544631181698023292261235186462323889479087021688296708990978e-02 2.0966142124483198559853231934589336699567794836032700335469188815771695907122848051902763887930367973e-02 -3.6280775226116846151157544369273346465063389136684282749008363195983725486704085271846956338800326062e-02 -7.2723328507788552713048472870963996198241005892920408788141733112507967416579825360656201577946607578e-02 -8.8594601543755510003998529046885129269799496239096532920552132620323903441380210618119100178634418358e-02 -8.9418327560811664145332527206706247042068254608225962462516999400726172928725768497696992582343538875e-02 -8.1203170478229081605439457883802541430761924311562849158209319654622222602891976512282633996815952376e-02 -6.7868099852234457779351604503562427835150429474877298257413948052333746290519998596461885430842364368e-02 -5.2171107114986032073386250284064501074892567069556950782279455035394838449618308301350941292046406269e-02 -3.6230231845213039739277941244129446223078643884199419939487604725096283839828724122391435233928498152e-02 -2.1960503651265079534482292637701619448925123736049594341283354293640702414405867865995925129451450276e-02 -1.0752114903290613702964638187115416754451759018038720650161517051776614314311557127515561808581282074e-02 -3.0009318883495157008239411142158014277488877642125931404236728586473765899703388516975899236485218284e-03 1.5953059987455012239829320091019265090264113748369672776375354198466996664807200168546723801611062994e-03 3.8595131533062490459245459279788000412051901151112426607187269251454198175742951298801498935458300035e-03 4.7689921049512812319887101981472362120150241804106274222075506682717966262323944071251655569768927480e-03 4.9694982895354353716497727830174895516041297810610040689597740771767005043047319439161517017946188885e-03 4.6541009439604530676041055087747208079014438479084505297956830881892139175462461070582703594238100979e-03 3.9520454553509604802943605241107117157955363229305920014443145178481487668072649701815676954387161935e-03 3.0540953842695351357448489738433406767135329966344585754128001334001205445515466757557754364244777049e-03 2.1110527646662703556794395921389329736240415111852142725677810972898757128160259038653612310098531436e-03 1.2488695198977002887401810575369815115731311586083786434898124902015209854908530023206754504337838854e-03 5.7563452508956577118078929247973974117841470140350109856373434395532728252003688380247837727303319316e-04 1.5561769399564464307037664472894138924569751866947239031757178002188248750542030042310576052557587037e-04 -6.4673653805327729971285010536713348182921943491408160858793077801411657856966337173867168565086014194e-05 -1.0847549432836267587114292370173329345826910340975787875633243174432717565491185208026791337470757223e-04 -7.5396543442773735950663812785302455827419734874156868289528747292059997010008858975463356427425593838e-05 1.7272326242307696580200325854977542273017646797456763013282979301260663723435716020878770877208911731e-05 9.6008569387260911735721244701345839344113672795560271180644070206655193614857047015960189840624754441e-05 1.2372625933226463605908267645459317569884315916746951218563022465829951016709473247587925014343420660e-04 9.3365599216920422847219780768112641693009055904275518993045223049593171888627650704261194881190138408e-05 3.4309949506921878272490437587161120528895400823326776680298379896956145702650428683106819973387964436e-05 3.1280976165541753057803759910919698642090334835734097353199940957322508815180625308018286832751904716e-06; -2.6983567298122649343012334750366502285113911927326793441345836394632982381515115074177380799074623393e-02 -3.5250365492519180211544428725915983252973547558982897174435100657071156821782309074753964216503498679e-02 -1.0401901755161443649175849459010658165818884825817062155481911690562630482308968658673182797821492228e-02 7.1285393469806513249327487929772616009982806817991579178946148707825266715385331155545943633493613827e-02 1.6290685933409893251259812026038259777945227332018899006462974247628149106833552517927540930672222413e-01 2.2989284643635439991616666150686208743513890848553821198015888530713066723367452243409343304644595109e-01 2.4779987709934466399301397234904214897967396385181337463694541136256914446997946036140084925174091006e-01 2.2158890985817329848435982060176900518369431172904260214198000545244423125004012351776265987599612773e-01 1.6707464120339836381686713513362469480526291893163613344588322479415235096952641737640126581444018182e-01 9.9409242130077106292813727834494819089226362915009630427785760195619087211078313422450391600037534957e-02 3.0950817133307519463649171325469945298214556634582793894164219769787991941400945825675438059714372907e-02 -2.5921358058307352501959852257914235853590262916094772081122615520178935207315374691045087131347185635e-02 -6.5406974694920918363121465485408603345819352621132944562797628456162648771213820894492962506998615666e-02 -8.6325745740459219087653718830788051793464295951350091095127817946766434824890469507853288815438390526e-02 -9.2105080663305602328365471139182639455181544410426721727303573048441155027115914643299239564994707507e-02 -8.7039978625922126125046603548106362349323159957195819101259151660554120793891432820199626832631681327e-02 -7.5008613562398132725184183777511562101336209531017544946008009503565929873971482356172701270757196469e-02 -5.8829819933687037204671628694658195155561832929821689969323993754185738120854197653432349487883821821e-02 -4.1539518190098034749334620647096620626449958956026409849931840373318304025294195858064940413445542032e-02 -2.5411651085220662526221342342502674908901118703208573692162227953093060531915517147899272540938090196e-02 -1.2008618628868999994877802732878432148291549801692193022516282791589711404247736318145562818921294832e-02 -2.3472144662336784696089731265706539993324301357038775863947219052063353462312291793826885666822780074e-03 3.5191102563656494029472546696065674570623836141520116875003343320451815279745730151542705477809711051e-03 6.4783572231610146593613797613184414149081150333585131073618974336530547035445868553279638805667362316e-03 7.6499449529046045660690342045966032173336922217884139441032905532911875238253495999160220027160398936e-03 7.6896798115548489946529734899315990145769827232294619618674797079341321526934303565070304725459758820e-03 6.8886165469294671714119710744897228202187501821995915176117784180310967830776058965169687611558581796e-03 5.6317612559022893224150034247283222329686270334456217501299457351852526793720765434010130150036211199e-03 4.1296285799924033840729665219710973966219568938541262687257265376608590019972689085977912850029347721e-03 2.6849713173795724282000468414491246375712722850700739364586206044225166726070151969040053110512677790e-03 1.3418252336927730030735068997671692953986251431315698303815949090977183826041084534248061626028007033e-03 3.6119993004476107044872153349037794080763383087955492355972915085715786000099120278472049720860658262e-04 -3.6389643937652578330591183573819449090052122573640423339236857973201899003567457710390939316186226545e-04 -6.2251509099426069851230831396171428654416089689986939885723733059468081601009541449337540170133755520e-04 -7.2142541627562861150821729311751677461217824965069237092446628553131611415044667678819595505055711648e-04 -4.5053932910743684154040891927741392966048867750681240763437887576749808728721942073659848337087862787e-04 -1.4092251158691341695529158056317441137033795687116748049331969535577830750525864258204670802859237711e-04 8.3082061858898348750916833723470211683649127205200918273714712498287818406362877407967501485311336925e-05 1.8568452551996757435849980854963145245319018850086762570720782942796451729982965761670851690911269950e-04 9.8079076476455418224993068464635464258010814237396599132383357530867739399768360790185320573990113889e-05 9.7936009503738944636362866403093787823970687861389704779774315469489329742439094789855277553306691501e-06; -4.0261734967881068252014797620738397048590707152830442726980477131427014636968392097526705736468770980e-02 -3.4547340233303154843371031927204948572252672868719387467940658085782870627770082196768690002268081920e-02 -4.4004940339082968110430420321684618842637950716304595144328844706650471727523720478603028167870681101e-02 -6.8151101764473200867699231168490086130756203269414119129598489907244473531659654914551116154994484212e-04 8.0475756525697481391567640185254373203155910485051587482018489474397725074206207932564602249754703399e-02 1.6505838041135858344824575630988711696134588877431318449346116269908849945949820298931159986450262278e-01 2.2158890985817329848435982060176900518369431172904260214198000545244423125004012351776265987599612773e-01 2.3717231264264729819120876165636741921800994129191876551504323965843179122053041623308465856525180364e-01 2.1454681026394871069234001102153064479069541265969626107399120788649349952036126224180160846510301461e-01 1.6451141970607604702095972422332799307828733058579354914644699403647012407679870765071931957648498285e-01 1.0000597280059440073396810627635077832876547526200595326797273790685917036432019878034229342749403087e-01 3.5052316265955972610781022001756245193450205026908773653574090845030643490342441994942246997669364233e-02 -2.0262673866761629489344947086532528598627507452095573091247309995079590928866135664988910285710901963e-02 -6.0097372794681516985940909698892873075720340931656423345889608580457159982226625461243213354736022333e-02 -8.3296855865196642566444148102848621079102306688787024855431700434122074471479061562008268254601249568e-02 -9.1632834551027477401117774810408589257795183415114527895972065019450783875978961052511733168952916646e-02 -8.8451929977851628557320673543578907412318840432638408352741840227374579304946400406635864269646691308e-02 -7.7089203976381934824320645916018374608215581233857435314742117376273884143478961882159405285181358525e-02 -6.1171178309149202641861399583183255358509107999433960292151465943001004675411889916209302130407994800e-02 -4.3833791744075271155820313193157980962554249738551220137259307180335531059102461928732891552895046962e-02 -2.7472010285197815213755688996546484662437338678546785607362060760518605753637550357169514840219994333e-02 -1.3815288221904104949144836646710775593029385974511930129186465330163939727961498482085733826574486592e-02 -3.7366738284823467592199103664261265832890317861693421849061035820793600518995583607627234759534085843e-03 2.9173487107581110162547167615132700376610389925757586081678884975938691718292528715357530423284124429e-03 6.7417780640230764589794352910700467840478110099908282032081328407644351114965697200032105652687035597e-03 8.4480807226561301575582699927342853342680110314817541694741395243340360258659000577920811632567359757e-03 8.5770549987949490258252348918796261942316244298939450461929950799715025886001116638096066043188219843e-03 7.7507564393494334332719038019975711088593021610991777701621812943533570067199602837027063895483515527e-03 6.3153065335390879654636442926018173847441805264385070483325264066678781499227191151701740372588733654e-03 4.7303241538584961734017894108600977146160186490880009417590028043820685598358182910664454546003392730e-03 3.0909086605444305329200625349010650947118270783091544481896798032221072520263253269379786449787245647e-03 1.7518106226434665904279609069309834433924477593344835661642954880489748806037823509918593142489077452e-03 6.4551202787113365950634533788022905871747577665762443655045270387566711855636810063696823948386188347e-04 -7.7516269928720623053983419543968992710330803537103649695758684256106243170267936745005346453863554256e-06 -4.6653363398824644224497571702238141476912156197403918604085186620652834939983048141552910862253837044e-04 -4.5421486095168321210830370817262644725619940118630047903132434145598646265648818104348378119449317079e-04 -3.0864049494443029715005773104527807901281352342429287929590657919939871430894037084233666320100564586e-04 -1.3748327791965862951907878822693793188093638344011012739716207367250837688062229590322200502531563697e-04 3.8542146931417679138975262836807684575789053430966051982528263200540276266035909402504541003608360586e-05 5.1568849226133238877030813805458917667915915731531442842417439554146231916302339802758615175471713419e-05 5.7891469601781458316970350366974408002209451378248553129556815698393784215001762918122373231837989619e-06; -5.1501739130595334298436393373219113700186928393121805444567024548298423837128608103752534056653121367e-02 -3.3709897275602428894059657840506080822153868036858839499069014370913089211831316480235846815561781783e-02 -5.9313897820003359333395095405160113136145695638777337476505431484503262872456048193335006934386356777e-02 -4.9130871161332575792790335927266639344379310797368752988126084077328211478150372451057880839840284402e-02 8.3053216191270842108678059882438865831613177626055929206881383126493558465405709976683101212920726276e-03 9.1608707523063556382689717679039573454350544631181698023292261235186462323889479087021688296708990978e-02 1.6707464120339836381686713513362469480526291893163613344588322479415235096952641737640126581444018182e-01 2.1454681026394871069234001102153064479069541265969626107399120788649349952036126224180160846510301461e-01 2.2522769939659365722109251072713666311095091554707834832598113211163341397900249165897349939837545063e-01 2.0103926228533106775476311378837335227533841362554115943437558832649320148241169517661815032384433364e-01 1.5273111909051166214238043822260000785096767611318864163311147320779395196680889687905585674212494599e-01 9.2885749740724878953775245223498169039682158565762559335249297112147015226016485895925449336802141572e-02 3.3677623865422963778757524830151292670109345246456900000604973346085837214350798410179354219588467516e-02 -1.7077990670481564884835348774301524397863280505980041506491932581767220495300381960510316898301700743e-02 -5.4475922670160089260323932363314968158375915977548815288847861272693614508880086406972171682025854712e-02 -7.6897742169393790638249779133978231031194990550378583534208062137260275551032162674201730311618545882e-02 -8.5499246350663443482241802566674882366008419675439693605167312206828316014196392460009357367444776085e-02 -8.3190005248473029304666715017244981563587209867108975711298895083739627594164515359814329032160267105e-02 -7.3050106943040516158879982565815954873563645236202139957134892835875381371395119796560438783464055012e-02 -5.8679942146527234268976022869098492759262472451485310680702774776628654878169030734840456759651204723e-02 -4.2990548350614954162813887581292560924851837771411325582172992705773864246324388466377910277356153536e-02 -2.8067516023978848532696483756994358562800919309549903106958740124804868992106795712216966034726811581e-02 -1.5301594075529602042468271913859262651685286150544117546858880203665547994034115503648108697438547017e-02 -5.3092668919366654622037332386560908608114126400782290161344164396334388376696861713166534865364341970e-03 1.6149864508172357372572587216941162781713713990305797621357185167135015667229342169018601374302054970e-03 5.7647462341415602937177755145417803708293938628738683339991699355688471586105290231328401261949604403e-03 7.7712073861649269723164601391025004564677160186798449993079085711402232698985937429292536402408215999e-03 8.2291744242839501873304853227937144823290865749012395635159895013248237613481100923288125201088015164e-03 7.6144488426240368843461581825820231945227922221405348441553118874944726063455120928215915200373610987e-03 6.3538149113707248743571324572872555207237969446671208110125037777681982811723080141881850417675719839e-03 4.8455186834906379821845991340091112982908857164368297728702951542496605627468028818754418948505072943e-03 3.3571204471334059044771966161114389502842713357230258061455897538316454357526996885812927058766082812e-03 2.0979193103601056420522311314769187473021521027269807843769353403174142344942916731664575385254848210e-03 1.0587242020850195083118371536889542426751587973586095700696557353862658029479078752457565249153143796e-03 3.8025005321444040937577734656446946156503929510913357593485727454232712666025805847067391695497141389e-04 -3.7495697942833930054630411740792103607164152374912232750709539492479349226803282976473595413376496082e-05 -2.3809318119636709962066897161038171544817652332232621173114381807585039307703097515371620829874819948e-04 -2.8904371565600338687660386645042921045616914854481850826221774707361755733620188843539527712126205104e-04 -2.1459897141698975819488727597465810503853803818653523395295290210617354170285165416868136918487937549e-04 -7.8608820312445841001698119028210045679941125455535568611826971210393144106392905899056463744812873576e-05 -7.1598232948541735665055618102944595109833655233370674083684296275658158557018330917444400518639448777e-06; -5.8868429658570753607957634045611293334276551226989697467469284795237879848953412380177085595654938928e-02 -3.8441251933447439323664267015234340386138935451836263096457078976086758112862919104839188261600797993e-02 -6.1987461495566028905097296485096373617079023887145739278233697768499616682937702825902944469664243499e-02 -7.3319646599635639861676718931327672829443129863792641057047010482946056448165363934170112756092679700e-02 -4.2195027693685750531345738838849219659655244845692563065454631140122126792709432037340663265848986017e-02 2.0966142124483198559853231934589336699567794836032700335469188815771695907122848051902763887930367973e-02 9.9409242130077106292813727834494819089226362915009630427785760195619087211078313422450391600037534957e-02 1.6451141970607604702095972422332799307828733058579354914644699403647012407679870765071931957648498285e-01 2.0103926228533106775476311378837335227533841362554115943437558832649320148241169517661815032384433364e-01 2.0578218176288459437615022100917459381868574684969256898900377191063233487589729419807559028473617705e-01 1.8292753899617358730121130867302826074260781902548857176876178224084305633235511403352097669522220557e-01 1.3903990640629739699395228152709410673041340376118028132566258508277032921606336157384704943774123894e-01 8.5315305773118273749842404960429909750749932483614259251224519545365437562834611419370271524472155131e-02 3.1831906305242919071135066843603719175740162526895656322238038286360904315356044749575527339676023752e-02 -1.3673590491536476610969792627282744411089295556576485547037884761329111879496473984572568975419947910e-02 -4.7431726925006579043000491392380081196265795540152990780648778455924815503407608625744582013348429576e-02 -6.8084855601670436051809327609731926564203908672611607892089372134624845401123439845850803008558752335e-02 -7.7251066737476242199422554291011277804862278148350728113590286059263031816343977097942457551099186685e-02 -7.6310642247109354980088132289590877163609536261353461783619730972136691130598706144659771018601636571e-02 -6.8192295357107165105817288009458203936956972847478275047379266561349927406540911345365512663984879495e-02 -5.5733191695637045860778601714198888614080865652775759298220772530724663822299960890568673738114572979e-02 -4.1476527367536171062864451988165129465188604275615791140674962489908957196393347161061289418835776644e-02 -2.7540910154583568233895371060148382282072031851444773445761790048305617765036209352394310563139011911e-02 -1.5330024862924323865270432677420265700523082422221048681026282426500368497902752158643272873387417497e-02 -5.8340287931792346286624862814864253173511332727002830961381474193195800398215360512252037580656869440e-03 7.6814785072522143441544107134201919981277872046738149485613721389811836501083702414443539003319216014e-04 5.0438654673506493961621413123268409777612931664661431195711286734957633625245689724815288673880898843e-03 7.2947341883740566868482007437609036777035902655389762848562071234700755875114138027647765279317872740e-03 8.0413127824392864630797298917245182128646145317859515178342844802571347651721685000705785467764601850e-03 7.5118404457573676752629696631368446734553694388490907748489071509294526062646320995904058156114315759e-03 6.4607303756377599204739582898432301004933223089063434095622447407655094160668769990724834844860905409e-03 4.9360316434468461047038661749143692636568511156599612764743592184277925472092793024103931661153086885e-03 3.5574759949103533010989669734897646540900197414388682750350627791144291105319194686731481360630901632e-03 2.0890943701929244435502373436422849905808924681427669381347265964011453356059645005823331751701335416e-03 1.2716073903056735504099057920891429889057832133399732536249325049744535222069929227240320893373769584e-03 4.3376837586802634682874789743395674930034849749904735670484093683023427655034398362424319304068018425e-04 -7.8226236119375618324733632228286037446629993335612078348798149580667615603572938493219564356588202476e-05 -3.4445689051049969287643460422144807883288976261317370296964656816754483397126568672354810924284340698e-04 -4.4811707917450390571103294999781935078208450815631724150663613150837598910575183141737074852532570151e-04 -2.2075339009005555556295634515701995657829066351182557124356445199307696510087146924636305825885237689e-04 -2.1788921806947647349024051116649378099284496917225526306649697287019726482894310800023549389992706844e-05; -6.2534131495577270413644453360372021246330447865815444345345543524457073486590365989111709135168957397e-02 -4.8501186130507917097279021656943303457632593265458993031653612944235744790008562882444166677303556828e-02 -5.8907324884566836681453905511235972442267754290820204251793018089584432053827430865608208672870197098e-02 -7.8706726764349243872152710169473730869111624166068522720098291480632674839963175099778467688598540210e-02 -7.0236943269025006430229516683383297254217938664851506509658435664472410051551619004415366495381586578e-02 -3.6280775226116846151157544369273346465063389136684282749008363195983725486704085271846956338800326062e-02 3.0950817133307519463649171325469945298214556634582793894164219769787991941400945825675438059714372907e-02 1.0000597280059440073396810627635077832876547526200595326797273790685917036432019878034229342749403087e-01 1.5273111909051166214238043822260000785096767611318864163311147320779395196680889687905585674212494599e-01 1.8292753899617358730121130867302826074260781902548857176876178224084305633235511403352097669522220557e-01 1.8898844194505750745538747299995597534270983246379023835780755030835727637448570556479177832214131417e-01 1.6817550409053366409792310770421452944039814940708825439256196223972466368827571653593840987639940406e-01 1.2884337924613115455978706165820886052540561534190752663338608997272584238460559402548725766147868189e-01 8.0485281930021360197553819643991326643679133812224866852167181698468061596416069381812376850552664761e-02 3.2946711806260119895515361924531815686016626895365560106370036842648307859628361764435793529707099225e-02 -7.8131001903151480757859008274157031892463086478992528523891147225733672765897049806205455954794164729e-03 -3.8434241707432724222458364049020266799377878658246173403622901604886124510816858733161103522606293613e-02 -5.9304780754330336611390381837889139475178966279191106658211572064065519529227272515627796715624186912e-02 -6.9317872720136493288643603668946153625593867331893268702562679010762727821597885730456622226336533955e-02 -7.0104806244316643786615433957306426193232296592550529518251421812366117429473112708339332113614681704e-02 -6.3847955419768592801049108092972976802868488153636117044968249546605278180142474918072714605276726301e-02 -5.2902864054899728742699569324685652832248773378698000930760842042740483711520516512318973183953003259e-02 -3.9687924374577995720181170744294136536309778457517815920262322363504273142331636514993156229489310444e-02 -2.6392144364931733452786494845882268529511445034786632954202842357232883858419878885988745440183491913e-02 -1.5005935177921388092638456836866560965215594756683771705643215839214435714695641653202824975997176578e-02 -6.3589275916167962273782105477631481688272530914176111661084721286578511537999713964622445191595889532e-03 8.9173822492244770836775598667174439990435432036687545930595301163699873151673203001408346486695152492e-05 4.3435154283413072547089049411372797520398175145805717185932904909481296238293268502613658817092933185e-03 6.8777792366032386365178161121345664410537053483979645500148281115215254840293863845717906772943197630e-03 7.5569862846175160885805542859076248599563556861546747133461200810066220199007600820651740977074009906e-03 7.4353569699804268998580205431715760647611633318865367371689256359878662518436663383925648102653882394e-03 6.2745613591831287146208626657011906680501949266102996373783270627504831132629986163107086864015132264e-03 5.1116189266772195062060219045014954737928125127359841347588690574635128660624327375026950605975481974e-03 3.3873452368363443142363660337620450853296492364550152033571267814670080923992528240119136964506993461e-03 2.4954709655327829306277315245359584367835186807251639682867935317583393683082369219697610148109843879e-03 1.1499611687451151143987850008979631950015029357356524339761395490297265680982299171788952502708242285e-03 1.9781453164666190805865880610639459164386275101358079634503965077350514380815903188802759969697645580e-04 -3.8904084066623110960505459259686578449469772295359260585535678375553033448854564988701945847511609711e-04 -7.2228527235707027648350492543700509474309038112010256055277693948230284318569489150312563636118210196e-04 -3.8756542254120216422626238950269969948537960051460809184544625507673656949524173669197127061769158734e-04 -3.8931655420131033293753270022314761460380051882683342420098081245732828700429141420114084496304108764e-05; -6.3538278636197767575384828156523202014573640990546003431264980017659345240165934474994732464209192054e-02 -5.6997943820714481353996312642537443632052028075778551208820460717435969527107396356556173256577328092e-02 -5.7346147289627876290725385101696343358663398643295930562195047997208458193500795344463205320649436584e-02 -7.6340736154197339748777263601135006058817144282534779328649955665040354036466231320341038932320407968e-02 -8.2486042234647304311326302327449584382215947862482902916407644964846538648044553849622670260275174893e-02 -7.2723328507788552713048472870963996198241005892920408788141733112507967416579825360656201577946607578e-02 -2.5921358058307352501959852257914235853590262916094772081122615520178935207315374691045087131347185635e-02 3.5052316265955972610781022001756245193450205026908773653574090845030643490342441994942246997669364233e-02 9.2885749740724878953775245223498169039682158565762559335249297112147015226016485895925449336802141572e-02 1.3903990640629739699395228152709410673041340376118028132566258508277032921606336157384704943774123894e-01 1.6817550409053366409792310770421452944039814940708825439256196223972466368827571653593840987639940406e-01 1.7194077880157272052797561197449438862676892026924631154934375883504028309862982347280155244688017371e-01 1.5283954607174960723896847855091677732997426867110260349637765490333857134767920698811256117933866804e-01 1.1786057741734283270181970973004058649374926537468455498576686659690442454779827181495385495152545945e-01 7.6295079213606510640900295825273325891988664149212744719122973419193650285783533812670342931715095170e-02 3.4906395208823601556038120134083842623401342655639290987203671313911646735982789870729089595856222506e-02 -4.9733361630952772882576941275243432072809290195760456132356311081397567035562483283266312453478715186e-04 -2.9371453765397409337781565065634736565895770892274925163871068745207781108746101529362959228706598729e-02 -4.8931030249569412383479965337261993737860280429601579271565363571799760360322152013784773457672629404e-02 -5.9380828624569596208478634827685291526403895133040115940035954878698810676716648225560398567812443962e-02 -6.1433204961855624099343313634663933450153349344275131878543535767351486089200056562651766412481524549e-02 -5.6612969140243935280374227409580057062244686243793451626450134496279809315073383184022622058805515994e-02 -4.7120554372245968485380943021367809183844038247735582280530646026777465018109755711001882646027480178e-02 -3.5390025881459942955192162012538487782685828384297275865651768093409815435698166554252823486288382402e-02 -2.3997398684435844684759253540013451866879452180560989814260646030383962952464933645733374435014745261e-02 -1.4507584834941799159720884610104293812580773618489393653649816424778323367713759360038595703351569495e-02 -6.6800085900806594337435320398293402102891971591933050660390267101990671370108728371620704560831515563e-03 -9.4952694462945682125795410300617967557540496980968181121212530685618011597754632691359463024841515885e-04 3.1751264991566179509085878503648311706678041204180917745756177397913338870531506699476291760343272187e-03 5.2417342588410109228555765838351250571380299773510479717206228047724131934065335617948309120128270336e-03 6.5318315421522739193587738732623969910066769921527066006424018813341795741395720310532142419122273834e-03 6.3035107420443224122680700253980354912078161886321900768216421831196928032806796854807193664769295706e-03 5.8407212055830796885406595450126453915189766944839838106855841735660023446845059775512965121159866214e-03 4.2570951431679328837641374595586895466221872999472599848326490304501924171300082488275387202202730487e-03 3.6014950938564805827346195603253947227495035406507048291595036509458432444032566866112909709253158729e-03 1.9734015107614386785982737813648051108595220326760437192132926278592332346996112658476939237929733971e-03 7.0051019574279164087039535283411124645206990295088528494412211212865163861247422805142375534107562601e-04 -2.0116201888117096653729441951917039445432132102684785404597016173234773079225536593709580159015851573e-04 -8.5222080584716339779393863821015248876636681639827364318950250324418073531297842321443226755760028087e-04 -5.0886374064065836573839021656803908289834255597052427035719826775797357000955841472030698438249817929e-04 -5.2138791274192333705342482113252752392104844146099469182183098698480023343205253853267096193042246867e-05; -6.1563034910253675205380988384719911258589798442112445533265437401959616466141550709485034651814450831e-02 -6.0664763617031674300929555150076687197983532973505146391205532831867778860085260935509468720407236665e-02 -5.7695580213231523772597579511212822767377427337935403854470832277597442369344730386375679139730675823e-02 -7.0576900510795709485259896395835349996153884105527593312522769334228993354771296368300133079819562106e-02 -8.3381414591687658348669317592977586960574099708590739291032316847271710672518732797809319552329471025e-02 -8.8594601543755510003998529046885129269799496239096532920552132620323903441380210618119100178634418358e-02 -6.5406974694920918363121465485408603345819352621132944562797628456162648771213820894492962506998615666e-02 -2.0262673866761629489344947086532528598627507452095573091247309995079590928866135664988910285710901963e-02 3.3677623865422963778757524830151292670109345246456900000604973346085837214350798410179354219588467516e-02 8.5315305773118273749842404960429909750749932483614259251224519545365437562834611419370271524472155131e-02 1.2884337924613115455978706165820886052540561534190752663338608997272584238460559402548725766147868189e-01 1.5283954607174960723896847855091677732997426867110260349637765490333857134767920698811256117933866804e-01 1.5545647913439094261479787456374069573767306542857471750361912093431747833591807175450534870331572755e-01 1.3814497235945851280622257353276368053344423537723769728025800264801296141080726312578742205423853262e-01 1.0780342417411824142664017502145125105368069201213390420062220946778096717726886974862412438617095795e-01 7.1654250160958698316356088082520536207709920119237822041367582907802970169195407915856058895499327996e-02 3.6740345962464221127905973173575517132775327310915946916716973060669632283198810299386095031134755585e-02 4.3870859614500202176172590186422117651281988626862753019696803838239194682053238699934796102984718549e-03 -2.1329087196016377137166115688662062857385859453811165683783109601622693956627919053020546410119794925e-02 -3.9564208292836237577994599444165407326960742008764995135510711012653808202730295341871204422269720898e-02 -4.9823248506315376508925477687718791715327589427279600923238749575400708578765900466100532582455720198e-02 -5.2372524547960070833921103937033301784625406528241522221857700911220865459312662367382736305340717840e-02 -4.8407088146529601322252161312562978806145756051696110634958520057401997234017165981693043729743056172e-02 -4.0078253684323599452123090143190683719777021048375798248321720027661033724694289494957753806574712505e-02 -3.0325046886089474355397226170313526825570096232180471003520960477734798857725597995708464177383840161e-02 -2.1368372676217017285531108912722352672672679073196980755053680030947889930690554744243364502826055720e-02 -1.3288623270821800481352555477474549066997661196557252690725152461446629347221940759906358314293108482e-02 -6.8357960323638895018734121540611315997758058476049396756770474478526973697486109853174504990447854757e-03 -1.6190189070401094310141466540815837101149082490409003074587353091488762715026585779272556106756163373e-03 1.6037074514584479527204632571715410572228952720001011742911088774447047593252650750406001514853758655e-03 4.1646925189903176621111385273433691303063425696727409028749526532912422011713643944216692448057630264e-03 5.0171621116840380214433411899898043379056004792168050794915853659459961406695357815617830383606580717e-03 5.5076033101270317360357427464948716855247539598540926147495926678976277463588790221670739015250410787e-03 4.4979700039206620772017083573919220317847449500675046801369909386140782801195332814702922238709491502e-03 4.2848550536984338885880497749088839189875165514515066165329568276852853940884742296115972814926617167e-03 2.6388399728153730277341765843667476798636343989871870119192882452375361995173824583288427234566581114e-03 1.1978343960064041509789482353608081317771499866105965265546429719695010344973786455160439051087539168e-03 7.0771298584220945974131850201671204099609520530211440433744548001725513305397835283179380048001803059e-05 -8.2811660325538613709313434333111463256654204689014276632441153827076097674725300821243360349931049488e-04 -5.4511511287847232328229565604303198341734447826871262707600427338016222465910435420974645705160052880e-04 -5.6740746308853634720685973448839485638585751539394594540903240418548755079158217400336112453000211848e-05; -5.6558655806515281114195260664473318309684539545203534638263018815004393243547951540259410933736800474e-02 -5.8651346983228812642217007859785906773442773456493088924091009827241171661226345729617749767756228419e-02 -5.8157425848239955903251540184634291281571724838189875822815217168326817900587066521683238542320897067e-02 -6.3840675752961144926081726734760694696156482108706153033392880936152850580814764731986489277173517362e-02 -7.6819825335041141219576960088529653061752747631957644853627610231253301391021330390741200199842573655e-02 -8.9418327560811664145332527206706247042068254608225962462516999400726172928725768497696992582343538875e-02 -8.6325745740459219087653718830788051793464295951350091095127817946766434824890469507853288815438390526e-02 -6.0097372794681516985940909698892873075720340931656423345889608580457159982226625461243213354736022333e-02 -1.7077990670481564884835348774301524397863280505980041506491932581767220495300381960510316898301700743e-02 3.1831906305242919071135066843603719175740162526895656322238038286360904315356044749575527339676023752e-02 8.0485281930021360197553819643991326643679133812224866852167181698468061596416069381812376850552664761e-02 1.1786057741734283270181970973004058649374926537468455498576686659690442454779827181495385495152545945e-01 1.3814497235945851280622257353276368053344423537723769728025800264801296141080726312578742205423853262e-01 1.3884822806564925099543122674907729190178147796399770137503233809736790287549611310240770305367098992e-01 1.2298313237778417232094777730690815395002280809399440818807739472816536599697985313999485376167381861e-01 9.6259290901561665825266250681893322642190130787750141610052677434453119902421033636033570712517551022e-02 6.6397272103751314006127830854764142866734562568751576685956403982849913694651517661008928113254081204e-02 3.5304734135356179458129892465897237209797816522173195769390690163987233760819164768566958689544723306e-02 7.4936391136573303568112011219308857539148921873429903021355135308285864644616339117376942901360861579e-03 -1.5354802618970656665346353565424522480800465008454147921050490743328655164919535098278613702755922210e-02 -3.1657802665630898725202180503218680032512935023276187182872096383261713670459624233880230572555068692e-02 -4.0751926464591341514879309530531424532826450748914470347954258043457716371218203559329042506454505900e-02 -4.2855936775154524529033777196312910979246273246519087679975331657701642658419902322590735434567840619e-02 -3.9329072406790392990652964194401975777879278785545638952980680575270425677163869537227077212392930791e-02 -3.2681017757528149095944021608625382933957296814142938060360867080159412290481995535286592636670732864e-02 -2.5461267450951484894619801975878320696110531770305301260725266584193135704542288216256690839243398971e-02 -1.8168072007619085156340288306842747385748536639608402001007833060379783271865060009837205724099051209e-02 -1.1905518698494954049338761255930702957179661403620075313497985690960485615366101108667244464342778035e-02 -6.3631391955085166431539075680399234832518513064670262049701764117821475451552657807083620759052544892e-03 -2.5008505700332542911302474473926878871991276410679641004510406806336554936112199425283846111818200559e-03 9.9070421011510031964083044247994731758071350620580301354601964227985364333066622931027648782656001769e-04 2.7749410491006040027871009209130734224601644377650992652248938504445783559953215736308686114915900976e-03 4.1394596217850170113011156191844201558583712632056556899322403468095632985903725153933921305651662447e-03 3.8403451276360287236386268531580979946292157808958323642516559039838124659951808885097072632507163122e-03 4.2514727041926341270948166384855061153605998041841000719111990376886265602449592222269917417218409248e-03 2.9275776012688043917648459008660183960486942746977478655638112813048968213908218455727073278010311506e-03 1.6228265424228651379167664969244556168906211306137044115480727810777027912675984258183784819068989076e-03 4.5856216480573692657616361520318903987699733803312434243088717872695177206287267175267023502046487204e-04 -6.4018269951030404057642199207676159939456604401604623833975892101712174400696486240164186254235623517e-04 -5.0503389686419907523796317041829522466153721994524711335374292912860569087447413468050728889188166585e-04 -5.3938716730375335326905871002506810202596184290315846295216229099251374947603730192050478906736282651e-05; -4.8700700138427231191407528203059834221323795455023785542984586790353184451573516423142285445191795850e-02 -5.2551322200544965226223663632256611781544877077639503886402208615499225601892427446637236197347315059e-02 -5.6120302200579444575131951162109338761122284214814291852160906666173748742784306818998072211786975209e-02 -5.5859074902548669143376769235087550683725828245621624262348822793819059826300072141347911924776297227e-02 -6.5628904049111641373847810272160827801163904065548404336843909084859521778073569506332571779690671511e-02 -8.1203170478229081605439457883802541430761924311562849158209319654622222602891976512282633996815952376e-02 -9.2105080663305602328365471139182639455181544410426721727303573048441155027115914643299239564994707507e-02 -8.3296855865196642566444148102848621079102306688787024855431700434122074471479061562008268254601249568e-02 -5.4475922670160089260323932363314968158375915977548815288847861272693614508880086406972171682025854712e-02 -1.3673590491536476610969792627282744411089295556576485547037884761329111879496473984572568975419947910e-02 3.2946711806260119895515361924531815686016626895365560106370036842648307859628361764435793529707099225e-02 7.6295079213606510640900295825273325891988664149212744719122973419193650285783533812670342931715095170e-02 1.0780342417411824142664017502145125105368069201213390420062220946778096717726886974862412438617095795e-01 1.2298313237778417232094777730690815395002280809399440818807739472816536599697985313999485376167381861e-01 1.2122133566654366182943593674730867551038800396608942360788847737288195343805020794390884181830652762e-01 1.0578202514048372907256407143505953609162217718715763950321525695325941118742461370579178361479658648e-01 8.3894058361840620733925888554461805505899041388050944186408733217483067586132423089859603815436036917e-02 5.7741005025427020554968455639020528202311402023436478496506541754434680385855384133983603846328167466e-02 3.1534196652275114031278614868008173805820279612426523140888483327385786456691500367955054592409753939e-02 7.5922022274958093479024069081512965349945866223179172983138806964187722364395831674949553039318812293e-03 -1.1728309864964298369322637260615652276940945793494134484946294274128524323677045451455318996917047451e-02 -2.5193418367344060236632952009197953132730746653958956673194166534218778200524064096205424173296148824e-02 -3.2302570077286436531634813631383040940556776997214392115496898414571819559923735653999865785091109967e-02 -3.3558260056199143218184101994001852391990773574668253797296689160084752085123225024527083715907354230e-02 -3.0628872149149710262891952664972481806170194011878872156693703058926831545057493249587043797446794334e-02 -2.5931849610561377152609153875181547448427580014374052908748539251008084130226477018840938703768818071e-02 -2.0300701031220216641157075225609064237950433307492242928515197632163410301454254582996607591424182679e-02 -1.5027562619621140943894679540269252534805889804504262998178310632773134213990932134949001775210860405e-02 -9.9187710350267425347703624383287085889950102634510294357749552682817446684854291667315849463336993132e-03 -5.9590594691015022463701919459663421466289895239104107638266313135187846864595991960463562819763915481e-03 -2.0754816176577062306331877240572444963589329563503102436101619275627573186202191666324886457464208368e-03 3.1659633918068966685139930507672076580484356687678737272971181656164615124581253379755815643895457316e-04 2.2551251890298168179423516954927178081889076535941766188749458438709241083668434919662197320554235442e-03 2.6316463695183040245461761534098296147853703303270214154245137898641335219033091912669361499094357435e-03 3.5439187771659063456047479583926176372982768068836373709486179743778676557547171074174228061026831631e-03 2.7340426514043228980664425173694636270779973329790171294155160583398460228448246522600225105774799606e-03 1.7749141941386254107427377052125556895861992341616376435425163944415891566819707172334680215835126357e-03 7.6635090356836085842794204383084149919013357383227700811606469011824137363190427492088745243607083425e-04 -3.5045447876846106387909108506371410737800006726327736963829099076983789484147904388608934121543844995e-04 -3.8345029262795743463132649483979361996615937059852387743134816597790422861746855571226990409231912879e-04 -4.2417515347190913119899550122411288234924351845588329753710134096790049757269221942775691435479217650e-05; -3.9016122856299948246214756999931682244819365256049050507219592285178886662168295738026107043683946423e-02 -4.3698609925891715683211777023926682647754905604489324230274607997227536598378001749237525266930857958e-02 -5.1164900498425929437538107722325558454315729955681617710197639339190689555715145970290344435961179197e-02 -4.7153867003755751022362201143491411999683093617919065156372519640850513150930393646362802979243023556e-02 -5.2758534223150167407272131836858294886969515086816931691807567047075446050324253837392891642625830197e-02 -6.7868099852234457779351604503562427835150429474877298257413948052333746290519998596461885430842364368e-02 -8.7039978625922126125046603548106362349323159957195819101259151660554120793891432820199626832631681327e-02 -9.1632834551027477401117774810408589257795183415114527895972065019450783875978961052511733168952916646e-02 -7.6897742169393790638249779133978231031194990550378583534208062137260275551032162674201730311618545882e-02 -4.7431726925006579043000491392380081196265795540152990780648778455924815503407608625744582013348429576e-02 -7.8131001903151480757859008274157031892463086478992528523891147225733672765897049806205455954794164729e-03 3.4906395208823601556038120134083842623401342655639290987203671313911646735982789870729089595856222506e-02 7.1654250160958698316356088082520536207709920119237822041367582907802970169195407915856058895499327996e-02 9.6259290901561665825266250681893322642190130787750141610052677434453119902421033636033570712517551022e-02 1.0578202514048372907256407143505953609162217718715763950321525695325941118742461370579178361479658648e-01 1.0164963712516429650643178615816558988228279034395653382969473639617372582809966308014388408020009575e-01 8.9029589565752691490202010455527564972352806221332652184220388892570286861292267541185151240019051541e-02 7.0107537767278535955141225244655320718958662393515317858749748447202516855185519779238165795918112636e-02 4.8330761882319938318363150754609093028501200206149556362390775197987403258733463464384021414441462099e-02 2.6302049035606747151357412557706925907185243730672860351233018210765816063918290527085175581049947117e-02 6.6483178415337633135349979436307959844450802894550103169388571395047828740769464570691191054970777130e-03 -8.9331721578915005177276283037060167991981815216642838661376583672227287577356638303060509180014538075e-03 -1.9313116814375214152312301320883714045054608052871841155700870322798701794533325293378885261387235864e-02 -2.4369754638888094103101332765225491128445738761905534510820424809989711913035670411853197678481905909e-02 -2.5013887273039906533411483985697731800678508492362693181734070407481204302404940220832801072743108727e-02 -2.3182942495991063425743139291151470046318753181051287714954461158127530964106431665643274026511746151e-02 -1.9818102371642665426315830345021623236711543996280934830863121078688396137965920344044415460407778090e-02 -1.6064732168211881674286596531115019427871943540178961800760228689181109074997411913894364918226984775e-02 -1.1936676430461977260250008173122225113958348911683838870267979459272737019460263424406561444355657866e-02 -8.3058388832797825175046902284749215947797944285292143564662930774542727492490428862124337887149105127e-03 -4.5822383757727629521886355789511566098179180203920229306660815832407857862390249487162201512294608655e-03 -1.9062761959409121399002860672114575714586918240738640067478087052491481835329307536437020562286087691e-03 3.1335208220138249922547316101576314300194188364370286207204399917440617010359607946188486893217892528e-04 1.3031726168396715388660646513131764475436219262423020639198109754620831414809013845612282180395755122e-03 2.4268568206991627790327113823961097016767338710329717582239709889448975148623357671573467230042584655e-03 2.1453420217366848094388627202832642699347125581470785951000112200713228446424113637037683344882962024e-03 1.5937844932236652033661064703170281398156112685860492428689534328672419778417800223254264145014051503e-03 8.8157833980664451878348559837067216284330438366864221515534363183480248239660310687479732034867539407e-04 -1.9812253352720691160537655421783619510195265515083509666618104814627840871131931441248293704887700660e-05 -1.9245914682712914068649331704757944194876276362196102827231607718417354448403656480877734507892472722e-04 -2.2959166067989055480369802492412791662160360297906311493554448953846906025113029477897364953367235826e-05; -2.9159631932174167536697974521971350988814750067851787968106784195140872799424858525557925448774912048e-02 -3.3434898782538972513795910686556719477779217391357688367855306319188224686153498262008285497407432895e-02 -4.4454865089172955740758187555043835559578174928754216524360766619411044597056876300145272840617913900e-02 -3.8836018699472631685347138275186663289141730030283898638245995051422118905542441248716206749066567576e-02 -4.0519699932654636200043290375795292954150554310378000483131373492754648721061749337584050363545730776e-02 -5.2171107114986032073386250284064501074892567069556950782279455035394838449618308301350941292046406269e-02 -7.5008613562398132725184183777511562101336209531017544946008009503565929873971482356172701270757196469e-02 -8.8451929977851628557320673543578907412318840432638408352741840227374579304946400406635864269646691308e-02 -8.5499246350663443482241802566674882366008419675439693605167312206828316014196392460009357367444776085e-02 -6.8084855601670436051809327609731926564203908672611607892089372134624845401123439845850803008558752335e-02 -3.8434241707432724222458364049020266799377878658246173403622901604886124510816858733161103522606293613e-02 -4.9733361630952772882576941275243432072809290195760456132356311081397567035562483283266312453478715186e-04 3.6740345962464221127905973173575517132775327310915946916716973060669632283198810299386095031134755585e-02 6.6397272103751314006127830854764142866734562568751576685956403982849913694651517661008928113254081204e-02 8.3894058361840620733925888554461805505899041388050944186408733217483067586132423089859603815436036917e-02 8.9029589565752691490202010455527564972352806221332652184220388892570286861292267541185151240019051541e-02 8.5261337186353181795242385690558008473461420639427797720998309457004706789493977591270530819795925487e-02 7.4161590782688967635452096799267141947417322542304363267891872301035804104365525916252262735990419126e-02 5.8084670668616442527937119296422671101279067651903910289204783492526394879844206566364503800567790878e-02 3.9499241545669496056885373857367703447959108045761305515079088020049152436405792963526520742581863540e-02 2.1147621465399131972187264849616796586601558460110654133303777320331473845447749161540067082346983012e-02 5.0543186516709711130880453213495716945677875718909760964702517700440521133562606147644886046353153025e-03 -7.2047044923872475505806807570685860545904005744675554674961643784822716745198135136831152644124581810e-03 -1.4935922357436039382191769863919243681641270164189417139163422037408059595381190202297664361721586827e-02 -1.8411336295881351743243209092224859395044859988118914090456962313972477421949653583096926255391249724e-02 -1.9075773216095834937333656771016573550097170470211589017949527287042610593208236622093091756559470656e-02 -1.7868188769415928948608702355056488800394455163988618680909309346763004265464395629198858149989699130e-02 -1.5737466112430329972012491191306572238349166109362972159083823864308177143090125716285344841752465052e-02 -1.2792513079196697692803255416706968842766479385263343116041818289235761337813835465851903985729838113e-02 -9.7208206171703105551795795578381418586246222733357780121189430662160669864926368387260762200673963989e-03 -6.3267308864580661632601146407382108928178699473033769546219640520054109684604636814151894417459736858e-03 -3.5549464162941303973695946095024879388381376387824664051274797140237856500455855604753610099294923710e-03 -1.2100866926109170955517509404743131291555781094019305578900336396126155136472195493418410554264822499e-03 1.9754395158618545929958729476770335050136046056981144936602065439910033487417707334921764275261183151e-04 1.4605213703605524885311578275086511183109975541056653643837394665476389382205408410131716230665746808e-03 1.6132147411113242237546037566645148021266986390084721495403624069580983779856642979075288613026461737e-03 1.3870177903616940158738453273880943003822331927958961343782836114584008803879305342742472136598194763e-03 9.0123323588019706953506214565678558478314433208028227776090432663038017578789643940547468951469007594e-04 1.9320431075822783454895097867028393951737281822123645466532366565898211781141374971973252734723605427e-04 -5.6599441603809627059291756792415662883791587313318951191454237500997359623505680468520098869921129452e-05 -8.8688370671525626043050111700742163237207005639984856247603529024480248090087402529310693912527579701e-06; -1.9735066721855236618435057480102935472515735232570619951633154394035547696398325610064632985495290561e-02 -2.2051938334366087302422757054828132110143200569084427028457965301200210381140630237427660736640101056e-02 -3.6765787863069733432185886556547300527228580032753876578891268527557619302837710312458678835392614815e-02 -3.1693667104969999309930338931159176004815818287741754253591026823378707630316237410282273283705275048e-02 -3.0333212821698451488048744418649180218849404589431726164677502229180837629872934368270082541685736214e-02 -3.6230231845213039739277941244129446223078643884199419939487604725096283839828724122391435233928498152e-02 -5.8829819933687037204671628694658195155561832929821689969323993754185738120854197653432349487883821821e-02 -7.7089203976381934824320645916018374608215581233857435314742117376273884143478961882159405285181358525e-02 -8.3190005248473029304666715017244981563587209867108975711298895083739627594164515359814329032160267105e-02 -7.7251066737476242199422554291011277804862278148350728113590286059263031816343977097942457551099186685e-02 -5.9304780754330336611390381837889139475178966279191106658211572064065519529227272515627796715624186912e-02 -2.9371453765397409337781565065634736565895770892274925163871068745207781108746101529362959228706598729e-02 4.3870859614500202176172590186422117651281988626862753019696803838239194682053238699934796102984718549e-03 3.5304734135356179458129892465897237209797816522173195769390690163987233760819164768566958689544723306e-02 5.7741005025427020554968455639020528202311402023436478496506541754434680385855384133983603846328167466e-02 7.0107537767278535955141225244655320718958662393515317858749748447202516855185519779238165795918112636e-02 7.4161590782688967635452096799267141947417322542304363267891872301035804104365525916252262735990419126e-02 7.0950077158634271438282438920059559636584533865291851419368172954845893663135744094951519702773386895e-02 6.1402049876007951508037513539631938473867092415695426903027493261678866020076968306177768506459943790e-02 4.7597811770337449360786554542698154197365533401828363121792226902067096714093931047774131292779198939e-02 3.2121347974933556025833594471301596822980233746800095279009115060835479465027588243195984858482362427e-02 1.7078862564554409723548877002326735169659021979026691749192951908758667601525910778247986701773797802e-02 4.2739811382878445936393896867754735054678835047246433638397464096979669569974119719221779909884998757e-03 -5.1829241883648856657314644412090526166509808554555865710403388422468976241787431864400485631248154816e-03 -1.0890914753277359656975869689840078691977293685759699942140571627923551806813647093655803195710000951e-02 -1.3704616423687458616562019853288809083643870161343157479626548989231206813340293619826334077636620334e-02 -1.4527219447401915170247921044318275031340687483992338939258331623900027064243199018896223248022217657e-02 -1.4059579669022591516535220884626208638770454300175166730706241665253377318311749767737234303107323999e-02 -1.2472105004779719834211727960187185880090661806662782025525522102485521841741468308387641194156806639e-02 -1.0196792951416791000735880795501688782350301804899930364098360046402756859904797053858612037660717792e-02 -7.4173449576175646250044198054358277962852340027238325716672177369600511832480922509425847951254703761e-03 -4.8037155862764220807717358448610477450170588208054101009193159571674835902831978397883099417690320327e-03 -2.5596718852605868460228292498982015480355237617768777366123214040794124771730677492944498557257152042e-03 -8.8470701103211875758060037083857513237728294483229496833846781030576804126181812946957932237121840528e-04 3.8377640858139243977615338810832413775995347261073412430196298762759218236404329815309450700056098173e-04 9.3439089893851146384834013134475316510119723379927634842682956878966043071636714892526027022715886345e-04 1.0589036356345456226570642102649631613389289751898513659335492041711676264829476419219785338032982799e-03 8.6130864456167948924807597257715818120234741580090375076065132715977292418082142072781522987641572614e-04 4.0701472759322566989066181987858888223179689130017996813237740707194658051794193141915881974476014751e-04 8.9938720595381022532525639531451730104807624425591391335641881577583992526089873203300479411339750505e-05 6.4860885432726283004222961499358956264081574107607662243850689048198797292558632604815940117147150596e-06; -1.1191996878213897216654745957851499038638647006218046523026934093996066216796786151411080818985794372e-02 -1.1161559021758267375511161643096070425274921307972079919678784920924121439644457306960558222330821317e-02 -2.8218911043719241896894887351824940759492411285466567672462855249717146716516262064926148997887220877e-02 -2.4930299244290470754727935019526032720928798027885934415778431050060307866190896775569096100411241934e-02 -2.1801806297727231972693345032333965304823607624600346549224689466530551367675046867321930761300682131e-02 -2.1960503651265079534482292637701619448925123736049594341283354293640702414405867865995925129451450276e-02 -4.1539518190098034749334620647096620626449958956026409849931840373318304025294195858064940413445542032e-02 -6.1171178309149202641861399583183255358509107999433960292151465943001004675411889916209302130407994800e-02 -7.3050106943040516158879982565815954873563645236202139957134892835875381371395119796560438783464055012e-02 -7.6310642247109354980088132289590877163609536261353461783619730972136691130598706144659771018601636571e-02 -6.9317872720136493288643603668946153625593867331893268702562679010762727821597885730456622226336533955e-02 -4.8931030249569412383479965337261993737860280429601579271565363571799760360322152013784773457672629404e-02 -2.1329087196016377137166115688662062857385859453811165683783109601622693956627919053020546410119794925e-02 7.4936391136573303568112011219308857539148921873429903021355135308285864644616339117376942901360861579e-03 3.1534196652275114031278614868008173805820279612426523140888483327385786456691500367955054592409753939e-02 4.8330761882319938318363150754609093028501200206149556362390775197987403258733463464384021414441462099e-02 5.8084670668616442527937119296422671101279067651903910289204783492526394879844206566364503800567790878e-02 6.1402049876007951508037513539631938473867092415695426903027493261678866020076968306177768506459943790e-02 5.8086027768166051430503139596945179945095846469236034277918671725973371051039217669198944812494172798e-02 4.9605071688772225266471983465651388876321499571960110368428535474638639984834215490831590850870549055e-02 3.8042583206533514191992305375186294100323796675837927406968946518584484155268708658724315532554103313e-02 2.5319010053899334977253117793464927778735154766344696777877099258256552696344133584045610102431147940e-02 1.3281994290519093725227562029338111475288107405235938780554092227808869568611039257895719080015346666e-02 3.3311019718334503460477490255527487682262537425951383385004253522449240094171073317125783982400704902e-03 -3.6316650883337615519339473701171958046306067926476896282460911969316926479810847882658282872909752043e-03 -7.9192705447703182409593601497362683301715324101903347691444101645420602784506130632469210981033679050e-03 -1.0308450955003406493071454449671697176311234815848244522935995824431175984082417111584214538587960574e-02 -1.1229086702682825852589449909558941109484894154528917227005754667759812627694747850226476578855799374e-02 -1.0909828422396761804932798378429144104955950128974641435306491550034285343910999333548569194632989629e-02 -9.5500552258347881087765431628312924625622654804261286425416418492795142819216784235975221913247045651e-03 -7.6016724368877907491631188135757353902849008954488803847124249998252925784545315480068179670756591144e-03 -5.4151764174490587915768449057810306897687694306969964467614432837212970689395222595334295731303433109e-03 -3.4814476402935951747319704036326931522901543360721316076589276376513931316151402892107470278167596891e-03 -1.7403240449746018982737014673116422262085081345727836495156703005390292806016375626728219660244940008e-03 -5.6548477756022011762833421571521528040498054586364219414034485995188383599159192732248865316495155462e-04 2.7477047171183522313468200355149924461784835326875723021275264282549690725249416172278902273858542526e-04 6.8229314543229832750521896136644601702824639878955837731687478631559081270813015761846731948611299759e-04 7.3971368785359050381591223034415932749782668150433020195969402360497903317877354759029041206113947446e-04 5.3556719169815488923454372897619972628296932098864621156117000543118166266727424441422155289672380380e-04 1.9764960939642430685595027453545676895604248852996980976956607630514114342375310398077753168788103946e-04 1.8077292792609173682363711350182373505537418850130999585863600264900945511165951094010792914781328396e-05; -3.8525688214052861722314268271911157335820805357528324173610089899850670632800965091789457373549802130e-03 -1.8533110677476888200039248066752168393247457749987236105858006076711630232557301248138541586919182410e-03 -1.9311857413074972993622769545072427888075373740737954384358155887008424680132647124315503541226634795e-02 -1.8439737437600881341125900883063709608556675144437968723724214154034252312297987621886021065910531632e-02 -1.4747792634091138066660730716887738371628932872360169023867590282178310280851435326516670924435628220e-02 -1.0752114903290613702964638187115416754451759018038720650161517051776614314311557127515561808581282074e-02 -2.5411651085220662526221342342502674908901118703208573692162227953093060531915517147899272540938090196e-02 -4.3833791744075271155820313193157980962554249738551220137259307180335531059102461928732891552895046962e-02 -5.8679942146527234268976022869098492759262472451485310680702774776628654878169030734840456759651204723e-02 -6.8192295357107165105817288009458203936956972847478275047379266561349927406540911345365512663984879495e-02 -7.0104806244316643786615433957306426193232296592550529518251421812366117429473112708339332113614681704e-02 -5.9380828624569596208478634827685291526403895133040115940035954878698810676716648225560398567812443962e-02 -3.9564208292836237577994599444165407326960742008764995135510711012653808202730295341871204422269720898e-02 -1.5354802618970656665346353565424522480800465008454147921050490743328655164919535098278613702755922210e-02 7.5922022274958093479024069081512965349945866223179172983138806964187722364395831674949553039318812293e-03 2.6302049035606747151357412557706925907185243730672860351233018210765816063918290527085175581049947117e-02 3.9499241545669496056885373857367703447959108045761305515079088020049152436405792963526520742581863540e-02 4.7597811770337449360786554542698154197365533401828363121792226902067096714093931047774131292779198939e-02 4.9605071688772225266471983465651388876321499571960110368428535474638639984834215490831590850870549055e-02 4.6428279291079041580924308084596868649959737231272200220152936411751260657534508781189977207211934286e-02 3.9376035738456868263001783328828546397065835702566610066143304403894353922824516329956077661094738464e-02 2.9922900559716760690061247085597945255908527123673524006086388708507606335693362487767653459683676178e-02 1.9750846684834016847037296100849964751344839873307797504207333708486563340370688623146823333770234510e-02 1.0333278718093806625305236211715696681348745259144695278344434526454415607454692614590995988037527769e-02 2.9447028200192632227029026826199036047603907758787276550666423162530058276581808503666269606311213415e-03 -2.1759843734442811159235138249028833309885653030028020356542185180199288406524238511553990945945778076e-03 -5.6433007649734502875470040442704837539195386352538505733212250829612735700685583543152904684287826726e-03 -7.6204185590887723346956396301255018501447125536143287414611554499780557023806675344662457583009634890e-03 -8.4054895063986728048508492397427630430975608411173027278527005710921906534402053314947157362586009747e-03 -7.9703475200710274107506633656245645529633656311670214691114325847275837601292642703544080028272692806e-03 -6.9962724125646892481219656595111642279479404075640141418604782707680342631085176007526082588048714189e-03 -5.4529363147650267672095762286172925482238653797767700787219399051195038695866127017040179946749426300e-03 -4.0333838902889726857532851569471015771808485434145438651122473473065794348235557764807641554232614521e-03 -2.3998033164675753168021209262905249156287478201406857475337661797681384077383384615055391876060800110e-03 -1.4378781843960918210311124325957505331459965170781085821098678888373528859468938867288799038197201282e-03 -3.9715895175885251600328529615083721997369743095131012309815702000760325381107062835133659613700043768e-04 2.4826344826585378357902070352798980836247821288413159510900632058100989946503650909960995420324168679e-04 5.5511506125214286132635439143374136191399638263932957723644778721056614160109607346695821749109561147e-04 6.2020106244916295279598926711882449280017329443336840700880309232132084892559499072754301092637656112e-04 2.8956348237855650320393103844627222421374287764493642480129460974226942146008534610324504299399623183e-04 2.8234541390435264977636227781221786458023452769029496941706820019457699067247320214677660352811267908e-05; 2.0148588088875737455740785154480815602945751789616155551114401784647527685820002766761541095371370177e-03 5.0943904316219194284340547835299795042356710009805471667853889639139506709258645791901962836165552740e-03 -1.0663183639507118181406395426402720815270289631456829720749352469855917709639097341560754533284112161e-02 -1.2207975771721130644981335318813779019399017697237741569676900894601670739847189676277942025220336608e-02 -8.8972596660052476801277787266323805728287790897678739229950379380513275144334864246953212326428764166e-03 -3.0009318883495157008239411142158014277488877642125931404236728586473765899703388516975899236485218284e-03 -1.2008618628868999994877802732878432148291549801692193022516282791589711404247736318145562818921294832e-02 -2.7472010285197815213755688996546484662437338678546785607362060760518605753637550357169514840219994333e-02 -4.2990548350614954162813887581292560924851837771411325582172992705773864246324388466377910277356153536e-02 -5.5733191695637045860778601714198888614080865652775759298220772530724663822299960890568673738114572979e-02 -6.3847955419768592801049108092972976802868488153636117044968249546605278180142474918072714605276726301e-02 -6.1433204961855624099343313634663933450153349344275131878543535767351486089200056562651766412481524549e-02 -4.9823248506315376508925477687718791715327589427279600923238749575400708578765900466100532582455720198e-02 -3.1657802665630898725202180503218680032512935023276187182872096383261713670459624233880230572555068692e-02 -1.1728309864964298369322637260615652276940945793494134484946294274128524323677045451455318996917047451e-02 6.6483178415337633135349979436307959844450802894550103169388571395047828740769464570691191054970777130e-03 2.1147621465399131972187264849616796586601558460110654133303777320331473845447749161540067082346983012e-02 3.2121347974933556025833594471301596822980233746800095279009115060835479465027588243195984858482362427e-02 3.8042583206533514191992305375186294100323796675837927406968946518584484155268708658724315532554103313e-02 3.9376035738456868263001783328828546397065835702566610066143304403894353922824516329956077661094738464e-02 3.6723054866908614059697295879456460836509648640258030429682296077171856453529710914443639335198183149e-02 3.0950395782189919151014484928631011277354002024303549132704340167207469199841075125623757477707861677e-02 2.3315266939991006344011212945564622611568929925059723019486271928408663586660597653413965281823155993e-02 1.5191882872304991224253585877347460918618441975185421332906522657104707742119241007175476798733683357e-02 8.1173847263431158381140739912922893508261726020330277124306092729101910025141727295318206052321600637e-03 2.8007265094811781438666505120050181058575630108101851723933861875370158247893810989796157483895559464e-03 -1.2053005853067072674286840175232147839410415389366196797747675375773784619147128924757098711829220738e-03 -3.8501391780578045096702914960805602223630134635674338938257671671098719605032583250118459411174469663e-03 -5.4708626616925366772299362543083134417563205986074138000626731224886941343556018616272486824416859602e-03 -5.8445094399142929131864065212868190330867824869141680296995661586602768962472515616668938910008867958e-03 -5.7869749166418199986551751084555704363507426563407391396565264139737033044345982039201946961189127925e-03 -4.9514501895689041224619983469857819867979992898482691055944544419786026240617917117065073736196743949e-03 -4.1396044147720806801556617624394067827293369025610611957498420253939127691274535391190854148689251711e-03 -2.7817277775656132019307153724175829678558836142962960166215450362347095677998153116099353582879856253e-03 -2.1059130944406754483909087129671010016144646680994304397703744935425353372748201944895189811887054800e-03 -9.7782722409543790152467342769006682943591337021284037323381800311973389283858532653778454785051030781e-04 -1.6240323648146810296774158822650396077823726553214933512755653614411243366550398934057114487478232144e-04 3.5147671858285577168335518735848046867681074352119386519026449976176568028498082356434268092839427065e-04 6.4647299356154221924322601466691678060570831001658617938668564651421235554053010720620247818766533695e-04 3.4641074298546476097835640899722870300233981758685611604493050043712300827317401870896595752680481223e-04 3.4787670371780873260413697651628795672436059424951436915197494174409147594469552812369970446715638976e-05; 6.2902115906865184997193581716433665665786300769213561683420110417169483053949698536270697248226300511e-03 9.2097182364755253499954324709494690544921927516162986031122710594464614314426723190112040917298017655e-03 -2.8161962340760278420816652343934546878455433427765198629285049892254671695566433763787574221972939408e-03 -6.1968092963799071972513920519201017704837612024637044573906756598790396211480526933401724911473622143e-03 -4.0748413432230185358083602254973341982208108745383321452060393399246451256462200560484611700330088358e-03 1.5953059987455012239829320091019265090264113748369672776375354198466996664807200168546723801611062994e-03 -2.3472144662336784696089731265706539993324301357038775863947219052063353462312291793826885666822780074e-03 -1.3815288221904104949144836646710775593029385974511930129186465330163939727961498482085733826574486592e-02 -2.8067516023978848532696483756994358562800919309549903106958740124804868992106795712216966034726811581e-02 -4.1476527367536171062864451988165129465188604275615791140674962489908957196393347161061289418835776644e-02 -5.2902864054899728742699569324685652832248773378698000930760842042740483711520516512318973183953003259e-02 -5.6612969140243935280374227409580057062244686243793451626450134496279809315073383184022622058805515994e-02 -5.2372524547960070833921103937033301784625406528241522221857700911220865459312662367382736305340717840e-02 -4.0751926464591341514879309530531424532826450748914470347954258043457716371218203559329042506454505900e-02 -2.5193418367344060236632952009197953132730746653958956673194166534218778200524064096205424173296148824e-02 -8.9331721578915005177276283037060167991981815216642838661376583672227287577356638303060509180014538075e-03 5.0543186516709711130880453213495716945677875718909760964702517700440521133562606147644886046353153025e-03 1.7078862564554409723548877002326735169659021979026691749192951908758667601525910778247986701773797802e-02 2.5319010053899334977253117793464927778735154766344696777877099258256552696344133584045610102431147940e-02 2.9922900559716760690061247085597945255908527123673524006086388708507606335693362487767653459683676178e-02 3.0950395782189919151014484928631011277354002024303549132704340167207469199841075125623757477707861677e-02 2.8710242474170567151236077487118683106487979629413799166107797692709144702538288808117015771836904543e-02 2.3919999278982282295484774948258362805581662386494986333566702440133624844554696976583800026758263773e-02 1.7669690529220458693583222908485878847981450956085968179452445410490817776722871561597453620114824779e-02 1.1536268190263712374336735912742820433032082577536480152221448640976385211065214110543898594418537985e-02 6.5736657182923681932429997517729993623675748639552566033388883964923435855491427325572360894395211728e-03 2.5121811928115509884134955008808347864201568234953595491139346972358160932946288114275974806746578040e-03 -4.1135994651112649004565025909999282585725617497408785772118621496744098536437627947131124640693512230e-04 -2.5483806895146549006498881128694049162858046299030193080182009384054124066581944123624802766612119159e-03 -3.5145369352396930543437977171248198037848798061578524711386791500695107454747149904177693110381276487e-03 -4.1994415479513670856640654267809051248942962365101962600542342006187289977883981771065493509352572980e-03 -4.0082619760201740691684996586999878040262963714506963954949943024439496519046509189719885705043229704e-03 -3.7899915896684701524836816354003066816368431807719054811882180172785443052773284094243727172712823137e-03 -2.8050284871947884316698247607021795721843397192394679991934291283761538197290036152170027054352114674e-03 -2.4791988154141396687846884604928163078864409857609511060029584142213212430107803307335596735439060946e-03 -1.3960283251538456060207370990095630017811056144425167439882627010146640329310946000149142560456491663e-03 -5.1881219357432270063829457135577654779769790964260943975064581626067878690185515231516717738587865862e-04 1.2708268848775539339576000371892962982418219392569705004482142962134790215607224878850850769447949557e-04 6.0895889295967180946693272044591302750894919938071144180021900601434432336297592327670693666191654220e-04 3.6731031574603089409842333336532959016493345384067475962455053077048545343451889137193622057104707924e-04 3.7701423416761068843720759939720721608480708288960506126704780572066795746990530241392704991097115410e-05; 8.8767814689835111601842250428094407832817475695388392060462280111650221297723586138981252065059364365e-03 1.0671496571743106257632498964394762577413114940323411685861188745867891064210723110604945620195961691e-02 3.4931826290214790129635035135927541638821484097386849465731277259142858757885459526715379984246973270e-03 -7.9800495520257054900771709284080160841543153657711860897189951150520235030028284284522723015816194248e-04 -3.0066333058425106805422462063923542102949600567098492278693823777902826541346918792891673039530921411e-04 3.8595131533062490459245459279788000412051901151112426607187269251454198175742951298801498935458300035e-03 3.5191102563656494029472546696065674570623836141520116875003343320451815279745730151542705477809711051e-03 -3.7366738284823467592199103664261265832890317861693421849061035820793600518995583607627234759534085843e-03 -1.5301594075529602042468271913859262651685286150544117546858880203665547994034115503648108697438547017e-02 -2.7540910154583568233895371060148382282072031851444773445761790048305617765036209352394310563139011911e-02 -3.9687924374577995720181170744294136536309778457517815920262322363504273142331636514993156229489310444e-02 -4.7120554372245968485380943021367809183844038247735582280530646026777465018109755711001882646027480178e-02 -4.8407088146529601322252161312562978806145756051696110634958520057401997234017165981693043729743056172e-02 -4.2855936775154524529033777196312910979246273246519087679975331657701642658419902322590735434567840619e-02 -3.2302570077286436531634813631383040940556776997214392115496898414571819559923735653999865785091109967e-02 -1.9313116814375214152312301320883714045054608052871841155700870322798701794533325293378885261387235864e-02 -7.2047044923872475505806807570685860545904005744675554674961643784822716745198135136831152644124581810e-03 4.2739811382878445936393896867754735054678835047246433638397464096979669569974119719221779909884998757e-03 1.3281994290519093725227562029338111475288107405235938780554092227808869568611039257895719080015346666e-02 1.9750846684834016847037296100849964751344839873307797504207333708486563340370688623146823333770234510e-02 2.3315266939991006344011212945564622611568929925059723019486271928408663586660597653413965281823155993e-02 2.3919999278982282295484774948258362805581662386494986333566702440133624844554696976583800026758263773e-02 2.1844695737056703412661951033666466317780771599235863501730614475288115105440868812478296071950945817e-02 1.7757111775466596329680058714282845716635068424898640797793967527192969690870650982252334747698699603e-02 1.3006842212421590269041475260601507370726678901252334034244006956368107005795332471616679515082440379e-02 8.8159996313793540959622851153047547993195729289400270892695035766786208268368002480492426751351101446e-03 5.1049196581711641662581986554570895947147535674415429795577799787606925792848954484636207597614248340e-03 2.2677629577337306766216767894276491535451923552756220085939614428062260116943803522458388285687787222e-03 -3.4666460197410061547142927374006986985029545809841893842615399408774856898816099746143047843120982699e-05 -1.3298238996308034491416635761504046186783429159544383423645147920852531950127680026027276480396855000e-03 -2.5117685805670416502867946829056823029157406581382049978167962281525464996120174701796087852520940165e-03 -2.8211966214829241619038769091279277655548989068613670363644489473148887575041297778484658418720315768e-03 -3.0760512684690177689995608562056390147573487001338466083980408130911628130097862348752512321488539330e-03 -2.4720135852936037485624280562864822110407627259730984051065579457844305711488900836043008185268605713e-03 -2.4932608860468942391288172335099948863555106890958409357082469724857223488559999112351940556296118911e-03 -1.5871769819290946930275227629600239798494514251526692633363834621910687345363572128891217605035610335e-03 -7.7593566039411089360946130498497281998232531298493988317962185637518636631819121613500548360535101124e-04 -9.3141562009233160112337010258533924919960416437493478127311553046443164817581307651418137890223831615e-05 5.1033229181993593491556104335639081248727880907208421729558818047008178783534019148764122063460837995e-04 3.4901327593798376857876554230476677182782743633128118379423683272728064770494198958868562584829085099e-04 3.6556173443827098852625467612452787449515820627229404774608602122263300596591670512502859382725397575e-05; 9.8764232705623484462953501325208534633025475012712106424518345527837967921108144844331875780412992727e-03 1.0329967709935235352207854135110749325191169830652309886420192764679881083300882941868740901007060987e-02 7.7283224664213790462243889659324029985607142020963093961504582273012284219480698825879808070958576058e-03 3.3960677695039184645696832608217918810209344871318917068477086494599414894169759475837341779935422489e-03 2.3943709937627455661971174157801493693755862846937920520724347384377928153238492486479416491354726508e-03 4.7689921049512812319887101981472362120150241804106274222075506682717966262323944071251655569768927480e-03 6.4783572231610146593613797613184414149081150333585131073618974336530547035445868553279638805667362316e-03 2.9173487107581110162547167615132700376610389925757586081678884975938691718292528715357530423284124429e-03 -5.3092668919366654622037332386560908608114126400782290161344164396334388376696861713166534865364341970e-03 -1.5330024862924323865270432677420265700523082422221048681026282426500368497902752158643272873387417497e-02 -2.6392144364931733452786494845882268529511445034786632954202842357232883858419878885988745440183491913e-02 -3.5390025881459942955192162012538487782685828384297275865651768093409815435698166554252823486288382402e-02 -4.0078253684323599452123090143190683719777021048375798248321720027661033724694289494957753806574712505e-02 -3.9329072406790392990652964194401975777879278785545638952980680575270425677163869537227077212392930791e-02 -3.3558260056199143218184101994001852391990773574668253797296689160084752085123225024527083715907354230e-02 -2.4369754638888094103101332765225491128445738761905534510820424809989711913035670411853197678481905909e-02 -1.4935922357436039382191769863919243681641270164189417139163422037408059595381190202297664361721586827e-02 -5.1829241883648856657314644412090526166509808554555865710403388422468976241787431864400485631248154816e-03 3.3311019718334503460477490255527487682262537425951383385004253522449240094171073317125783982400704902e-03 1.0333278718093806625305236211715696681348745259144695278344434526454415607454692614590995988037527769e-02 1.5191882872304991224253585877347460918618441975185421332906522657104707742119241007175476798733683357e-02 1.7669690529220458693583222908485878847981450956085968179452445410490817776722871561597453620114824779e-02 1.7757111775466596329680058714282845716635068424898640797793967527192969690870650982252334747698699603e-02 1.5754429906416525800867501950476123868053509188261290919244918043794141589390662293127198692071726739e-02 1.2594916817282637712640450113867784422592389945005138815469484207416862415245249129559386595711301689e-02 9.4465931841367229388305074635307627826991836630831279244411163462117945519617920378978117780500779551e-03 6.4068584967978729848971611997223740073721694417581184504460909037308820383383450033618187633198104026e-03 3.9598633822713069790275672890568588895302917072788889190486396952977359632491654467499349965539073193e-03 1.8082073185552865258870662448364866133736335526746703420105456856279607475926651736525675829159778552e-03 4.2874819876035149918261414765112775613188813026857033180690115194085185586353696973779579630720793223e-04 -9.6860864647562040731361538694546936913289237889273246741568373633994688177549443580664944786785439703e-04 -1.5928407971450362104897039112897359281771264721582010526546117721422562988971524753654686088189871196e-03 -2.1414597243528652135703932784079404130957384475249429884540141007372937427626712910289097125641189306e-03 -1.8819277684941241607908747656352497947502871253662006736675880752943763367539367942209200583883392605e-03 -2.1530303838309794546400891327694691296219628864612692120560986254499529650092392614041397377808215366e-03 -1.5005752864004587312994819126520181503909632636291754037349130799453816083024918467688465290054177442e-03 -8.6562935409789105659962471656185865851436903418169781169247644189560175284741883102126863151832156100e-04 -2.6728358340827193293534930004448939600407641173978574603084663917342654900241400115051281985048285432e-04 3.4887033675255515858118119379821282728112678069483108805056640809907136657532756633452674598857473335e-04 2.8215666592246393120775563320521333760198009924768304105358858701572903503701759726874918618719290171e-04 3.0246697312397251798041917927529861029724638536755920386710768529484196967204554422857362699323447311e-05; 9.5813622659552659711804103123172176892362681778287883283309413935683088027283573100302849064419047984e-03 9.1843977139985237356721890678462786902460562179157138342499748824645635649843254697060722778215568660e-03 9.7044160753950839294165968149729481846783371788861955180056688873651132408419648024584602256420847116e-03 5.8568323497731600144153604688533175315671234613852523944935431114286742123611735879482139457805994789e-03 3.9334720486723788195983257651901369647460962080121460427708443507628561720800717242020709201427520571e-03 4.9694982895354353716497727830174895516041297810610040689597740771767005043047319439161517017946188885e-03 7.6499449529046045660690342045966032173336922217884139441032905532911875238253495999160220027160398936e-03 6.7417780640230764589794352910700467840478110099908282032081328407644351114965697200032105652687035597e-03 1.6149864508172357372572587216941162781713713990305797621357185167135015667229342169018601374302054970e-03 -5.8340287931792346286624862814864253173511332727002830961381474193195800398215360512252037580656869440e-03 -1.5005935177921388092638456836866560965215594756683771705643215839214435714695641653202824975997176578e-02 -2.3997398684435844684759253540013451866879452180560989814260646030383962952464933645733374435014745261e-02 -3.0325046886089474355397226170313526825570096232180471003520960477734798857725597995708464177383840161e-02 -3.2681017757528149095944021608625382933957296814142938060360867080159412290481995535286592636670732864e-02 -3.0628872149149710262891952664972481806170194011878872156693703058926831545057493249587043797446794334e-02 -2.5013887273039906533411483985697731800678508492362693181734070407481204302404940220832801072743108727e-02 -1.8411336295881351743243209092224859395044859988118914090456962313972477421949653583096926255391249724e-02 -1.0890914753277359656975869689840078691977293685759699942140571627923551806813647093655803195710000951e-02 -3.6316650883337615519339473701171958046306067926476896282460911969316926479810847882658282872909752043e-03 2.9447028200192632227029026826199036047603907758787276550666423162530058276581808503666269606311213415e-03 8.1173847263431158381140739912922893508261726020330277124306092729101910025141727295318206052321600637e-03 1.1536268190263712374336735912742820433032082577536480152221448640976385211065214110543898594418537985e-02 1.3006842212421590269041475260601507370726678901252334034244006956368107005795332471616679515082440379e-02 1.2594916817282637712640450113867784422592389945005138815469484207416862415245249129559386595711301689e-02 1.0876542519749073937930212513257031483231201205428389220965422943902299816395100537780083504369090612e-02 8.8055648707489621820684048362346186755703151671166901308752515770573516431112697199925091641987321280e-03 6.5869389664930899649204328730947341502862828104412555847995136413540712987097906983063165231695006224e-03 4.6813672334206671564457442407968940586282398146891806154718364651327933368470889162371147861509458940e-03 2.8790292474554836975799085643766590363698186888154136529615752371728257755472496398929274451540795549e-03 1.5749073833723008316556418633726097264057058407112951707402917635507777312573234559486452046695496915e-03 2.0009378628134803678913730826731131926843451545287667665186003187830882826660621133573073199563195637e-04 -5.7600217037297974804372177351369015699579889223839845434283409604812325686708956857015347493654947092e-04 -1.2488651581695693182436824948049546554940083756371938652342323053953829942136721735288766889760566817e-03 -1.2674175921315533902276456932906491124625094662401501523136885131242935958495591270679815708299046872e-03 -1.6383779860884149905748812887287827120825256436686233701492957622901257160470890669028460794985037932e-03 -1.2415247832524230194909945799096681724409327065554242833589661402847654040905309126394641254025240962e-03 -8.0133203336554353204676454550766792248109550744508822657474653483614843285113455121729031506860475615e-04 -3.3799275296981084807701011267737773163195282872514657776584879307796920654027143887224819130566594584e-04 1.8483750156332237248556620187588994677495352004323656139241922794577865205830524802220731765448096829e-04 1.8993509197688768407957739387784272676799920350160761856824416246617525156623884276716919722907750407e-04 2.0896543074342036511372970339330296073275769858124219955983338545353790021678331631229284318653703573e-05; 8.5590743714651086321746493783403310129971954891465391259089898250020435192243168696918847512802129154e-03 7.7605914528407127055748008711441392759490725153804236979456451764833802879619707702289446226126018293e-03 1.0058686152272206227433600176825959309946665964373153531865033663420796607883874820392885887787297672e-02 6.8900365050651489029660415464328377703126932515294932054791215715664369076085613989823343127766794069e-03 4.5447045034284447381028811175557412210107329485180442262863372538383775682948937703950329574838883787e-03 4.6541009439604530676041055087747208079014438479084505297956830881892139175462461070582703594238100979e-03 7.6896798115548489946529734899315990145769827232294619618674797079341321526934303565070304725459758820e-03 8.4480807226561301575582699927342853342680110314817541694741395243340360258659000577920811632567359757e-03 5.7647462341415602937177755145417803708293938628738683339991699355688471586105290231328401261949604403e-03 7.6814785072522143441544107134201919981277872046738149485613721389811836501083702414443539003319216014e-04 -6.3589275916167962273782105477631481688272530914176111661084721286578511537999713964622445191595889532e-03 -1.4507584834941799159720884610104293812580773618489393653649816424778323367713759360038595703351569495e-02 -2.1368372676217017285531108912722352672672679073196980755053680030947889930690554744243364502826055720e-02 -2.5461267450951484894619801975878320696110531770305301260725266584193135704542288216256690839243398971e-02 -2.5931849610561377152609153875181547448427580014374052908748539251008084130226477018840938703768818071e-02 -2.3182942495991063425743139291151470046318753181051287714954461158127530964106431665643274026511746151e-02 -1.9075773216095834937333656771016573550097170470211589017949527287042610593208236622093091756559470656e-02 -1.3704616423687458616562019853288809083643870161343157479626548989231206813340293619826334077636620334e-02 -7.9192705447703182409593601497362683301715324101903347691444101645420602784506130632469210981033679050e-03 -2.1759843734442811159235138249028833309885653030028020356542185180199288406524238511553990945945778076e-03 2.8007265094811781438666505120050181058575630108101851723933861875370158247893810989796157483895559464e-03 6.5736657182923681932429997517729993623675748639552566033388883964923435855491427325572360894395211728e-03 8.8159996313793540959622851153047547993195729289400270892695035766786208268368002480492426751351101446e-03 9.4465931841367229388305074635307627826991836630831279244411163462117945519617920378978117780500779551e-03 8.8055648707489621820684048362346186755703151671166901308752515770573516431112697199925091641987321280e-03 7.6396128528054033414530397356291943479401638507760762288962608129991625883019048089279124959149435851e-03 6.1760720535521412606043822510577175648881547058564548801107579449536282069024995491304700647040743166e-03 4.7961331678046009024564743739742970468806508601877702805529527460028059925207232539819283287530050578e-03 3.3683650067958953391793244310844909888284644558799555618195740692971874253431433456813730417684180009e-03 2.2156348482664457665113062334393072641822373074136354956243685496503823175923022455609963709067027663e-03 9.6059126106059940110234517388505280392993197969766100353773893361260130055573214799997797042400970770e-04 1.3418322522604297895093997788938066414006527966179732813943931641095017666350425817515531818164082394e-04 -5.8398116191250236654173249613098395519631574125921361876373323137305178168236186517342865435887709860e-04 -7.9010589785715306068878751608683325115048295793484815688333163504128046721936105023034828269422467601e-04 -1.1906573348982762238203853503749649777707619893509979238345202379190465228948034202488280828416057431e-03 -9.7790964923954301417605330222803512855890492649984230565063726787726298351084359243360013837728038830e-04 -6.8716075433193246060020528588568500409796871529572735743576994004466746987130177633024366497466079883e-04 -3.4384579884734518096888057286963249131773425090385229717675338828530594998093359475024095871553019415e-04 7.2772696170734595536483383411461717709276403895191499661607261906526399993691673481381589479764271536e-05 1.1792446994490480079387828816108012377639487058102477858067238383253768148942040394808718870474611227e-04 1.3422497092849468751415493295116989062242888491911264264879538789333422319219473387411684731967093495e-05; 7.1912862330163793225414324893672773834924337162062769404909586778295570800726642244814610134673089331e-03 6.0631519383757497190489658687898474316302664890536000270655552497570471372596788609798356531821402021e-03 9.4915971239758168270808735332455422747356263012914858144168749586130427339385287751227555182359697537e-03 7.1665039064831055203252624112134515980827987703753104622040614047763657423023184273197345571921468554e-03 4.7149091469129217734284939958762491516525696049491194096948972040223028707920422687509536412743374283e-03 3.9520454553509604802943605241107117157955363229305920014443145178481487668072649701815676954387161935e-03 6.8886165469294671714119710744897228202187501821995915176117784180310967830776058965169687611558581796e-03 8.5770549987949490258252348918796261942316244298939450461929950799715025886001116638096066043188219843e-03 7.7712073861649269723164601391025004564677160186798449993079085711402232698985937429292536402408215999e-03 5.0438654673506493961621413123268409777612931664661431195711286734957633625245689724815288673880898843e-03 8.9173822492244770836775598667174439990435432036687545930595301163699873151673203001408346486695152492e-05 -6.6800085900806594337435320398293402102891971591933050660390267101990671370108728371620704560831515563e-03 -1.3288623270821800481352555477474549066997661196557252690725152461446629347221940759906358314293108482e-02 -1.8168072007619085156340288306842747385748536639608402001007833060379783271865060009837205724099051209e-02 -2.0300701031220216641157075225609064237950433307492242928515197632163410301454254582996607591424182679e-02 -1.9818102371642665426315830345021623236711543996280934830863121078688396137965920344044415460407778090e-02 -1.7868188769415928948608702355056488800394455163988618680909309346763004265464395629198858149989699130e-02 -1.4527219447401915170247921044318275031340687483992338939258331623900027064243199018896223248022217657e-02 -1.0308450955003406493071454449671697176311234815848244522935995824431175984082417111584214538587960574e-02 -5.6433007649734502875470040442704837539195386352538505733212250829612735700685583543152904684287826726e-03 -1.2053005853067072674286840175232147839410415389366196797747675375773784619147128924757098711829220738e-03 2.5121811928115509884134955008808347864201568234953595491139346972358160932946288114275974806746578040e-03 5.1049196581711641662581986554570895947147535674415429795577799787606925792848954484636207597614248340e-03 6.4068584967978729848971611997223740073721694417581184504460909037308820383383450033618187633198104026e-03 6.5869389664930899649204328730947341502862828104412555847995136413540712987097906983063165231695006224e-03 6.1760720535521412606043822510577175648881547058564548801107579449536282069024995491304700647040743166e-03 5.3938260218035490714741742543296945982414480021899889334872099324094628299018910384263645790107104912e-03 4.5135079591917995516844614034953759267350569903516597691051776405786672699042756576749676772276798580e-03 3.4768993995395621319076838590809646472304047692313818056146920951776379323605636091084753193887761314e-03 2.5166743198813870650405710560074753626402890492652923954682226573383506354887705412204305408856057337e-03 1.4457118510384969184128290207745129467513400093884741630135475027370453439724439922249024598391658560e-03 6.3512237802020234898497862361117279305117364988377115595874657586512596860288538389780762569573669665e-04 -6.3266706382862877156563477212473902606981451585747182573153622450335268235822571151706685177507627130e-05 -3.9686533455308414814984256474159810503339070956665179956759252022896092111508478738144619658298382759e-04 -7.7076977233813655205622560872100047042907540296951808752197124233388647297030268782592711215086362376e-04 -7.0675941976529255082798057927277349817002906226172918211339363847614524006011617189573078493588941483e-04 -5.4291714938105680859807109360343587735979653291383818705143982059568075083804058306150772596249707898e-04 -3.1313574276221222837191805894894225624042282907556044162926946090347943734744464195843580197324576087e-04 -1.7170898671639801655161591318039059272862323373814867220378576931898570742592369842933265523448352506e-05 5.2066874359305800361599394351156905013446781375157892934643421633878687412129588050020365721894568261e-05 6.4484467672989508241637354860694137477819848014886254164486898893278835184233092577617912140944765293e-06; 5.7979039357873187476885189607746748073560135632525976832471604847635960228793123123571369803895733642e-03 4.3763774335146321295378428511479626414089938272296399792490249061267301044829994803265349022147591225e-03 8.4671232942580975517684664020070927961093767849267597621999287060831592912918668567546537025056117746e-03 6.9571996260801073717742475945371812641925633418768909494583712670870820850253111842055085530639682773e-03 4.5972329361381901504014515835097032501794183780483166062318586711423165873033022999243549853530297253e-03 3.0540953842695351357448489738433406767135329966344585754128001334001205445515466757557754364244777049e-03 5.6317612559022893224150034247283222329686270334456217501299457351852526793720765434010130150036211199e-03 7.7507564393494334332719038019975711088593021610991777701621812943533570067199602837027063895483515527e-03 8.2291744242839501873304853227937144823290865749012395635159895013248237613481100923288125201088015164e-03 7.2947341883740566868482007437609036777035902655389762848562071234700755875114138027647765279317872740e-03 4.3435154283413072547089049411372797520398175145805717185932904909481296238293268502613658817092933185e-03 -9.4952694462945682125795410300617967557540496980968181121212530685618011597754632691359463024841515885e-04 -6.8357960323638895018734121540611315997758058476049396756770474478526973697486109853174504990447854757e-03 -1.1905518698494954049338761255930702957179661403620075313497985690960485615366101108667244464342778035e-02 -1.5027562619621140943894679540269252534805889804504262998178310632773134213990932134949001775210860405e-02 -1.6064732168211881674286596531115019427871943540178961800760228689181109074997411913894364918226984775e-02 -1.5737466112430329972012491191306572238349166109362972159083823864308177143090125716285344841752465052e-02 -1.4059579669022591516535220884626208638770454300175166730706241665253377318311749767737234303107323999e-02 -1.1229086702682825852589449909558941109484894154528917227005754667759812627694747850226476578855799374e-02 -7.6204185590887723346956396301255018501447125536143287414611554499780557023806675344662457583009634890e-03 -3.8501391780578045096702914960805602223630134635674338938257671671098719605032583250118459411174469663e-03 -4.1135994651112649004565025909999282585725617497408785772118621496744098536437627947131124640693512230e-04 2.2677629577337306766216767894276491535451923552756220085939614428062260116943803522458388285687787222e-03 3.9598633822713069790275672890568588895302917072788889190486396952977359632491654467499349965539073193e-03 4.6813672334206671564457442407968940586282398146891806154718364651327933368470889162371147861509458940e-03 4.7961331678046009024564743739742970468806508601877702805529527460028059925207232539819283287530050578e-03 4.5135079591917995516844614034953759267350569903516597691051776405786672699042756576749676772276798580e-03 4.0396417886701996183259189347393655124028635187753560328510138438221965131567306226150631173992615110e-03 3.3422684750166338630369161740170765954325599718245487848179341367718602227695873944436170641289790984e-03 2.5825664839577883159872471298571379069536380157336513903722192361628685641104350160548236695050607485e-03 1.6857796188003280857094589212247740876315948173762901529290174922263850872790266950038488720869140634e-03 9.3385285439194934670258640442811500372223518862701260090960789420923791400000655930665795021195112633e-04 2.8439899148320972500447347638070122034459754566274583177896501164865297330887396546111956593613504117e-04 -1.0544022541339455091865897749547063935990631493828242860482559602242148140316170009027860552370489074e-04 -4.6023928716089492503386117717455692859612064024731481583687335024270652977895326913908610118478885815e-04 -4.9669181644684984455847435617679282191247130906583489514160013835862343616918189385530040849952244239e-04 -4.2712535484532564970289255611355322239591144504755667237493269527705929359551470550492960510237005860e-04 -2.8220645655278674139565930734304424446609155096345359425700876487659502889698752438679691780262014748e-04 -6.8242145897173855934785508082207553587725666771484647108095189797790814848564681578878553616388876389e-05 1.2704292297461656416188855201913699266387704855015274894982433215355755987870698514322296385367127615e-05 2.2558920872867227535417998133282616888198628698282305875903910569399002335999971857133114418619006207e-06; 4.3932209181791792273810420870846317253553004134093280241664094340142987643286180275694427994911199240e-03 2.7104028235893907734832210483335632011536345629759675111729160726812081135713598514386775669175662945e-03 7.1193778508670994851446233446087644406515676534976206352889170243966246818373206708494626544243548025e-03 6.3893234263006645659812385576315433114257269467603810313070510941857731867643268116301301474603801996e-03 4.2918908284628991434105441104222673648544696206518893356652840806010951067241511358797811962798342841e-03 2.1110527646662703556794395921389329736240415111852142725677810972898757128160259038653612310098531436e-03 4.1296285799924033840729665219710973966219568938541262687257265376608590019972689085977912850029347721e-03 6.3153065335390879654636442926018173847441805264385070483325264066678781499227191151701740372588733654e-03 7.6144488426240368843461581825820231945227922221405348441553118874944726063455120928215915200373610987e-03 8.0413127824392864630797298917245182128646145317859515178342844802571347651721685000705785467764601850e-03 6.8777792366032386365178161121345664410537053483979645500148281115215254840293863845717906772943197630e-03 3.1751264991566179509085878503648311706678041204180917745756177397913338870531506699476291760343272187e-03 -1.6190189070401094310141466540815837101149082490409003074587353091488762715026585779272556106756163373e-03 -6.3631391955085166431539075680399234832518513064670262049701764117821475451552657807083620759052544892e-03 -9.9187710350267425347703624383287085889950102634510294357749552682817446684854291667315849463336993132e-03 -1.1936676430461977260250008173122225113958348911683838870267979459272737019460263424406561444355657866e-02 -1.2792513079196697692803255416706968842766479385263343116041818289235761337813835465851903985729838113e-02 -1.2472105004779719834211727960187185880090661806662782025525522102485521841741468308387641194156806639e-02 -1.0909828422396761804932798378429144104955950128974641435306491550034285343910999333548569194632989629e-02 -8.4054895063986728048508492397427630430975608411173027278527005710921906534402053314947157362586009747e-03 -5.4708626616925366772299362543083134417563205986074138000626731224886941343556018616272486824416859602e-03 -2.5483806895146549006498881128694049162858046299030193080182009384054124066581944123624802766612119159e-03 -3.4666460197410061547142927374006986985029545809841893842615399408774856898816099746143047843120982699e-05 1.8082073185552865258870662448364866133736335526746703420105456856279607475926651736525675829159778552e-03 2.8790292474554836975799085643766590363698186888154136529615752371728257755472496398929274451540795549e-03 3.3683650067958953391793244310844909888284644558799555618195740692971874253431433456813730417684180009e-03 3.4768993995395621319076838590809646472304047692313818056146920951776379323605636091084753193887761314e-03 3.3422684750166338630369161740170765954325599718245487848179341367718602227695873944436170641289790984e-03 2.9667494663232377190610180913684748397087413048823759986383699422007631922953244296618965179706936956e-03 2.4180123940626709214780085334965683436088114576104242874754420324137287373520763921518528882968081959e-03 1.7374442076636156114054863709422218446902507659205398564815130741204170588401102432253065105224795797e-03 1.0928978986490296807525693763607743412787345030859123412495112776442626692249299812614363071599952531e-03 5.4622093401061324753342211358045344651320807749735091925070833160489693717951990290575392454878607941e-04 1.4053643895348157777220816550451988287505209406966544504773194713891341248405888447658938567251087131e-04 -1.6042789223003075365268174046865867923701136059589045865237991229216213680877301520121202179657364776e-04 -2.8706286863076444368469635371059506646724640013356292810783345210405489635741892426193112253575909659e-04 -3.0102661052823392616242132855437345889689034031153885336706433608527963861873082254340323237051263262e-04 -2.3291512978343633082016730902918584127352370891482045679069386047764885523624812943988763078392733054e-04 -1.0932961338985987946628921689183295346437753932881742239498060163925329343472407761570564726322391985e-04 -2.5019217938338535428739376472842219363925022504324869838968073579230435971992346843127251394940377365e-05 -1.8525682690730451986971074605681951041003865314051672432947010471548601195503532548282981397014759062e-06; 3.1340740228717081089708371139948089981450972420202267403374573046593064318524434284238815044609409500e-03 1.3713146699685913953884129191110302803239446297436461296609684875099838776906424461702759247180781167e-03 5.6417723598523125326758288927913545548707018563893667399244014209539838008445633739845680970835546540e-03 5.4499827298983375840974693481913664980516805053184791761403378903526397785875622257858303472968157286e-03 3.7018418606003314386251108588879386609456042956613238747334550168804990653799019371780836279369902895e-03 1.2488695198977002887401810575369815115731311586083786434898124902015209854908530023206754504337838854e-03 2.6849713173795724282000468414491246375712722850700739364586206044225166726070151969040053110512677790e-03 4.7303241538584961734017894108600977146160186490880009417590028043820685598358182910664454546003392730e-03 6.3538149113707248743571324572872555207237969446671208110125037777681982811723080141881850417675719839e-03 7.5118404457573676752629696631368446734553694388490907748489071509294526062646320995904058156114315759e-03 7.5569862846175160885805542859076248599563556861546747133461200810066220199007600820651740977074009906e-03 5.2417342588410109228555765838351250571380299773510479717206228047724131934065335617948309120128270336e-03 1.6037074514584479527204632571715410572228952720001011742911088774447047593252650750406001514853758655e-03 -2.5008505700332542911302474473926878871991276410679641004510406806336554936112199425283846111818200559e-03 -5.9590594691015022463701919459663421466289895239104107638266313135187846864595991960463562819763915481e-03 -8.3058388832797825175046902284749215947797944285292143564662930774542727492490428862124337887149105127e-03 -9.7208206171703105551795795578381418586246222733357780121189430662160669864926368387260762200673963989e-03 -1.0196792951416791000735880795501688782350301804899930364098360046402756859904797053858612037660717792e-02 -9.5500552258347881087765431628312924625622654804261286425416418492795142819216784235975221913247045651e-03 -7.9703475200710274107506633656245645529633656311670214691114325847275837601292642703544080028272692806e-03 -5.8445094399142929131864065212868190330867824869141680296995661586602768962472515616668938910008867958e-03 -3.5145369352396930543437977171248198037848798061578524711386791500695107454747149904177693110381276487e-03 -1.3298238996308034491416635761504046186783429159544383423645147920852531950127680026027276480396855000e-03 4.2874819876035149918261414765112775613188813026857033180690115194085185586353696973779579630720793223e-04 1.5749073833723008316556418633726097264057058407112951707402917635507777312573234559486452046695496915e-03 2.2156348482664457665113062334393072641822373074136354956243685496503823175923022455609963709067027663e-03 2.5166743198813870650405710560074753626402890492652923954682226573383506354887705412204305408856057337e-03 2.5825664839577883159872471298571379069536380157336513903722192361628685641104350160548236695050607485e-03 2.4180123940626709214780085334965683436088114576104242874754420324137287373520763921518528882968081959e-03 2.0699209762804829411763224955081875331989383355912836099782652801251769296507679470613899737509434326e-03 1.5844843749705074282919445812342570451245817666487849057033072467567021403860602108646716899365231987e-03 1.0841029059110659737864293748191851152802127772168079921678285917883649654038207574995159381927034353e-03 6.4173860322353910014105769349086907485155649560680952651168401100807423767767689644909590082890795445e-04 2.7833580945650273559175345672576898442094351198321689763278766564823524674110979788462832994705740613e-04 5.7437534380741038040274605686660077476538019968200555686209840618468701354406974871387318484262341563e-06 -1.4800942558157863013114662342757593052599565480702174593272074885317934471107434909091549918812151047e-04 -2.0954270630677210589654279584882335031222214307433196014101242799690021223572657715563049622857856804e-04 -1.9320999002475773930166042989624005816319359701584985238926291834104093124929715812956341349935975883e-04 -1.1073069708558714594080656647464034736154608344496609987657909025819338485787461536314498599171479237e-04 -3.2338880209538423029904123502194187284795244209903803060539074218139543293530589988471003284947240193e-05 -2.7091994225246448449552203919224590030712887300862182665247207549334947930076605986166486424954735731e-06; 1.9319818338708853772385469715307480084049393585722749760352263828407124396340391786220105429348565205e-03 1.5579426269698055755861626750366010817542920033672346514018193103535265883544724303083003078252254217e-04 4.1004484710106595297821086651183704655769917195988635478100123154085489634781895657350673835833386168e-03 4.4001672998936019622610897338311617451529557089519699955514830381202561269393801045003290123971273321e-03 3.0634145283924666008611465552320202167053309515188585041640013893147128176214407129826553809478714097e-03 5.7563452508956577118078929247973974117841470140350109856373434395532728252003688380247837727303319316e-04 1.3418252336927730030735068997671692953986251431315698303815949090977183826041084534248061626028007033e-03 3.0909086605444305329200625349010650947118270783091544481896798032221072520263253269379786449787245647e-03 4.8455186834906379821845991340091112982908857164368297728702951542496605627468028818754418948505072943e-03 6.4607303756377599204739582898432301004933223089063434095622447407655094160668769990724834844860905409e-03 7.4353569699804268998580205431715760647611633318865367371689256359878662518436663383925648102653882394e-03 6.5318315421522739193587738732623969910066769921527066006424018813341795741395720310532142419122273834e-03 4.1646925189903176621111385273433691303063425696727409028749526532912422011713643944216692448057630264e-03 9.9070421011510031964083044247994731758071350620580301354601964227985364333066622931027648782656001769e-04 -2.0754816176577062306331877240572444963589329563503102436101619275627573186202191666324886457464208368e-03 -4.5822383757727629521886355789511566098179180203920229306660815832407857862390249487162201512294608655e-03 -6.3267308864580661632601146407382108928178699473033769546219640520054109684604636814151894417459736858e-03 -7.4173449576175646250044198054358277962852340027238325716672177369600511832480922509425847951254703761e-03 -7.6016724368877907491631188135757353902849008954488803847124249998252925784545315480068179670756591144e-03 -6.9962724125646892481219656595111642279479404075640141418604782707680342631085176007526082588048714189e-03 -5.7869749166418199986551751084555704363507426563407391396565264139737033044345982039201946961189127925e-03 -4.1994415479513670856640654267809051248942962365101962600542342006187289977883981771065493509352572980e-03 -2.5117685805670416502867946829056823029157406581382049978167962281525464996120174701796087852520940165e-03 -9.6860864647562040731361538694546936913289237889273246741568373633994688177549443580664944786785439703e-04 2.0009378628134803678913730826731131926843451545287667665186003187830882826660621133573073199563195637e-04 9.6059126106059940110234517388505280392993197969766100353773893361260130055573214799997797042400970770e-04 1.4457118510384969184128290207745129467513400093884741630135475027370453439724439922249024598391658560e-03 1.6857796188003280857094589212247740876315948173762901529290174922263850872790266950038488720869140634e-03 1.7374442076636156114054863709422218446902507659205398564815130741204170588401102432253065105224795797e-03 1.5844843749705074282919445812342570451245817666487849057033072467567021403860602108646716899365231987e-03 1.3570979713222732014837128278830000202253424764609190555179406908875005561581615417344826836280432079e-03 1.0327241916921926980972162997597990800181681010999129883262769616095440809220081280719879073458690081e-03 7.4770016752315621886158545844589125315575217200616002350121309965568112293229053315917713710072947631e-04 4.2306764020229299778785642589490728303233584391387457656253680706618798842966270713848861673964309107e-04 2.4470857217798198377361036418475428987642076098622329635740539794310734927045389188934369850737352208e-04 4.7380400286828614818258897296652579821756212618493732060860617547826550193444480144601321304371415835e-05 -7.2205715171043776863780363374236152480795676266263423163884903137906242158099436544908618347461257955e-05 -1.2725802844936440977236856332802033912287976121757879381547856389618907182176626212916276546270571843e-04 -1.3588956165176244927567545019962307395992012182565234098838264254467992065873187946977583887112784930e-04 -6.2741469187439409730010351159594586546344217197946457676038654982347474057733291041613800183928254445e-05 -6.1037372403310930504182034243059167471893579755742459093303122981618401071382695701519692694160745124e-06; 1.0206856577479258457921534225785465001012784757898500412096782478442299346731261832110664691639799106e-03 -5.6816781033622238546053533397544950832061418405248259658543851111533982671884149038446281653181668940e-04 2.7217761080442045917498560936104637624898846383479856350352980658523077946452914656465344547410425090e-03 3.2617035165367457665997926631568929992465586858744234062618269985154896072401868595946198574207936439e-03 2.3029147951270479807219123513735191102004173397346120656059622481306514451338639230428868086564778651e-03 1.5561769399564464307037664472894138924569751866947239031757178002188248750542030042310576052557587037e-04 3.6119993004476107044872153349037794080763383087955492355972915085715786000099120278472049720860658262e-04 1.7518106226434665904279609069309834433924477593344835661642954880489748806037823509918593142489077452e-03 3.3571204471334059044771966161114389502842713357230258061455897538316454357526996885812927058766082812e-03 4.9360316434468461047038661749143692636568511156599612764743592184277925472092793024103931661153086885e-03 6.2745613591831287146208626657011906680501949266102996373783270627504831132629986163107086864015132264e-03 6.3035107420443224122680700253980354912078161886321900768216421831196928032806796854807193664769295706e-03 5.0171621116840380214433411899898043379056004792168050794915853659459961406695357815617830383606580717e-03 2.7749410491006040027871009209130734224601644377650992652248938504445783559953215736308686114915900976e-03 3.1659633918068966685139930507672076580484356687678737272971181656164615124581253379755815643895457316e-04 -1.9062761959409121399002860672114575714586918240738640067478087052491481835329307536437020562286087691e-03 -3.5549464162941303973695946095024879388381376387824664051274797140237856500455855604753610099294923710e-03 -4.8037155862764220807717358448610477450170588208054101009193159571674835902831978397883099417690320327e-03 -5.4151764174490587915768449057810306897687694306969964467614432837212970689395222595334295731303433109e-03 -5.4529363147650267672095762286172925482238653797767700787219399051195038695866127017040179946749426300e-03 -4.9514501895689041224619983469857819867979992898482691055944544419786026240617917117065073736196743949e-03 -4.0082619760201740691684996586999878040262963714506963954949943024439496519046509189719885705043229704e-03 -2.8211966214829241619038769091279277655548989068613670363644489473148887575041297778484658418720315768e-03 -1.5928407971450362104897039112897359281771264721582010526546117721422562988971524753654686088189871196e-03 -5.7600217037297974804372177351369015699579889223839845434283409604812325686708956857015347493654947092e-04 1.3418322522604297895093997788938066414006527966179732813943931641095017666350425817515531818164082394e-04 6.3512237802020234898497862361117279305117364988377115595874657586512596860288538389780762569573669665e-04 9.3385285439194934670258640442811500372223518862701260090960789420923791400000655930665795021195112633e-04 1.0928978986490296807525693763607743412787345030859123412495112776442626692249299812614363071599952531e-03 1.0841029059110659737864293748191851152802127772168079921678285917883649654038207574995159381927034353e-03 1.0327241916921926980972162997597990800181681010999129883262769616095440809220081280719879073458690081e-03 8.6778213677715881180474808923188299806293521881127186255372203825957236918049793329123071424168258196e-04 7.1118682865055994436233582705337106284049608959473719371482103757589676338233401663711755719308005518e-04 4.6369484957109225833831741654021729176833304333078025408573428565295623903209053025121212064624353294e-04 3.3908437246902345477953034535240143398537648739856061294928413725661900838785221940438306468058468283e-04 1.4817518956298712489585823399494635618839807182163840146169958706561138014292154359183456250052268755e-04 8.5811793676703545267678753427387700760172259035344246870573679312835625242086708093535699276999661561e-06 -8.0853737921183465982290672573394594222380434000266598008368471782762808181870893322560325912125200689e-05 -1.2415180301442953787043184585980352166219359682118187683792094031224226151806302872089647034319259975e-04 -6.3414119898069723859527869902672052034332911516435230193769916536669093821470797259612426069369992042e-05 -6.3033031992256948907461514223667953820145738768569396508457035225368773649450890764845008097191173369e-06; 3.0283916801016852576680947887562447328002032228486269355069762823988978430445285553672207945553735276e-04 -1.1071458515389692686824924305050872604966949760272484741530972534753279176241758886243967884996834042e-03 1.5748108020815100845942530390643886075846611154013523377515282937794131123080914437226327642166293366e-03 2.3197679005164935517061562869926848719194457188992490790519588583451484660208518833129996182492617519e-03 1.6746117633037272485196294835870485315241561248277605157419766669853816915896674124516912018198201422e-03 -6.4673653805327729971285010536713348182921943491408160858793077801411657856966337173867168565086014194e-05 -3.6389643937652578330591183573819449090052122573640423339236857973201899003567457710390939316186226545e-04 6.4551202787113365950634533788022905871747577665762443655045270387566711855636810063696823948386188347e-04 2.0979193103601056420522311314769187473021521027269807843769353403174142344942916731664575385254848210e-03 3.5574759949103533010989669734897646540900197414388682750350627791144291105319194686731481360630901632e-03 5.1116189266772195062060219045014954737928125127359841347588690574635128660624327375026950605975481974e-03 5.8407212055830796885406595450126453915189766944839838106855841735660023446845059775512965121159866214e-03 5.5076033101270317360357427464948716855247539598540926147495926678976277463588790221670739015250410787e-03 4.1394596217850170113011156191844201558583712632056556899322403468095632985903725153933921305651662447e-03 2.2551251890298168179423516954927178081889076535941766188749458438709241083668434919662197320554235442e-03 3.1335208220138249922547316101576314300194188364370286207204399917440617010359607946188486893217892528e-04 -1.2100866926109170955517509404743131291555781094019305578900336396126155136472195493418410554264822499e-03 -2.5596718852605868460228292498982015480355237617768777366123214040794124771730677492944498557257152042e-03 -3.4814476402935951747319704036326931522901543360721316076589276376513931316151402892107470278167596891e-03 -4.0333838902889726857532851569471015771808485434145438651122473473065794348235557764807641554232614521e-03 -4.1396044147720806801556617624394067827293369025610611957498420253939127691274535391190854148689251711e-03 -3.7899915896684701524836816354003066816368431807719054811882180172785443052773284094243727172712823137e-03 -3.0760512684690177689995608562056390147573487001338466083980408130911628130097862348752512321488539330e-03 -2.1414597243528652135703932784079404130957384475249429884540141007372937427626712910289097125641189306e-03 -1.2488651581695693182436824948049546554940083756371938652342323053953829942136721735288766889760566817e-03 -5.8398116191250236654173249613098395519631574125921361876373323137305178168236186517342865435887709860e-04 -6.3266706382862877156563477212473902606981451585747182573153622450335268235822571151706685177507627130e-05 2.8439899148320972500447347638070122034459754566274583177896501164865297330887396546111956593613504117e-04 5.4622093401061324753342211358045344651320807749735091925070833160489693717951990290575392454878607941e-04 6.4173860322353910014105769349086907485155649560680952651168401100807423767767689644909590082890795445e-04 7.4770016752315621886158545844589125315575217200616002350121309965568112293229053315917713710072947631e-04 7.1118682865055994436233582705337106284049608959473719371482103757589676338233401663711755719308005518e-04 6.8589756130413572112117788640238967907750204661857489276505552978533064646179704577352650521829546483e-04 5.0131020887014259127477365682360360702694780444574691929167799410615666273856420078288535065131078870e-04 4.5951352331891557103082162203017675599955073939348962025900517618947603444442839408807314442253408312e-04 2.5727801325411441674770758493275149785747209283348218187002514074613132471478926435232847651207270096e-04 9.3270735624452725792668038886381994912869068950637087537745032978952994116072392946286731869770824403e-05 -3.1535398954358029971903652231556094988364324041022231794960919484932444158523957806523748635721494842e-05 -1.2987203943000802875087047076543280483243986518783524217007275846726349302402167019844786428371255899e-04 -7.8000401262157200281617598903537111303658409477670217748391778789613715034667077327571075504703855891e-05 -8.0028887456428518151656389588572497737220749737995205629336392550331782044599292437878349272796937237e-06; -1.1767903210942131265598036156866931062860577168578653235297710354610600198188224143512279819518811225e-04 -1.1107576152264475050986670492191655607220023856272884772551905633915621585790771166654367126235695807e-03 6.5530065495104647285565316257742852765616449816007590025123085000767794140829270468254739455157617541e-04 1.3382965179980975351459255763144285933125650172372487382708082528027491392730118306540790917362091761e-03 9.8066295908318479722426991893856132684707789462119813843952469951985553206849802624712092349720503059e-04 -1.0847549432836267587114292370173329345826910340975787875633243174432717565491185208026791337470757223e-04 -6.2251509099426069851230831396171428654416089689986939885723733059468081601009541449337540170133755520e-04 -7.7516269928720623053983419543968992710330803537103649695758684256106243170267936745005346453863554256e-06 1.0587242020850195083118371536889542426751587973586095700696557353862658029479078752457565249153143796e-03 2.0890943701929244435502373436422849905808924681427669381347265964011453356059645005823331751701335416e-03 3.3873452368363443142363660337620450853296492364550152033571267814670080923992528240119136964506993461e-03 4.2570951431679328837641374595586895466221872999472599848326490304501924171300082488275387202202730487e-03 4.4979700039206620772017083573919220317847449500675046801369909386140782801195332814702922238709491502e-03 3.8403451276360287236386268531580979946292157808958323642516559039838124659951808885097072632507163122e-03 2.6316463695183040245461761534098296147853703303270214154245137898641335219033091912669361499094357435e-03 1.3031726168396715388660646513131764475436219262423020639198109754620831414809013845612282180395755122e-03 1.9754395158618545929958729476770335050136046056981144936602065439910033487417707334921764275261183151e-04 -8.8470701103211875758060037083857513237728294483229496833846781030576804126181812946957932237121840528e-04 -1.7403240449746018982737014673116422262085081345727836495156703005390292806016375626728219660244940008e-03 -2.3998033164675753168021209262905249156287478201406857475337661797681384077383384615055391876060800110e-03 -2.7817277775656132019307153724175829678558836142962960166215450362347095677998153116099353582879856253e-03 -2.8050284871947884316698247607021795721843397192394679991934291283761538197290036152170027054352114674e-03 -2.4720135852936037485624280562864822110407627259730984051065579457844305711488900836043008185268605713e-03 -1.8819277684941241607908747656352497947502871253662006736675880752943763367539367942209200583883392605e-03 -1.2674175921315533902276456932906491124625094662401501523136885131242935958495591270679815708299046872e-03 -7.9010589785715306068878751608683325115048295793484815688333163504128046721936105023034828269422467601e-04 -3.9686533455308414814984256474159810503339070956665179956759252022896092111508478738144619658298382759e-04 -1.0544022541339455091865897749547063935990631493828242860482559602242148140316170009027860552370489074e-04 1.4053643895348157777220816550451988287505209406966544504773194713891341248405888447658938567251087131e-04 2.7833580945650273559175345672576898442094351198321689763278766564823524674110979788462832994705740613e-04 4.2306764020229299778785642589490728303233584391387457656253680706618798842966270713848861673964309107e-04 4.6369484957109225833831741654021729176833304333078025408573428565295623903209053025121212064624353294e-04 5.0131020887014259127477365682360360702694780444574691929167799410615666273856420078288535065131078870e-04 4.0832322654556146935482698963192449859858598161650359314946954459648105579197480698835446638696362170e-04 3.9147862720447368119736992849432525576822094386947971449142218111444431098683266181986920239475376848e-04 2.4118070855858658439107845385513268078420771510304770876182832775930080162636307441751718232025878832e-04 1.0387943128954625450268419723411772592527941029519259920535804520668053280938881197682703024151151389e-04 -6.2948923896387992250878459113786893656788789580161102913774807988076048018740699609943494062859049107e-06 -8.7508871240427500863729410350972895731147783388664653615670717403395809759839317904784626516976226701e-05 -5.4401467130751058808235860385517355895004198712753291461011533726828866716410229222737903318243243899e-05 -5.6076958162640640238274772087158261193331469262705300976066442200826784974423562446450176239901763724e-06; -4.7974875329479970262843109872936301485294835588307150151546473972191907117348238246436581625706094540e-04 -1.1683724232276941492133312819993778287691135536390262230085029415965538641326801406670796686116565420e-03 -4.5147658412300572958218940372161243503439562605225551272613628401408455890400015926195206736521734818e-05 6.7718791544260197180623393084000725377499895057363091359434194408601107591874537599282525029606788915e-04 5.8923670889526173244422481676517990112008866591148209341546679868561232373361606335569306225880236096e-04 -7.5396543442773735950663812785302455827419734874156868289528747292059997010008858975463356427425593838e-05 -7.2142541627562861150821729311751677461217824965069237092446628553131611415044667678819595505055711648e-04 -4.6653363398824644224497571702238141476912156197403918604085186620652834939983048141552910862253837044e-04 3.8025005321444040937577734656446946156503929510913357593485727454232712666025805847067391695497141389e-04 1.2716073903056735504099057920891429889057832133399732536249325049744535222069929227240320893373769584e-03 2.4954709655327829306277315245359584367835186807251639682867935317583393683082369219697610148109843879e-03 3.6014950938564805827346195603253947227495035406507048291595036509458432444032566866112909709253158729e-03 4.2848550536984338885880497749088839189875165514515066165329568276852853940884742296115972814926617167e-03 4.2514727041926341270948166384855061153605998041841000719111990376886265602449592222269917417218409248e-03 3.5439187771659063456047479583926176372982768068836373709486179743778676557547171074174228061026831631e-03 2.4268568206991627790327113823961097016767338710329717582239709889448975148623357671573467230042584655e-03 1.4605213703605524885311578275086511183109975541056653643837394665476389382205408410131716230665746808e-03 3.8377640858139243977615338810832413775995347261073412430196298762759218236404329815309450700056098173e-04 -5.6548477756022011762833421571521528040498054586364219414034485995188383599159192732248865316495155462e-04 -1.4378781843960918210311124325957505331459965170781085821098678888373528859468938867288799038197201282e-03 -2.1059130944406754483909087129671010016144646680994304397703744935425353372748201944895189811887054800e-03 -2.4791988154141396687846884604928163078864409857609511060029584142213212430107803307335596735439060946e-03 -2.4932608860468942391288172335099948863555106890958409357082469724857223488559999112351940556296118911e-03 -2.1530303838309794546400891327694691296219628864612692120560986254499529650092392614041397377808215366e-03 -1.6383779860884149905748812887287827120825256436686233701492957622901257160470890669028460794985037932e-03 -1.1906573348982762238203853503749649777707619893509979238345202379190465228948034202488280828416057431e-03 -7.7076977233813655205622560872100047042907540296951808752197124233388647297030268782592711215086362376e-04 -4.6023928716089492503386117717455692859612064024731481583687335024270652977895326913908610118478885815e-04 -1.6042789223003075365268174046865867923701136059589045865237991229216213680877301520121202179657364776e-04 5.7437534380741038040274605686660077476538019968200555686209840618468701354406974871387318484262341563e-06 2.4470857217798198377361036418475428987642076098622329635740539794310734927045389188934369850737352208e-04 3.3908437246902345477953034535240143398537648739856061294928413725661900838785221940438306468058468283e-04 4.5951352331891557103082162203017675599955073939348962025900517618947603444442839408807314442253408312e-04 3.9147862720447368119736992849432525576822094386947971449142218111444431098683266181986920239475376848e-04 4.7799603259858163020049318333199733897179838613608762906287622656575718760700626466015524900954275284e-04 3.2549449732351657447771860236797184257592644734199250760049088190147678574573525281385503525715234504e-04 1.7971487803141790674411835094884164737012228856143725307116507942745810453743131754247347614046865521e-04 4.1633207566236648732117708013219845440910027641920417040455840225803990664962827205962639720740145102e-05 -1.0576999844054601808916348591693754247749334272480832455453149161231964875778288444401593322503098255e-04 -7.8415560607928009509856692472635700398587505932835692342350234190660490383404915848265104374585371323e-05 -8.3167915912373242248725829190026457973775644247576536322802559417535630166880051014309270072136852496e-06; -5.1614493408527355787199401475363877341279235650705122531687594868387957104474764220416702421509519489e-04 -7.2515111992923548868067040501764644254503694454678597305495810209521532505472125881934571360979484568e-04 -4.2978936939948146159888546545291826521580311110289879913591817234098051539129018080168165935721018200e-04 3.6109463921787586016489070486775475413597699607858345301043257050071237458793862110652458275423477072e-05 1.5310166839100238220502829308704940866150484908132116312792861905251906963062234266648750977204071766e-04 1.7272326242307696580200325854977542273017646797456763013282979301260663723435716020878770877208911731e-05 -4.5053932910743684154040891927741392966048867750681240763437887576749808728721942073659848337087862787e-04 -4.5421486095168321210830370817262644725619940118630047903132434145598646265648818104348378119449317079e-04 -3.7495697942833930054630411740792103607164152374912232750709539492479349226803282976473595413376496082e-05 4.3376837586802634682874789743395674930034849749904735670484093683023427655034398362424319304068018425e-04 1.1499611687451151143987850008979631950015029357356524339761395490297265680982299171788952502708242285e-03 1.9734015107614386785982737813648051108595220326760437192132926278592332346996112658476939237929733971e-03 2.6388399728153730277341765843667476798636343989871870119192882452375361995173824583288427234566581114e-03 2.9275776012688043917648459008660183960486942746977478655638112813048968213908218455727073278010311506e-03 2.7340426514043228980664425173694636270779973329790171294155160583398460228448246522600225105774799606e-03 2.1453420217366848094388627202832642699347125581470785951000112200713228446424113637037683344882962024e-03 1.6132147411113242237546037566645148021266986390084721495403624069580983779856642979075288613026461737e-03 9.3439089893851146384834013134475316510119723379927634842682956878966043071636714892526027022715886345e-04 2.7477047171183522313468200355149924461784835326875723021275264282549690725249416172278902273858542526e-04 -3.9715895175885251600328529615083721997369743095131012309815702000760325381107062835133659613700043768e-04 -9.7782722409543790152467342769006682943591337021284037323381800311973389283858532653778454785051030781e-04 -1.3960283251538456060207370990095630017811056144425167439882627010146640329310946000149142560456491663e-03 -1.5871769819290946930275227629600239798494514251526692633363834621910687345363572128891217605035610335e-03 -1.5005752864004587312994819126520181503909632636291754037349130799453816083024918467688465290054177442e-03 -1.2415247832524230194909945799096681724409327065554242833589661402847654040905309126394641254025240962e-03 -9.7790964923954301417605330222803512855890492649984230565063726787726298351084359243360013837728038830e-04 -7.0675941976529255082798057927277349817002906226172918211339363847614524006011617189573078493588941483e-04 -4.9669181644684984455847435617679282191247130906583489514160013835862343616918189385530040849952244239e-04 -2.8706286863076444368469635371059506646724640013356292810783345210405489635741892426193112253575909659e-04 -1.4800942558157863013114662342757593052599565480702174593272074885317934471107434909091549918812151047e-04 4.7380400286828614818258897296652579821756212618493732060860617547826550193444480144601321304371415835e-05 1.4817518956298712489585823399494635618839807182163840146169958706561138014292154359183456250052268755e-04 2.5727801325411441674770758493275149785747209283348218187002514074613132471478926435232847651207270096e-04 2.4118070855858658439107845385513268078420771510304770876182832775930080162636307441751718232025878832e-04 3.2549449732351657447771860236797184257592644734199250760049088190147678574573525281385503525715234504e-04 2.4851518396372669295524871354476173472932952005293945049929604846377845525087148803909678063447457759e-04 1.5364745176683106434918824152314673132831775407003022197879805294928177117014348147191457481204910140e-04 4.7185601325176444167202451691245143284527363601710674466799780385919329877805197137115137100742648210e-05 -6.2375416256511834724720322548774811887140684827867338941951524176685053360751031188257225040194832770e-05 -4.9830203550408981062893201575100496133163391137750473512768906762956663164285181331225730182096394042e-05 -5.3299115125974899683868229553594270669638593449521635135568595767706921606943151868379505683048529319e-06; -4.3823621405278292578595888985066415880427259751684806244195153347683083064342073350349420027702611590e-04 -2.8255488439876822624649392286538958902335426302462617778218262686300699311900572056000688916507150228e-04 -5.8205876171508284118052143443672044584691565401095119035854673305143803692282782270491058286546357308e-04 -3.5918947366501748234904013015837189332942929792682517308808773818602457067116280755457374270525484375e-04 -1.1443670776075257502336794379953927610954607823095848917648980136947840242575960819517643262988269816e-04 9.6008569387260911735721244701345839344113672795560271180644070206655193614857047015960189840624754441e-05 -1.4092251158691341695529158056317441137033795687116748049331969535577830750525864258204670802859237711e-04 -3.0864049494443029715005773104527807901281352342429287929590657919939871430894037084233666320100564586e-04 -2.3809318119636709962066897161038171544817652332232621173114381807585039307703097515371620829874819948e-04 -7.8226236119375618324733632228286037446629993335612078348798149580667615603572938493219564356588202476e-05 1.9781453164666190805865880610639459164386275101358079634503965077350514380815903188802759969697645580e-04 7.0051019574279164087039535283411124645206990295088528494412211212865163861247422805142375534107562601e-04 1.1978343960064041509789482353608081317771499866105965265546429719695010344973786455160439051087539168e-03 1.6228265424228651379167664969244556168906211306137044115480727810777027912675984258183784819068989076e-03 1.7749141941386254107427377052125556895861992341616376435425163944415891566819707172334680215835126357e-03 1.5937844932236652033661064703170281398156112685860492428689534328672419778417800223254264145014051503e-03 1.3870177903616940158738453273880943003822331927958961343782836114584008803879305342742472136598194763e-03 1.0589036356345456226570642102649631613389289751898513659335492041711676264829476419219785338032982799e-03 6.8229314543229832750521896136644601702824639878955837731687478631559081270813015761846731948611299759e-04 2.4826344826585378357902070352798980836247821288413159510900632058100989946503650909960995420324168679e-04 -1.6240323648146810296774158822650396077823726553214933512755653614411243366550398934057114487478232144e-04 -5.1881219357432270063829457135577654779769790964260943975064581626067878690185515231516717738587865862e-04 -7.7593566039411089360946130498497281998232531298493988317962185637518636631819121613500548360535101124e-04 -8.6562935409789105659962471656185865851436903418169781169247644189560175284741883102126863151832156100e-04 -8.0133203336554353204676454550766792248109550744508822657474653483614843285113455121729031506860475615e-04 -6.8716075433193246060020528588568500409796871529572735743576994004466746987130177633024366497466079883e-04 -5.4291714938105680859807109360343587735979653291383818705143982059568075083804058306150772596249707898e-04 -4.2712535484532564970289255611355322239591144504755667237493269527705929359551470550492960510237005860e-04 -3.0102661052823392616242132855437345889689034031153885336706433608527963861873082254340323237051263262e-04 -2.0954270630677210589654279584882335031222214307433196014101242799690021223572657715563049622857856804e-04 -7.2205715171043776863780363374236152480795676266263423163884903137906242158099436544908618347461257955e-05 8.5811793676703545267678753427387700760172259035344246870573679312835625242086708093535699276999661561e-06 9.3270735624452725792668038886381994912869068950637087537745032978952994116072392946286731869770824403e-05 1.0387943128954625450268419723411772592527941029519259920535804520668053280938881197682703024151151389e-04 1.7971487803141790674411835094884164737012228856143725307116507942745810453743131754247347614046865521e-04 1.5364745176683106434918824152314673132831775407003022197879805294928177117014348147191457481204910140e-04 1.1208458383113158869388990540960610578749299379934464861788760079414895788379891727832293901114295160e-04 5.3135121645913906390588681324660454002008378055534977323598651622091025849859196245519723190131223599e-05 -2.2010534130535293647085802776300098690047779391873359987812112527395413961778158915202177143922914665e-05 -2.5459799978154656323226055883080296229236567805916102061738353371263858996883675131373565913627580793e-05 -2.8311908373633659943873980610732167115510404924167136871190184266132733189438851823658684720167607869e-06; -2.8533171161594844558177379259323057028134603688765089349603399700380259766754667432807214942189225636e-04 5.5245628791505066093290400195882317736544090613587512583028045401914627533238602614154392502240854112e-05 -5.3229919082464737305276717392522252560433883878889607849223247953634174572602624193476667700330312598e-04 -5.0437838312462494878483488330782187980695141036394563650506807840105887495709490750360229640388513692e-04 -2.4031569177994886195163596587904681921757010494346956737038752831029238464731874052114772633947779447e-04 1.2372625933226463605908267645459317569884315916746951218563022465829951016709473247587925014343420660e-04 8.3082061858898348750916833723470211683649127205200918273714712498287818406362877407967501485311336925e-05 -1.3748327791965862951907878822693793188093638344011012739716207367250837688062229590322200502531563697e-04 -2.8904371565600338687660386645042921045616914854481850826221774707361755733620188843539527712126205104e-04 -3.4445689051049969287643460422144807883288976261317370296964656816754483397126568672354810924284340698e-04 -3.8904084066623110960505459259686578449469772295359260585535678375553033448854564988701945847511609711e-04 -2.0116201888117096653729441951917039445432132102684785404597016173234773079225536593709580159015851573e-04 7.0771298584220945974131850201671204099609520530211440433744548001725513305397835283179380048001803059e-05 4.5856216480573692657616361520318903987699733803312434243088717872695177206287267175267023502046487204e-04 7.6635090356836085842794204383084149919013357383227700811606469011824137363190427492088745243607083425e-04 8.8157833980664451878348559837067216284330438366864221515534363183480248239660310687479732034867539407e-04 9.0123323588019706953506214565678558478314433208028227776090432663038017578789643940547468951469007594e-04 8.6130864456167948924807597257715818120234741580090375076065132715977292418082142072781522987641572614e-04 7.3971368785359050381591223034415932749782668150433020195969402360497903317877354759029041206113947446e-04 5.5511506125214286132635439143374136191399638263932957723644778721056614160109607346695821749109561147e-04 3.5147671858285577168335518735848046867681074352119386519026449976176568028498082356434268092839427065e-04 1.2708268848775539339576000371892962982418219392569705004482142962134790215607224878850850769447949557e-04 -9.3141562009233160112337010258533924919960416437493478127311553046443164817581307651418137890223831615e-05 -2.6728358340827193293534930004448939600407641173978574603084663917342654900241400115051281985048285432e-04 -3.3799275296981084807701011267737773163195282872514657776584879307796920654027143887224819130566594584e-04 -3.4384579884734518096888057286963249131773425090385229717675338828530594998093359475024095871553019415e-04 -3.1313574276221222837191805894894225624042282907556044162926946090347943734744464195843580197324576087e-04 -2.8220645655278674139565930734304424446609155096345359425700876487659502889698752438679691780262014748e-04 -2.3291512978343633082016730902918584127352370891482045679069386047764885523624812943988763078392733054e-04 -1.9320999002475773930166042989624005816319359701584985238926291834104093124929715812956341349935975883e-04 -1.2725802844936440977236856332802033912287976121757879381547856389618907182176626212916276546270571843e-04 -8.0853737921183465982290672573394594222380434000266598008368471782762808181870893322560325912125200689e-05 -3.1535398954358029971903652231556094988364324041022231794960919484932444158523957806523748635721494842e-05 -6.2948923896387992250878459113786893656788789580161102913774807988076048018740699609943494062859049107e-06 4.1633207566236648732117708013219845440910027641920417040455840225803990664962827205962639720740145102e-05 4.7185601325176444167202451691245143284527363601710674466799780385919329877805197137115137100742648210e-05 5.3135121645913906390588681324660454002008378055534977323598651622091025849859196245519723190131223599e-05 4.8879930065880499054369639886666144895843433099058363987319342141362353227857982043834752748019935206e-05 1.5868551812120049207628295967886577561714235236799285962001966963321192988402266677171834625635902843e-05 -1.1279244265546939496585938914344307388020284540394191688429257241828350488223685237682129750493579023e-06 -3.1397489551461454985479573818898884422287851237809158277711658241079438264045697391360458573267840850e-07; -7.0210968184357809670398677421604899632484470546825754242139000272537741960100251863437126107001353268e-05 2.7555574019791814990541507348987738565200953937399566267382387840215278529577227219408477934860610578e-04 -3.0017889756817129984751273983728969168514704934069655744889765085800861372033680339214993255491328652e-04 -4.3431613186804971944561590274365627492515534133599052677712060284599050441135730002257402418594192022e-04 -2.6990158151875286719015950169440903939815218513337713521970804861338812640479447091797441990584440113e-04 9.3365599216920422847219780768112641693009055904275518993045223049593171888627650704261194881190138408e-05 1.8568452551996757435849980854963145245319018850086762570720782942796451729982965761670851690911269950e-04 3.8542146931417679138975262836807684575789053430966051982528263200540276266035909402504541003608360586e-05 -2.1459897141698975819488727597465810503853803818653523395295290210617354170285165416868136918487937549e-04 -4.4811707917450390571103294999781935078208450815631724150663613150837598910575183141737074852532570151e-04 -7.2228527235707027648350492543700509474309038112010256055277693948230284318569489150312563636118210196e-04 -8.5222080584716339779393863821015248876636681639827364318950250324418073531297842321443226755760028087e-04 -8.2811660325538613709313434333111463256654204689014276632441153827076097674725300821243360349931049488e-04 -6.4018269951030404057642199207676159939456604401604623833975892101712174400696486240164186254235623517e-04 -3.5045447876846106387909108506371410737800006726327736963829099076983789484147904388608934121543844995e-04 -1.9812253352720691160537655421783619510195265515083509666618104814627840871131931441248293704887700660e-05 1.9320431075822783454895097867028393951737281822123645466532366565898211781141374971973252734723605427e-04 4.0701472759322566989066181987858888223179689130017996813237740707194658051794193141915881974476014751e-04 5.3556719169815488923454372897619972628296932098864621156117000543118166266727424441422155289672380380e-04 6.2020106244916295279598926711882449280017329443336840700880309232132084892559499072754301092637656112e-04 6.4647299356154221924322601466691678060570831001658617938668564651421235554053010720620247818766533695e-04 6.0895889295967180946693272044591302750894919938071144180021900601434432336297592327670693666191654220e-04 5.1033229181993593491556104335639081248727880907208421729558818047008178783534019148764122063460837995e-04 3.4887033675255515858118119379821282728112678069483108805056640809907136657532756633452674598857473335e-04 1.8483750156332237248556620187588994677495352004323656139241922794577865205830524802220731765448096829e-04 7.2772696170734595536483383411461717709276403895191499661607261906526399993691673481381589479764271536e-05 -1.7170898671639801655161591318039059272862323373814867220378576931898570742592369842933265523448352506e-05 -6.8242145897173855934785508082207553587725666771484647108095189797790814848564681578878553616388876389e-05 -1.0932961338985987946628921689183295346437753932881742239498060163925329343472407761570564726322391985e-04 -1.1073069708558714594080656647464034736154608344496609987657909025819338485787461536314498599171479237e-04 -1.3588956165176244927567545019962307395992012182565234098838264254467992065873187946977583887112784930e-04 -1.2415180301442953787043184585980352166219359682118187683792094031224226151806302872089647034319259975e-04 -1.2987203943000802875087047076543280483243986518783524217007275846726349302402167019844786428371255899e-04 -8.7508871240427500863729410350972895731147783388664653615670717403395809759839317904784626516976226701e-05 -1.0576999844054601808916348591693754247749334272480832455453149161231964875778288444401593322503098255e-04 -6.2375416256511834724720322548774811887140684827867338941951524176685053360751031188257225040194832770e-05 -2.2010534130535293647085802776300098690047779391873359987812112527395413961778158915202177143922914665e-05 1.5868551812120049207628295967886577561714235236799285962001966963321192988402266677171834625635902843e-05 4.9911863186345815974294432683196960850002938246109492069268912000990712522982454466126193761995703423e-05 2.9521642991885886017909640524387007216910803501910170989842911587195127152116872736639567310679134227e-05 3.0221232950687904089274193196952982983650958610998226362405006316725567749548418762626054909489129531e-06; 1.1414616092148768626072135524640070872063680002200196546673278628926191747261804336320253396619901799e-05 1.6313690234262247987918795054524500302840251630634003957862598769938490605058903063565273696172789241e-04 -8.5574689192145056163989751180892735960566391262320776085399417361028240013307924483900224069144096146e-05 -1.7739328494120752740820069111963679894171145689132172750183062413187625388056147643581585915537120192e-04 -1.2692945805723841799541509919975111772392485125556591767190575689574643231966162850275391738850937686e-04 3.4309949506921878272490437587161120528895400823326776680298379896956145702650428683106819973387964436e-05 9.8079076476455418224993068464635464258010814237396599132383357530867739399768360790185320573990113889e-05 5.1568849226133238877030813805458917667915915731531442842417439554146231916302339802758615175471713419e-05 -7.8608820312445841001698119028210045679941125455535568611826971210393144106392905899056463744812873576e-05 -2.2075339009005555556295634515701995657829066351182557124356445199307696510087146924636305825885237689e-04 -3.8756542254120216422626238950269969948537960051460809184544625507673656949524173669197127061769158734e-04 -5.0886374064065836573839021656803908289834255597052427035719826775797357000955841472030698438249817929e-04 -5.4511511287847232328229565604303198341734447826871262707600427338016222465910435420974645705160052880e-04 -5.0503389686419907523796317041829522466153721994524711335374292912860569087447413468050728889188166585e-04 -3.8345029262795743463132649483979361996615937059852387743134816597790422861746855571226990409231912879e-04 -1.9245914682712914068649331704757944194876276362196102827231607718417354448403656480877734507892472722e-04 -5.6599441603809627059291756792415662883791587313318951191454237500997359623505680468520098869921129452e-05 8.9938720595381022532525639531451730104807624425591391335641881577583992526089873203300479411339750505e-05 1.9764960939642430685595027453545676895604248852996980976956607630514114342375310398077753168788103946e-04 2.8956348237855650320393103844627222421374287764493642480129460974226942146008534610324504299399623183e-04 3.4641074298546476097835640899722870300233981758685611604493050043712300827317401870896595752680481223e-04 3.6731031574603089409842333336532959016493345384067475962455053077048545343451889137193622057104707924e-04 3.4901327593798376857876554230476677182782743633128118379423683272728064770494198958868562584829085099e-04 2.8215666592246393120775563320521333760198009924768304105358858701572903503701759726874918618719290171e-04 1.8993509197688768407957739387784272676799920350160761856824416246617525156623884276716919722907750407e-04 1.1792446994490480079387828816108012377639487058102477858067238383253768148942040394808718870474611227e-04 5.2066874359305800361599394351156905013446781375157892934643421633878687412129588050020365721894568261e-05 1.2704292297461656416188855201913699266387704855015274894982433215355755987870698514322296385367127615e-05 -2.5019217938338535428739376472842219363925022504324869838968073579230435971992346843127251394940377365e-05 -3.2338880209538423029904123502194187284795244209903803060539074218139543293530589988471003284947240193e-05 -6.2741469187439409730010351159594586546344217197946457676038654982347474057733291041613800183928254445e-05 -6.3414119898069723859527869902672052034332911516435230193769916536669093821470797259612426069369992042e-05 -7.8000401262157200281617598903537111303658409477670217748391778789613715034667077327571075504703855891e-05 -5.4401467130751058808235860385517355895004198712753291461011533726828866716410229222737903318243243899e-05 -7.8415560607928009509856692472635700398587505932835692342350234190660490383404915848265104374585371323e-05 -4.9830203550408981062893201575100496133163391137750473512768906762956663164285181331225730182096394042e-05 -2.5459799978154656323226055883080296229236567805916102061738353371263858996883675131373565913627580793e-05 -1.1279244265546939496585938914344307388020284540394191688429257241828350488223685237682129750493579023e-06 2.9521642991885886017909640524387007216910803501910170989842911587195127152116872736639567310679134227e-05 2.0188607190979846741706039502547770047376092446172803132982721331958468189185558005166685270455418934e-05 2.1192537889582799372807935141267365808597490591473277199840300861209965520765688713573749919571377114e-06; 2.1182477604318053927509192862172925890604373066440325923040340874331845382652080723537803316314728186e-06 1.6671635559070073929028523961469871125915579154322488844391501510749085004883736500659270761381161136e-05 -7.0902324323503383217353162036354393117316867141310173431321805157704163255903433304375841519475361209e-06 -1.6706151561697021774212428043721482601647818779153000274608618142230614473541989559497081089947038336e-05 -1.2401212660888578920091871664745326948851746263667576167196105391428984584216426103447456493192713883e-05 3.1280976165541753057803759910919698642090334835734097353199940957322508815180625308018286832751904716e-06 9.7936009503738944636362866403093787823970687861389704779774315469489329742439094789855277553306691501e-06 5.7891469601781458316970350366974408002209451378248553129556815698393784215001762918122373231837989619e-06 -7.1598232948541735665055618102944595109833655233370674083684296275658158557018330917444400518639448777e-06 -2.1788921806947647349024051116649378099284496917225526306649697287019726482894310800023549389992706844e-05 -3.8931655420131033293753270022314761460380051882683342420098081245732828700429141420114084496304108764e-05 -5.2138791274192333705342482113252752392104844146099469182183098698480023343205253853267096193042246867e-05 -5.6740746308853634720685973448839485638585751539394594540903240418548755079158217400336112453000211848e-05 -5.3938716730375335326905871002506810202596184290315846295216229099251374947603730192050478906736282651e-05 -4.2417515347190913119899550122411288234924351845588329753710134096790049757269221942775691435479217650e-05 -2.2959166067989055480369802492412791662160360297906311493554448953846906025113029477897364953367235826e-05 -8.8688370671525626043050111700742163237207005639984856247603529024480248090087402529310693912527579701e-06 6.4860885432726283004222961499358956264081574107607662243850689048198797292558632604815940117147150596e-06 1.8077292792609173682363711350182373505537418850130999585863600264900945511165951094010792914781328396e-05 2.8234541390435264977636227781221786458023452769029496941706820019457699067247320214677660352811267908e-05 3.4787670371780873260413697651628795672436059424951436915197494174409147594469552812369970446715638976e-05 3.7701423416761068843720759939720721608480708288960506126704780572066795746990530241392704991097115410e-05 3.6556173443827098852625467612452787449515820627229404774608602122263300596591670512502859382725397575e-05 3.0246697312397251798041917927529861029724638536755920386710768529484196967204554422857362699323447311e-05 2.0896543074342036511372970339330296073275769858124219955983338545353790021678331631229284318653703573e-05 1.3422497092849468751415493295116989062242888491911264264879538789333422319219473387411684731967093495e-05 6.4484467672989508241637354860694137477819848014886254164486898893278835184233092577617912140944765293e-06 2.2558920872867227535417998133282616888198628698282305875903910569399002335999971857133114418619006207e-06 -1.8525682690730451986971074605681951041003865314051672432947010471548601195503532548282981397014759062e-06 -2.7091994225246448449552203919224590030712887300862182665247207549334947930076605986166486424954735731e-06 -6.1037372403310930504182034243059167471893579755742459093303122981618401071382695701519692694160745124e-06 -6.3033031992256948907461514223667953820145738768569396508457035225368773649450890764845008097191173369e-06 -8.0028887456428518151656389588572497737220749737995205629336392550331782044599292437878349272796937237e-06 -5.6076958162640640238274772087158261193331469262705300976066442200826784974423562446450176239901763724e-06 -8.3167915912373242248725829190026457973775644247576536322802559417535630166880051014309270072136852496e-06 -5.3299115125974899683868229553594270669638593449521635135568595767706921606943151868379505683048529319e-06 -2.8311908373633659943873980610732167115510404924167136871190184266132733189438851823658684720167607869e-06 -3.1397489551461454985479573818898884422287851237809158277711658241079438264045697391360458573267840850e-07 3.0221232950687904089274193196952982983650958610998226362405006316725567749548418762626054909489129531e-06 2.1192537889582799372807935141267365808597490591473277199840300861209965520765688713573749919571377114e-06 2.2334829351785785351122590417780469459288207564714333008974033817102848023869254004475941800851859041e-07]
[1.1810148267315799891348735799413981081415247226385825672696950986944544474531139526443446390333846791e-01 6.1429552951395620748353039191464142075761567878097006634117572556606675190607120322471938067712336417e-02 3.0218315810673570348626372760199355447352907205942218628243831299442286949298370300375385602743746671e-02 1.3106132308821750950290117565206917797391005288336028579845817889945003175654870709175294241086674475e-02 4.6472192065540091607824053239422134495751983274581628866376669825506346311779555667110168847403148354e-03 1.0733582070046157218330989162935661593983382020596692464472801353918342161039684726566760717212774523e-03 -1.3929893284277245939296962374108871186410171886477305679001936930408587334563361198458292474952174528e-04 -4.1533796481296301740684967172021694260828402286449301662000407845982142852297624016808625537894757543e-04 -4.3315587301374839882668001086131968537462276253847295080386391331628526574007983741314981250539159175e-04 -4.4376493198800997317415655710893869894013481228121226413785316638628272935466244281932592797222217440e-04 -5.0728203608120291563360460395514506835667519676721977579448320459277604156974535250764553263151269190e-04 -6.0941191669857262025122781183995332337294257987790263413821117243173658756964061515848945002392480422e-04 -7.3184542070127103077600978441311766404155694359394074641096967658366825273995586615698661432140805936e-04 -8.5514881081019111202825168727404239865354739540790823350072727656092644327159887037728363577553590944e-04 -9.5821401142880174453309686746475222777019943764450368774390735888452272974807773124066609246181644405e-04 -1.0254855867549205236076991308066082867443982632128595547589151534531197013198152253032058306374845160e-03 -1.0490479360026129881158806576534250446925044272741936205189328274367362882930830365242494681303017146e-03 -1.0253512081785994851903083976037452937622173167236125722685657931531939635459246947816273561486099190e-03 -9.5911201425377592887815752328554699318398076136543529984687405279984457872974179855548017607888352732e-04 -8.5935122500120495401123289449783733541597343105574122124433270526039437117303746020818356115707884367e-04 -7.3715825561226041179680098709411334377062029576227258924746608713821192601009738370634400743095900218e-04 -6.0453898110273408693584122238627849601965089564627202351771435470469943177784689803720383319094851486e-04 -4.6980797675566338583704922045669279735324386032433079381833734303900452956801799512169930849018815593e-04 -3.4327180073745015133223188259855300351722152239677687313314659064513103835153753706154000859805335397e-04 -2.3148699052716149343049113689427639948236547115543147785468287583251398741248803902058285812577825274e-04 -1.3990284591154618201698867021744071490279961372186183702210680670572582450168253955482458359042431037e-04 -6.8791583765916912807301313225720058518641922701042180755156889458834152026812453719755489492632277520e-05 -1.7087654837911916679918941963950595695767289370400716617786710230174696881324204506400199924029082964e-05 1.7197767919440169401705553634002581281359901704443297848872489341058006871652659579785094808940339687e-05 3.7728813650720797427275343782048914381323239105898606580136221462109952563382236295853900241764727255e-05 4.7355981276782612828813727110681566281283300968423959828877872884438902974817342751193043440427305763e-05 4.8533286575593858498025428197459085851471227739849806109266694610475787235994502554646909072306781332e-05 4.4610958619547473918310912033985478593831251205809259923720139822742545521230511740833674882610146621e-05 3.7986911066988844853047580019374142696839584210190490621810241761564636792658200121095032565911870030e-05 2.9781929162347164172878334070029317247224550067578964201310869316066269925542728668761306381582965625e-05 2.1172845917631970178605974969744707648836419444722533208965948428145256574758970186942221215966915403e-05 1.3513708816101572435320821092790218992085453513748468429320162432970456295269886332963868568414902934e-05 7.4328619903681997272349029137954691622423788143887359198048831188681202670119111209392091944057222326e-06 3.1929963957949387296027586467101435869558711409119414243409306094221362869266138580578801502855322687e-06 8.7496074105884095170162750847400778905603126271869874028539279635346719537275022880433422181503161351e-07 9.4225555878484651219881969691901751936566636432784258774234973524683799915276962521923303964398437742e-08; 6.1429552951395620748353039191464142075761567878097006634117572556606675190607120322471938067712336417e-02 8.1149419238142978230099873271838311745599793885494374451308491400496027907363358069850465526648823895e-02 6.9483174111485672415956304923127986716800122222355659181909416376028574703717713049196006897637384405e-02 5.6597372804828206057718849702873668506013279027275651416970686772283589345998725896767028124031688133e-02 4.0151069781745663230978258062622118881063557263686660357493148257243559013956684288872114245384655966e-02 2.3494062624202090639627783892559755982181095244336851259940848564376329055762990994155139761191077679e-02 1.0748132906596937761253286036410944678861268329682901206303107806879877862594394124391000002857998926e-02 3.1852504780380556589692571398077505087987535644016837626466377885885114987545966109231194353906584044e-03 -2.8145568654407905893783854249135975320105286107275445786500855251323970398761890838349514094418101440e-04 -1.3933541837537172483108365793051346654131027458546957611069748098717971802401345173984701031703793658e-03 -1.4611628143487578915204786527909161873326201239484772950145745664382830592334049717265927876630680172e-03 -1.2048099151832356770902523014807643873825278939119533716410943727288996857243816828538957887471542672e-03 -8.4457541747699608157516189655825844970783315373050360268438792670975965303857062495958507309999776341e-04 -4.2789542015641618953473746124453624843676116529655800048670550485968780823358246187208408990898356082e-04 -7.8207889572627813709467234839013743884493441395450712957251274840241779316055517787387126734992983914e-06 3.3982464742616328011038524109800534133325317775051736149751348146394374142577982677513579101370684490e-04 5.3827583810338304789070405345801035607769193783945233437683634713979032522407421199603508732189516346e-04 5.3919665340942056616327543077043168125032995827453983140935610722483990248236694111418423977675654397e-04 3.4651563225280582999658427410644046515737597168514929417131642142143789786043426785074798095621643377e-04 1.3758598429501849850581515015584566673003386689761271308683960570889405395985572019670725848439035946e-05 -3.7996006216942439398920381230885414833104353503264368348154827970253453003312231694524804460981950272e-04 -7.6153891267008448961207231777590461504269472166450951517117377804986052977293495589807121302758146148e-04 -1.0810491628485164614009509264756544008516227638487083847266222022987412454652683380419356734713299483e-03 -1.3058577043382864405677925863917574946967820045440422290081926179781319486317963396754078012765662020e-03 -1.4212705776723498772036578792005637486998288947919715616916245170036100474844548385358470901745279315e-03 -1.4366875236017469816187693551350167287942794007721897662410188197762714034948845417028377513414370123e-03 -1.3688045732246634379508021145973850461767421597096134295706909231780750236598980928570102066308281524e-03 -1.2436198044747699214803018458107261427968579433174046366081241129814087187910790788019168437506935140e-03 -1.0883369430872580067145427306701504880097679554430010449324499216609986644254080833443462319825084033e-03 -9.2885450322852072908362800450645618003409922597622666288592200425680756689094874456167196020239760534e-04 -7.7022426574543858517786749346066355718835223434633142469600139518327994439087304575208436300526319707e-04 -6.2702387208720282369542481892414485372114865633599393066439354388690235802719581878700166531267402135e-04 -5.0022830965953237569553057481055923439278749754066261981660570350335307346606791101451918487228939830e-04 -3.9300522893474376522919353562087897202519991667525399477466692268997713310927868577411091471254302652e-04 -2.9813190183439593253494122449967448803326655429885031433697122324666879567131474345200486080793323399e-04 -2.1433088521157715449898933522880233953833437918527583897978161827635427906118013531218708483706679121e-04 -1.4584719897051492705506543455796242208199643374848473529255068628522961710438939270964958430446010270e-04 -8.5364236038537228659514597118552731926421322591838209198680658899731407076270602985003142569749219578e-05 -4.7140738078421789867385327127765359278934949015253729539488739272459373012861706332425757942897774618e-05 -1.8771945890471077641412296653133245742667247435635780688102038777238487128705716193174351184320877013e-05 -2.2539987520822100955654594974640483904681464312955337548680459596699363838996249658222097117006360485e-06; 3.0218315810673570348626372760199355447352907205942218628243831299442286949298370300375385602743746671e-02 6.9483174111485672415956304923127986716800122222355659181909416376028574703717713049196006897637384405e-02 8.9745543378403748548264144889844691693444772279614264234189313289257641652990226670297978681467378618e-02 7.2957676761170020114287945434074736574574242384718382515260663964832308605169901994667366666958266956e-02 5.7677573297059934717079815696579884158223663098956460653777538803814296332200100613104580103082100705e-02 4.7189376052126070506207709813009031295506067440951823746686961354311229578582995996608568781737802234e-02 3.6297266561855321854297555241063575617382705740178075181026622612130386686172546598152866841048421738e-02 2.3621700099696463983806935509213149967729029818787102532453125549456485657248820743443092742089652596e-02 1.1984615341772045664462728896429781667821866902505727664494684585769531566058413724393271857414747120e-02 4.0647990432092407534259100834316411149948495454528306144059183692341706649727135373969490014717056205e-03 2.5056164516310910449253128502933633090168320119902390346243668012150251181934559685817063921341404860e-04 -6.7760548550667652606954673022633386805424678441328608164199496094936246384421149654092713050186238135e-04 -3.6893185563229927347332284828234618220468335551181299684165807153517386526052769050873645225329822206e-04 1.9713017051274132271809761004465588509689814260094111853998317957958823529753295391474133970694665421e-05 3.9274456066500722537840567410863687586527331316850430064308122622236458223868125806775300161413595531e-05 -2.5924056131820120776467221533190562857324528165242560558866627924639563563598757936531797967759804189e-04 -6.0551332534605700708879388907906800792841679869568489120326034465783837981850573074536969446659365719e-04 -7.5688295933615757356773646269206105642521532557610355573014030888615630653154085449517855873881052544e-04 -6.1576513089443714728018624075697528791686055224352171059277041969516954895246896751771046631468408971e-04 -2.5619063862330453355794674933023224676703679628372564143260816547090158546170131447630979326519662151e-04 1.5216775297026259452000929590936223965033595876156340108296131345248838872385024446707432544272055385e-04 4.5057020246427946354360584734004177353831410306506624311449962810772175695658511260978285280529221809e-04 5.4243777321402042428780352616596078788386248870085464153003186903184768306737356179969867764323394006e-04 4.2349545417952555920735918032573635780556822845501895819767617426034520446032743475314099112282096927e-04 1.3925639356302638102078631524528484338222420474826262810509325703717605355621030570077567269928567156e-04 -2.1224648639319218029155711411718291227019304339730052525339037496742391267516294376927913424952404236e-04 -5.5143927295447537950484461690797909914172408677363753281120102331409556515943282799720085618891687954e-04 -8.0697332592826337138036933970666516259830002381067605426334708132212153187644182946229829003036613969e-04 -9.3728957596700626197270184452214975722408731554982729963762640392279886335077168896970049157081660725e-04 -9.3665960419578656428036667922912100522720335875721928466934743024057385449830660489606414834128769811e-04 -8.3782337987385337217457218469716129736691440933531397385940860261602542725169449930750023573739943257e-04 -6.6762886835767550337666304916027015353228401266512514289279638894159934725515091086333183730390527089e-04 -4.7304230265488299812412580222048231462303061360123079473097432943506101780032080515686162605712524927e-04 -2.8494424918007490982933904434505810639017184625978955707625810046972905814981279952016172841806322754e-04 -1.3465634409987689745193045623992641842822634149651611411776045726360390665311867953898591832412644076e-04 -3.5258419861354042072279559607084644137057545332135579557170180826159193154516984081924184151157145014e-05 2.0134584740935098820356447425859233113761163961016723292676627671081359667560088747204249005643891143e-05 3.0701690639800629571204098106153309738780756149803934682961893391398627025634578314403493962956376006e-05 3.0159974228771250013688693361843825747393419894117163985686906790776882549279815117191074454057942941e-05 1.5034155783308441193631094150393691278023850991297742711140807868059520037489510945464537622806473699e-05 9.6098757060435504482597161438225363531085307444360537039477011188431029845949740053347828187501329367e-07; 1.3106132308821750950290117565206917797391005288336028579845817889945003175654870709175294241086674475e-02 5.6597372804828206057718849702873668506013279027275651416970686772283589345998725896767028124031688133e-02 7.2957676761170020114287945434074736574574242384718382515260663964832308605169901994667366666958266956e-02 8.4812610596313938665215600251744239679928893538560412654116850970914276328306641814951095120655076509e-02 7.7290294039918708403521094816829151953669284565822389234013255397914080520853923846100447052243647247e-02 6.3181709351165452105934434944598632257277613934192259723539117420153143651495329020239024757083565194e-02 4.9886988510694923411479033159001564553826974819494880943148830479687082860174220217293144227125897856e-02 4.0500095283487454278178656569746591655456238501437377282288405539559868651089231122309775458128238316e-02 3.2102623835082179669367883350318970019282569357400708414436846810434810678293805689072580646719107382e-02 2.2527628480140156194987183725754923106354264666568737743613794062003682223860148408520836726875289085e-02 1.2935877996432088228739934753563502691427056274857233617886209181525730618623966231611603058626136732e-02 5.2307578347024462351903431979849743990318194823811126282611435284420787636379353216869960899889285122e-03 4.8402792186538819938929638147787841281880729827789524445135718230226224351927676521834636255084977497e-04 -1.5304363649450046601227952690377390988861712849790512415779131349842608778150876589157966442023376296e-03 -1.7353579883085753608100614416358564324420290739536513923395029491543781404705736689088529678928755705e-03 -1.0558462571326124906188134540872193575567002732476754698457833942889826476512082529023794596120776863e-03 -2.5136982880027117046491155262045780792114608899262786063107200796702470590000584397762811119552151484e-04 2.6368410845337655072446724740085817969281790348288665573669171628889686355593713840188797408389033605e-04 2.8276684809475162431874057078207403795262403373450557339948326683457364871433912337798790223723806279e-04 -3.8219396915231843212442625873425759338952892735809478860295328969275733441891858823889887788223521258e-05 -3.8365817136567225343341124576916186832469114399707842491592284906920654148698090743314040178288641382e-04 -5.6636981079194863684874632838391632958884729789276996466928312860264035141673029370009578034727583006e-04 -4.4915642300060483857470668974326063458793818214044122323821349967856241316799048023015274241274944415e-04 -1.6297451552397412082891702601858577292272601199850605124397440011420000407940972948933134461096829186e-04 2.1989575383185139916273443509671103922279472840892483776990717615939733531985253350416846144071665468e-04 4.6431853675720454366550887612889015270958746209732714931047903330231972852405564060093970346083021458e-04 5.6462546354305962787984028932632637917731212875049399802654400863771220929790171933257416959366711252e-04 4.8863365004492211387049337169249930453495125894917923273674362733792219523356053453602383860360044929e-04 2.4222657284504339493013920326146783492063400098052925008649815425956681336952684338593750705133990088e-04 -1.0974882007399980803964131058119605971050134224899673966441889998934492912323406149049605980409879839e-04 -4.1770804363617459086673308883103148279391445208394506493317214529006444514965818720400895286944346054e-04 -7.1714605628457478681163346345664272866581492177141070792874976562855665015310444489038250294530492799e-04 -9.0958022412981682518203663245073717549515000299284577687209694011537795385581742991408661382272698543e-04 -1.0092657629245523604787353830884529177737657540941412452872535501961803430866022906674659699152574546e-03 -9.8682157536549713720354995970615941228267487178074675478589484143056353284813028258747244529847685646e-04 -8.6051725340165953290002810786401633987963414716534876468116536564967613960736610345971621933444404754e-04 -6.9731764864633377608567574018859376438194131759609494869726698023602411603728716517638965045066791918e-04 -4.4638910470179029674613747190730427054940869066230129730849213855422320340399648427948790073570162621e-04 -2.9482970697697008828968170288285711644651000576197903152026669109348103872312098021670753976883914244e-04 -1.3065334228327740797452587513022024095651820619252547553495073974193535714456059175003368116560801228e-04 -1.0120307717826473203135665633938143782712493970568341586512884264147568541655818793766559433502726422e-05; 4.6472192065540091607824053239422134495751983274581628866376669825506346311779555667110168847403148354e-03 4.0151069781745663230978258062622118881063557263686660357493148257243559013956684288872114245384655966e-02 5.7677573297059934717079815696579884158223663098956460653777538803814296332200100613104580103082100705e-02 7.7290294039918708403521094816829151953669284565822389234013255397914080520853923846100447052243647247e-02 8.4473470388700917425658390249677095920028812582942451741423649886833138309698440799341028994922818964e-02 7.6069274219158955324936446998060595386209305013736430716148267976216470013815149356689619826449797612e-02 6.6890858836506011673591353766972366064181098917059748380990277994401743838639308500068297863470905405e-02 5.6046623946230488563272498232955781670452897963084918934282522481564228791206475111175813788828997180e-02 4.5380963896428719151283017357325336935351205098192857789959358732681225681666860151519373522897725997e-02 3.6591843083681851581030506762093194370293496749925684377827887242050595711445377793035865453322776910e-02 2.8163087609564155432572012364303989575525668084542301467911984580983606986892889452201046013272090650e-02 1.9029190866676512368442212439784433803548191817149172057464778225380243405835356295530533774342763122e-02 1.0307825336730943022542536069135907742410831562320363950473502283996933001995034372272259726668195035e-02 3.8546466396414612107119003288222207596720877648450525527379368578183184778472451650956904902470785808e-03 3.0341945999075113287748386401546851018901914598148052409791778783400625681056688482336431594845189858e-04 -1.1066571088895977541034476599178345385622151063381243612266956474680231323332456425980292438467405868e-03 -1.4526283795398839427571924290198607151992988537379587345968730160290272068395381398068023400689078600e-03 -1.3625132818728929234547513391787865190366286132162127713451986342281047080222539250121391274933754984e-03 -1.0161127154455528747110361836166628932476392501129243889655349462851730355341116947372089798378058227e-03 -4.7530333028093916481135375918884462943550193862062625156949247677108237619286004915142688491255512899e-04 1.3127244681772357337553758781207083466139397361462418947826881020577167920032238706212430789779172282e-04 5.8538920048906510440965735932356585233707875620808516811259583337577076879995916139134418060735217097e-04 7.9149164896874795107615279737783837991135061503756007331659264780546754664595645374736307972812838460e-04 7.8040117743287386648221149575638989195307068580107298529374916437609436388980238566367575855033228796e-04 7.2874234112660856260701897237648454416960910954238295402579969627763075714018990962284662787355698776e-04 7.4734236765006285561909738380490963852957963914154050574223003547158202409799592525367348299742126718e-04 9.0520448983199660684149789373662813171884357285163227554112879007217402646940539574853853242768824653e-04 1.1557261291634716239935078411119695221559321031614970009138990890331920508117079322540880366179903875e-03 1.3673839739950609222870559554195413564308835107183543955423470390877734143739355481671195297201180342e-03 1.4281301787850927243505409034161734364203174564857083988804040883847936143589304737757737414127703332e-03 1.3313229709583460172626088046007721038721113040290150628452288892171520518495846137795999490576813131e-03 1.0803710810295992098164310339191960902097076652786242090457392686146193555760245093261884994257888807e-03 7.6964294726225594475841284772872881790421212928993073151609901076660416423456520601745638299908897834e-04 4.7617408668680714402678432413758033596321993668924139309598940899527792374548344521971287307012713565e-04 2.4847925753823453699602021382329472859669424338117432697647295103947803669631555309279744889603435277e-04 9.1230101927102083545762611335708733796040273604739680882303511988366035141509795761266350587379961580e-05 -2.0199381610214460642904324617256844975394886080025728461299108745295936547222685697024172631879209615e-06 -3.2524940135655603021689153939913912620546785767603851143068638341881356569616284205458286266274964797e-05 -5.2810601041680425755930010030262201019756448855269428878534633026665562390347899253462611963100096108e-05 -3.9208924707351661293943655285785900763614366676775293018253864081242900024955943639049475818100440391e-05 -9.1769218151494295351269890655691625587159312301590173206632526825899217425288184280774587034966085889e-06; 1.0733582070046157218330989162935661593983382020596692464472801353918342161039684726566760717212774523e-03 2.3494062624202090639627783892559755982181095244336851259940848564376329055762990994155139761191077679e-02 4.7189376052126070506207709813009031295506067440951823746686961354311229578582995996608568781737802234e-02 6.3181709351165452105934434944598632257277613934192259723539117420153143651495329020239024757083565194e-02 7.6069274219158955324936446998060595386209305013736430716148267976216470013815149356689619826449797612e-02 8.5629313043802530279731028184599116974196187795442736944855713260395035594569388470981296999190997586e-02 7.8446019964499539548058299027989490230400744797144216102816743632251403787534253398919110715973438833e-02 6.9004296218600891392599064618415076254304339146702324495980534584763865737921423409514185025250524729e-02 5.9634621925288065216115884447401300393380305387490563150248832311661221864719476730502644735574202032e-02 4.8893012839713010251499176851981588593240767177046252877323265612320351763431589374528740934598939513e-02 3.9000676627248386564472772965014264864792838161385253628467493341467343749504191799899597704467605607e-02 3.1352673072018513336263635136025694085066785051570721321757460776346132850556756481567011178123242660e-02 2.4422621478534608308247079196341978163179539767387356837945163739015461874803106521642984829435265294e-02 1.6666271503990599662131851918869102974158896317982990110501119049540305359826743865417277783870491958e-02 8.7170724785829737992365778315730408092132162907676537835629590423536530062697193385302895904110246924e-03 2.4703899974681156558710574607160286173742896585414624461700481250066826738301375017753784410003013281e-03 -9.0943679055459121553536660563360614439131408597688556207307779952212086215009041175917387051498191906e-04 -1.7922801648918736034210353325785896948391073101709679592596946252220465285379420178252819801788119666e-03 -1.4465835946940617834292253065185351839875292471591920432611323423797523428910073191668503827687596516e-03 -9.3199255404112911999372790171333773973814502476747202771526066624543993946298693017481378223314462276e-04 -5.8682703588224864309189328253293888083312439634942292511934365896811314424816100671137058940907273683e-04 -2.9163321364491195597232363321037091877056330748337426239531994113514734630174627008010629191869331940e-04 1.4022159640538142311941820273245214762346463882757251122011026721444162930449257204287293575357836218e-04 6.4807755158431156070371244611201940467197658570650646445014286937290849017484145687362230932201807772e-04 1.0513928293942858624473569796498039170108913730075445942199958114707125556945526464313442482181561447e-03 1.1671668382897983128355793830380284938659820736629750126044624160595855578946310136540327665097781717e-03 1.0435754804492426626412432839774531355659656018708035263855374043174504778312009400970182012729767073e-03 8.6214929388322926737464959507338701052249862228478301085231151322942013362043138327105082601427734561e-04 7.9725095501593272672827817648795149895042763771414216612777315391150002320047376563048807815523155724e-04 9.3022109698697446994598020294411392468670326235291925221296192006646314489917316813265229385618747125e-04 1.2294641001997581225686457690508037048796291624851338757267435397316063904863892609534465859541476469e-03 1.5223969740686883227556861096901350483920732518453203290019918207647908693475602798280741643956984049e-03 1.6736206934637225580722881717520812612116627573784852497135209719150833710983298490070839641672887443e-03 1.6066329875620150747030162470240250709817755279782930833223710319409350206026295976050376478046777267e-03 1.3431871214339798434912437409959210135911125013598361782587847410822509673180477088706263188046863088e-03 9.6728631236298492976709657726932788932013827802286571847245574868304722191251001408148264647657408298e-04 5.8558477243927674879680068691537579966159856240710643401925628781533614515125464262829448902821157077e-04 2.9383687493399341111239167166399971702662843139064568197844977798196954204727798270587571704323633074e-04 9.6759046361017609005429640569765007447832819698811293662527390499260726925513190098441550672387694435e-05 1.3919703891286920715877036389714952900343766203347913735643363807523803375894005178737662790027145914e-05 1.6184007386811630916517434937737358607757368562523266250844180333426608165081142300026489930664651549e-06; -1.3929893284277245939296962374108871186410171886477305679001936930408587334563361198458292474952174528e-04 1.0748132906596937761253286036410944678861268329682901206303107806879877862594394124391000002857998926e-02 3.6297266561855321854297555241063575617382705740178075181026622612130386686172546598152866841048421738e-02 4.9886988510694923411479033159001564553826974819494880943148830479687082860174220217293144227125897856e-02 6.6890858836506011673591353766972366064181098917059748380990277994401743838639308500068297863470905405e-02 7.8446019964499539548058299027989490230400744797144216102816743632251403787534253398919110715973438833e-02 8.5521517724951689423753323497521116434013466354981958381714894209887452997621189227973749970531857629e-02 7.9996601299305674302277303798449774013042169352789785972931135659715225294815481523318795060831585519e-02 6.9690434607277562563947261145755318065121711412295439069632491612979721331996158792166621171534634625e-02 6.0643309467973198297828624097144142032471006572678302580280499888243981212238920520097964422190453348e-02 5.2151448848668105069084471574560768380506182856795618747456203521179634821205157769798788997440938890e-02 4.3347159335036619552960380271425556664369518724478362388143742538894505656919457850341538507211488188e-02 3.4771708707870409247819976740307502651522334299776628090075647706859607364269027428299523782021738036e-02 2.7154472312292328270009069518802041548677316209269714418090751187875228054014958504775469940055873633e-02 2.0213347574441350752077645939477166192121103618236727650395425064262008445483022566103259883496535875e-02 1.3331924745399864926441245012148875523566904891474364856418987647010438719326193889050889829010706429e-02 6.8523074958347730807283119577406965614768769042339006021929029385654471720859688815062068443965320675e-03 1.6858219103126309977491362867993087812391472588526647564272923340703436819838031360960146204261599354e-03 -1.2630037074335919630937068763868920368921216955607845553277907544970755451777829121409944562958039343e-03 -2.1280412642659362039153550568970999684972815489923304341527270811975394379728329661461274583473417658e-03 -1.8144247600345118581380226462070330865506023250351801665060796502987776744289428218264157591138791982e-03 -1.1570302349620062639559728306568580038001150620311317646839145558523110546483198348458646790911754517e-03 -7.8231763644197139342782311644143383189038863969211213424294552089945507937881926714286559829898348207e-04 -5.8610856678222497488033802387762784724197683065399356804051586105751095361151062520841897188217603313e-04 -4.9826722973228451693491159175176100970147116460549142739376069577043561104205624726539233077338353339e-04 -1.6456754689337751531049247330206874853657450187475010043671465364445825265873774659831981772324381013e-04 2.0979739341045528407727884235574760039223463076810222045326705778238191001420521507235802150085313667e-04 4.9389593191147592080095458189767098281422087461299615517042778166994353244137672157573427537865745262e-04 6.2521810879164937861748259685263800826764344139163304200274416361142288359058065345653514406569855387e-04 6.0932936082621087220912141660950650618521124249268116826083910949658870018398429865749367596055746032e-04 3.9888474089985117107181030424478399007536417564487511318979455793215246200220891212795932621448006950e-04 3.4861128536607592050374392328906292855443887539386948361088808413275149464092168237595977267590055720e-04 4.3253523906192951276338786510860904921268790483877910024251857900245719057431738345181707520209644410e-04 6.9443110109580334854221046581415483474687676547142275606873705517454169336004907863244105311116614545e-04 9.5263445993282938557923149182231022448638863932872483751475039381027275842327104202340844631227049520e-04 1.0810514602514786875279281942295089005744661132169750316433545162245684332929972677348872801940780240e-03 1.0828733877693024349110134598818844807708833915957270066052842918222027538275306576036648552322193033e-03 7.8934973782413766155572278870733134249674840178508226119307165438494962269782600743239400226336633096e-04 5.8527662273425222357760938292034748758612593559682191564297112964500894176535930432133543280508630553e-04 2.7731387326415948491569757169612149711828599282817353431520443232334832788941296155156675836060853316e-04 2.5902844706167479568366532984148214739955794328076270085334605536151919572022343394053765781181859687e-05; -4.1533796481296301740684967172021694260828402286449301662000407845982142852297624016808625537894757543e-04 3.1852504780380556589692571398077505087987535644016837626466377885885114987545966109231194353906584044e-03 2.3621700099696463983806935509213149967729029818787102532453125549456485657248820743443092742089652596e-02 4.0500095283487454278178656569746591655456238501437377282288405539559868651089231122309775458128238316e-02 5.6046623946230488563272498232955781670452897963084918934282522481564228791206475111175813788828997180e-02 6.9004296218600891392599064618415076254304339146702324495980534584763865737921423409514185025250524729e-02 7.9996601299305674302277303798449774013042169352789785972931135659715225294815481523318795060831585519e-02 8.3870638219049547343237634563864438199788469588708298135935092317966263384319205410401188827349101833e-02 7.9733725841153678688770740186304033314988324591244944556336127137753216478609711815487525038282219334e-02 7.2007921595377852040135757595381891161239168539632124129965556527615282855381537360392796403748651983e-02 6.3047425657583687443305317257985399692241493928218210834977930403166690129014396515774598195182716352e-02 5.4021057233734089539420298330905236329208214321630943212688211483905964346734236347761275210730702526e-02 4.5502071311025984395044635056410646555520712734020940735292564971443815853261451922325788617033269414e-02 3.7628731754330011260091384513231836241221012082842820251254880054329023942965007779796960117586098520e-02 3.0494790942462270733623961251384994568841761935584938945706267504096484970526246406276799203743984798e-02 2.3815170043652801853826529083598984446032690809406641402443399085823098990295161067163833678678131635e-02 1.7129956468822926908132344751982138186953214304846829517532664912975597801047098529297625690965027487e-02 1.0589906216827176103939542995334577843545210585544481061602313301519217277096375942041893904176402575e-02 4.9075475412024513144946590846844856949671765930963995882544981927659778174755782390699802449807055036e-03 7.0689272296975429053327290295240514160315437241173267298465201540586785899688652948049304743294481775e-04 -1.9216270234410930430630726517242676754515467677922572370955326373102479511078000438838878246510591294e-03 -3.1259070779256563485319211534240620476626502331749553209172192457765466090873565426559343606295677407e-03 -3.3517404607183725743630077049900326880616185934658685819468061577322439522483447921298699057919044979e-03 -3.0047443459366784485996520743866641827334080901361850266186426700705485133765376094022955141471003777e-03 -2.5365230431868207582011012573587477305176797840567607572517405736779233947689050686214155668345947277e-03 -2.0742266479289928482610458781315327458353149676141981323514711598941922548219897454648201647577621959e-03 -1.7296664148808275038721194022777216573246821426544658278215676491770575230687927262792498800400499951e-03 -1.5172418867253896213338201333334923694100402701776221428648739101858745193078018358099680407026209386e-03 -1.3497579933558152421979364862173112572188271801971524476655367494740629724709536100258187221637163688e-03 -1.1916366346871761211559254287349934928411661881888304317703074558948815557914542857105188676628614811e-03 -1.1664853577603066725013170397360900619797496591547033422009681196204114136182685253429248206328854669e-03 -1.1770633066464065734225510771389410714559652055580386197054287482093540732040271840543475467756306244e-03 -1.2292954584574754690766739542291703446103007911851061611587782573507476188310909736188581824437762911e-03 -1.2518794560123454973412175843908347520105994678588598450149261063637902378086727278667319856371936935e-03 -1.1683932219388083961516321989452192071557061881714295679628141198396964702745510806966570770359277342e-03 -9.2945002424806373140248568001296439517467036988263498291558260416454065913131659736196515743799792866e-04 -6.0075174439348795895198363731977122801950231842376393126331165631765828881376460243103326822546652081e-04 -3.2023757453927988727629830521511674969604177049939417865538145446859058701410823770995514033436643544e-04 -5.7016534750125632534467869520127609588848129279910186090485530753797061225077920692180552663508118093e-05 4.1892058433155671003314089004745201041707953838423921341770216944917014800184623856515638439753083976e-05 1.3740211644566658568708441613946438926201215765858118201022854726732667063304587108767362619206607199e-05; -4.3315587301374839882668001086131968537462276253847295080386391331628526574007983741314981250539159175e-04 -2.8145568654407905893783854249135975320105286107275445786500855251323970398761890838349514094418101440e-04 1.1984615341772045664462728896429781667821866902505727664494684585769531566058413724393271857414747120e-02 3.2102623835082179669367883350318970019282569357400708414436846810434810678293805689072580646719107382e-02 4.5380963896428719151283017357325336935351205098192857789959358732681225681666860151519373522897725997e-02 5.9634621925288065216115884447401300393380305387490563150248832311661221864719476730502644735574202032e-02 6.9690434607277562563947261145755318065121711412295439069632491612979721331996158792166621171534634625e-02 7.9733725841153678688770740186304033314988324591244944556336127137753216478609711815487525038282219334e-02 8.4582211207717206509257774230730309537571973487615198342636552892588802835357365148228308175809124018e-02 8.0375305746104483707834847071995744300092940581566835010280047707430089850445217139329567792592741467e-02 7.2777188297238715238833172414283823900840536464988578749314775092162753119110872974300340844313595281e-02 6.4146980538017829015122496650932251237528085294860656010151028413820530494852982564881479358575680284e-02 5.5950107826918429995702666442033904539385139962996564857271346624962442258969313271797865015766640588e-02 4.8151423657142189989139909554559646120722270349970502705401307688322546454479780674830431159882551695e-02 4.0260532232489033678198953391631789617915416473246698386161223809280532730417849724195949308520783918e-02 3.2883139391084773422602544360864527663320202074587690807681479230909111246717767468085751131930990520e-02 2.6427131904419188330799510834478770746577830769814270709859572579952221558390756458745099331857999624e-02 2.0396214636872867444536208938722350303321039637186009260496976093433129552676536530895167916452061441e-02 1.4116038548222082322189035484248295977952838856145973205852695283392460826413439389381662512411898123e-02 7.9711000894246191563067682269460453938715264835013228095112097354446607344993439918462042132806567732e-03 2.9379461931436428732633923009575556283674049841532381991645042741798585728262856365078136889941440877e-03 -4.3401735638786389862282077672533294142530586192745083695929315761514354206854810902597285323526970688e-04 -2.1820762821206733062810466973571227230835065881920104839355494718487124351068782524720007380182620505e-03 -2.8713588844174299632444726979288976857005348518905019009188226617470074986515620223551101662393662365e-03 -2.8626468126918878410354338809494426813524704610202903739123002650962368049135009843235643157494215040e-03 -2.5642185637661728869210570196119076662950025466247120655646780207359025895384563852377163715812430170e-03 -2.1185303094877019419361392975214301517947891473205459815502977503906493603065716087465822772077147786e-03 -1.7247893526993683632320305303106265093147915388072478020010057781661581808322254071296785544393618927e-03 -1.4512791022159012958009448010756041458909538993629994728628308933171152645634420930398142663724665624e-03 -1.2448719906864625009787351989691224596659644714002632595289077497805600947769624713951839773719620706e-03 -9.7229171361665132941378643889981186305164090783250488771914408335950882580659139247707377042848155506e-04 -7.8150691514525050523377316196274768142785197692230293430308766429294861011265320659117362646833035067e-04 -6.7077552752765508094022178803757585234112614405816322362300149903910321136085166090299564789527803846e-04 -7.2591902313108134970303923405578761714104167409609246221189028780505844301720424504215835033445260911e-04 -8.4668043138246582666970621977977400974070358926465638545203655770630447277115559733163035081113203956e-04 -9.1014432573057076611952985545052486856296547591757770467938756258130649419779352183082504999255073368e-04 -8.7846791320986375785487636828713757071282431248708164333924469962161327987032657432934705969496255934e-04 -6.2197680714857627763826840586344003651644362907196966837859282637651487998289052338891108528217970592e-04 -4.1735675843820134330052107926169572998414095641605113627563330325739858541136335319062438368090685139e-04 -1.7585961490482389010755366912742273646027979234789683148940185995553412851180859784515784364575362955e-04 -9.7598320708863005507475582924389818051811777433518631126801121283162577281716454673250707902934519774e-06; -4.4376493198800997317415655710893869894013481228121226413785316638628272935466244281932592797222217440e-04 -1.3933541837537172483108365793051346654131027458546957611069748098717971802401345173984701031703793658e-03 4.0647990432092407534259100834316411149948495454528306144059183692341706649727135373969490014717056205e-03 2.2527628480140156194987183725754923106354264666568737743613794062003682223860148408520836726875289085e-02 3.6591843083681851581030506762093194370293496749925684377827887242050595711445377793035865453322776910e-02 4.8893012839713010251499176851981588593240767177046252877323265612320351763431589374528740934598939513e-02 6.0643309467973198297828624097144142032471006572678302580280499888243981212238920520097964422190453348e-02 7.2007921595377852040135757595381891161239168539632124129965556527615282855381537360392796403748651983e-02 8.0375305746104483707834847071995744300092940581566835010280047707430089850445217139329567792592741467e-02 8.3991274303982229904244378056298186581683522991416034499901193009539560026853423894162910921159666975e-02 8.0316378723398223601955069659159987190971020296800587472924035856296112641469149297351996829591574362e-02 7.3822482947536858019302776212683594739155080656951994486478238613339574172654941103038736099980155591e-02 6.5861625019587906452883523896209874911110623390534939917898987538087505980708401815232215089883713044e-02 5.7439427382654902895368265859913883267059770035382591180629530615063637886661316959389891375697536526e-02 4.9778280133070285938686089644866217593872566119239454118504083164757136191308845138698361059235279368e-02 4.2594740786739288503112291184190814711987706533307855879030032507459881274504919045868898704807588362e-02 3.5439168869691578325150039660596241798167025358054695978726965007307653701630812727745333968915950973e-02 2.8681087408974073048012881299114558903240285645504606551523962463957609211219739058650096235712116683e-02 2.2589236599346755975115672015615739857055582284844980575674074088862334675297902516098936487449136571e-02 1.6914955473157415347997439011213119890332105505278233921463601834745081583621429084663237467931281382e-02 1.1519410883997977320412251710363347393546670663212686753529681588380906249588869814777784280512813313e-02 6.5018194932232633850329241388161311955655369224112727661255964895911946212509191107298397686352541900e-03 2.5459944240437102428523771947119576057189501103060572517524107056662515438184687821582600786281681396e-03 -3.8878220099622894110926057608297483082214934815197439436979238227603360264813310550571378346292948109e-05 -1.2668072146046742582126229029995075395296855362208684504355902609588428270663534122465889399026595542e-03 -1.8179082981058536241851993223034077713414450872983497857893833373439847378373366335522323478645718816e-03 -1.8448163310322363736816161858740806108462666461631021358805505498382616156908302085559124898675190676e-03 -1.4094386085894121855449235092062139906241906184357410093295226265712797091090810592258369683204596400e-03 -8.0820767247625956937031411711660593585616607267665264942221041339482589765902671346936809837789734321e-04 -3.4943797646773667630537643718866434592083138263295693241978992646670234154490631549781248268198426472e-04 7.0119277594491430264821460435683637651984807198931863162230297057193264435355568032298150196947190396e-05 2.2239913058174806460425066500726788344378147771657492698678944983134832749872981502867041298462274693e-04 3.0898000232713390654374992720468063465102499395337196147007669926393224284418114015884083961621799352e-04 4.0575529785718494252807474489042378983563968565159585552236965674722572760746288292452499844685099249e-04 5.2508574896443035663879931431725429133136820205141003918520040149896192818069469349249583862379345075e-04 5.0955772757585185991248909703404822237056573627733319752605866898460985244923435516303713661340339787e-04 3.0425891644985624466654000875478748720217632172041011241471104262598882088908817934985495919273866600e-04 1.1197738652030606789130828026300445877746578070528497577391734797534256745535921284167209505441016687e-04 -1.8708103907123501741040248286471738267404184701575295665238025879375748282572603229116234676066252445e-04 -2.1419708277059089307547025133315322991379215669038973576451654962003821866264513420695589266054659800e-04 -5.0736326882295913511196381988772259554716892916881337413462308551381837156540193142540555329075375186e-05; -5.0728203608120291563360460395514506835667519676721977579448320459277604156974535250764553263151269190e-04 -1.4611628143487578915204786527909161873326201239484772950145745664382830592334049717265927876630680172e-03 2.5056164516310910449253128502933633090168320119902390346243668012150251181934559685817063921341404860e-04 1.2935877996432088228739934753563502691427056274857233617886209181525730618623966231611603058626136732e-02 2.8163087609564155432572012364303989575525668084542301467911984580983606986892889452201046013272090650e-02 3.9000676627248386564472772965014264864792838161385253628467493341467343749504191799899597704467605607e-02 5.2151448848668105069084471574560768380506182856795618747456203521179634821205157769798788997440938890e-02 6.3047425657583687443305317257985399692241493928218210834977930403166690129014396515774598195182716352e-02 7.2777188297238715238833172414283823900840536464988578749314775092162753119110872974300340844313595281e-02 8.0316378723398223601955069659159987190971020296800587472924035856296112641469149297351996829591574362e-02 8.3941297465855671212044408919794769375566880020686866301452901305255606097770242998380785018240906029e-02 8.0928584518405536196107684653841374101475029405041477068741295440880292264522041863076033380482943458e-02 7.4286103023443417987332740863863402050242660340228937546584225258051933517262615847446394026399753076e-02 6.6931685552269651877657432915929172339539369097895737002995090383126202866622764041965965952765947312e-02 5.9342969019522411342090016168191915369992854131861834283254546973521295423793035677049042595121377583e-02 5.1684177186967118658083078698749937913427680982415541480346775345971524965445817715285982956312031748e-02 4.4381150762245188201954027558574907687250625046387538407258171123852210465443617974909335947658555534e-02 3.7410497526969724159533115871569432072469193009264189312853194913390052028310971323071873864090956283e-02 3.0868661339072630853534299543055988181879727736934392489765528795071115216094420326780036614002899185e-02 2.4762484419252401657920914798526911478671530368733023741995362891043365612834887599600982951247895692e-02 1.9005852979649427958318144970241873311922405923129520238260433724703671181032089175370269952161456054e-02 1.3689027409795987690092224525945672688814479108247551599515330773073814450986109087540735418982069829e-02 8.6987306548950988412799232498588485767196499532700614900266484538022880182295801518965468493374772889e-03 4.3952892511885704444090086262356330272003968956696209426366089147190151979639629213913102468321930054e-03 1.0412043292137435236279465733331046302255081341326513315582868645982980235046570982917318907193442869e-03 -8.6493444321004004256262232447268514320861809909897912860310309690838115620503136520312032255379369049e-04 -1.7046575045446398035582478297131493613865275576202588576389657495729307502830980719138339658907103577e-03 -1.9208235657715117832003349656205744332873882057425492857872681065751952619911478217498206029174823408e-03 -1.7528328747751524695603181498911793931153293537850377165499178904795027064808649287302737921091946045e-03 -1.3295853619156874732355209622827524082109616016229298891428841835562285014819833639727420313731835155e-03 -9.4433410715931910989211721008637887773807761502442988263394554060808441795188998779040646890780104453e-04 -4.4185396971474066227173191507314924717252483281509237931105577841655910940714455641183305935041553676e-04 -4.9083481171534453654659235044310468055236378272326331448445113525795796508459444245105234758962927736e-05 2.0619514942544773947321086547945414741339919925722570587128382002973683344073364115462664024477876274e-04 2.7283736840265943093291649708519980593082213423009136342995445701622016126870511710969767063072104055e-04 2.6822343783597126860300195333936478844174461793104408953943138501730458621502169325827062205248428594e-04 3.3062973961053407497080897416024668720287043429460458918785352731426691568505266047512973670847179545e-04 2.7692671887187928956100087221832749700786167191290140475492404704220206038079595936023284987336476948e-04 3.6382888436457566485390037412965713387094322606417848733741897175745069789587368140070808423700216414e-04 2.3888653100028145033123260957415255209262688462793579970522901904667776019292119700973464485714254809e-04 3.1164645032760789951506357373276112706394722152996171502235943940491333833985542638410902053536956633e-05; -6.0941191669857262025122781183995332337294257987790263413821117243173658756964061515848945002392480422e-04 -1.2048099151832356770902523014807643873825278939119533716410943727288996857243816828538957887471542672e-03 -6.7760548550667652606954673022633386805424678441328608164199496094936246384421149654092713050186238135e-04 5.2307578347024462351903431979849743990318194823811126282611435284420787636379353216869960899889285122e-03 1.9029190866676512368442212439784433803548191817149172057464778225380243405835356295530533774342763122e-02 3.1352673072018513336263635136025694085066785051570721321757460776346132850556756481567011178123242660e-02 4.3347159335036619552960380271425556664369518724478362388143742538894505656919457850341538507211488188e-02 5.4021057233734089539420298330905236329208214321630943212688211483905964346734236347761275210730702526e-02 6.4146980538017829015122496650932251237528085294860656010151028413820530494852982564881479358575680284e-02 7.3822482947536858019302776212683594739155080656951994486478238613339574172654941103038736099980155591e-02 8.0928584518405536196107684653841374101475029405041477068741295440880292264522041863076033380482943458e-02 8.3510114480576282294817076332131191911434236675064168898774686301348684739175314688058064813012686718e-02 8.1123433123822111366960632470377424751642728679303225747237481525277265635221433220817521797922561931e-02 7.5302019277417326418339225043671722618020791820397943071395256441106219182807318147532552980231720672e-02 6.7991709179746975202108250673131136204717106618650815060350169774119648315105927125590282560165306714e-02 6.0478385904786604492420546799183051597210277590272328522000745587490449753705724755279809506692341043e-02 5.3174918984152697101165384573570523508436678173719761314572223227996137348618459885108983221595453064e-02 4.6166747438925942175576425378600491858491685419361535012023584431277400713115559337883062933949699575e-02 3.9382679435485711867593900491023846573760420108341780335605876530727397534827654777209123035808024914e-02 3.2957237691667271200330665075535027186395170500675520788506276637952897034074184342027734314626358541e-02 2.6891965605600239996755305080585478587479022513672554519149275326399669696809693865191028135546547548e-02 2.1065208009960530907070868563625019232796956438860872505503815667005099582670676055191865834192236299e-02 1.5493346076247666599599708649332938282532771486577303961620383685265001347544784128621742925317370129e-02 1.0346925927907858561191792284209895866873789520041112037714294729942919311470979447739331768611177505e-02 5.8752814312637509896853779956328781861950848941527935509128009751577955451973296209536706243988182353e-03 2.3127988845851839416572266773417195325344141185938828050501541771318259846604217179225855530771529254e-03 -1.9382013481280259515964207082112816587035769855372242664273331390540456118177332377228792548307501844e-04 -1.6881668939468857693413736849899730995443955810662717275022459161778338048165911372975896069449027516e-03 -2.3348478527897500294946913186688409055725409550234060131786711602890660783419068762460797970419169044e-03 -2.3725265522652545900103612734859155459015857092134407767219683911902450707656485029251798737606752215e-03 -2.0820888405830689204658998330767136794723787562029924379771432857936245221477147585081969044667629678e-03 -1.6743564021359232644807649316501457550525425323182057298509740332344022957792909369369227741374190516e-03 -1.2592059597171081990652249628911074106666001902602934400342727389592526715589868781617854583993779369e-03 -8.8014487239334870498789892132843388725997819365880607132048292048850600333918876828902646205662736748e-04 -5.4508691976317892028476428875477736530633640487119044499868721480311016705245413740785311722790698329e-04 -2.7314488743272625297218126316586520405939371377827660590405478059606922042621596970121300534175923179e-04 -1.0257555336208555694924186642778184020496541307760753892432391224279093721632905402350010557111244208e-04 -1.6902853736979520145476912874724570404204461673274371628227045220742820350369166612075292501563977097e-05 1.0610779420237767933620888592431244850720793312541578145392305864121196435707701218289639578874725660e-05 1.6494930944154703174065200486508005929607455403496909071357635479096629320360645647064510770642566885e-05 9.0626366887432711877012584565377407758656017691354069038854007690055826855815432822932604383969082126e-06; -7.3184542070127103077600978441311766404155694359394074641096967658366825273995586615698661432140805936e-04 -8.4457541747699608157516189655825844970783315373050360268438792670975965303857062495958507309999776341e-04 -3.6893185563229927347332284828234618220468335551181299684165807153517386526052769050873645225329822206e-04 4.8402792186538819938929638147787841281880729827789524445135718230226224351927676521834636255084977497e-04 1.0307825336730943022542536069135907742410831562320363950473502283996933001995034372272259726668195035e-02 2.4422621478534608308247079196341978163179539767387356837945163739015461874803106521642984829435265294e-02 3.4771708707870409247819976740307502651522334299776628090075647706859607364269027428299523782021738036e-02 4.5502071311025984395044635056410646555520712734020940735292564971443815853261451922325788617033269414e-02 5.5950107826918429995702666442033904539385139962996564857271346624962442258969313271797865015766640588e-02 6.5861625019587906452883523896209874911110623390534939917898987538087505980708401815232215089883713044e-02 7.4286103023443417987332740863863402050242660340228937546584225258051933517262615847446394026399753076e-02 8.1123433123822111366960632470377424751642728679303225747237481525277265635221433220817521797922561931e-02 8.3810137301639397893881539051552275616303256684486666605163192934715422748746821735781112876970563601e-02 8.1296227433007113383182286025624521265401371952545203024217053043810728638419363950029047448749466313e-02 7.5622626763094151421420677487745219322612064126102603399655833999024702803455505747737604921248364792e-02 6.8787631759344338997001196427427546724779593019226402067715080786160830959161556062236965000705746163e-02 6.1633726499843976873442239303377714043284386943479487892603804600700557851053646567943498808377723621e-02 5.4569800934730145379893475215452350763912225771102961374234068050416323660011677973534506047337547070e-02 4.7837908419987792567883658925170989534599107697809719904989458010574053189337069173689813174734433812e-02 4.1312040557607186426548544548174457204004182276931438087423710129892407545751015064064841495999900139e-02 3.4922522825893508472454267488689047599638920009259745778828696690950030260054700421729039494254544093e-02 2.8783327831636077171989345372238851635304090538898090766698271318019146636482691133317969643348588889e-02 2.3065589083820818554659695937818855497361950070233170140768831330055641241627947156819757865298235815e-02 1.7693471844044940603463979922684890774221764836760345304909279809872641735562546277380981162053030726e-02 1.2649987584045232248333660693852217593415180528420670275868697521062502945346061943649586062537728500e-02 7.9455479630315494207092760078223045655820183881052458419548088866906827938986871840031380229696421017e-03 3.9480576644933780759590389446289138509697952612926504816576826394133546121576320497893759825008993774e-03 9.6471746082276575653833906774278491026167340547625487167050379948706320425562661389274525810752985428e-04 -9.5901529329797424489706024953794628495144366206009592919511055688415810854903767024832589303547743010e-04 -1.9931180098943839076548340653359036308439238182840536897222317651286800225764386403153918598259794581e-03 -2.3412823993022660784916901868870530842701417924735469074625200432807499539710262895853238194760956453e-03 -2.2893395513100120953121632532574608926216525658903222414088351910763290941159942284400623403395296351e-03 -1.9663022730779486994448523482899874085936496232502345378875849867360783066585096388705132819737001831e-03 -1.5287247977496488824815272543090927267730859247290922902393215163865223145468778871521769166114128026e-03 -1.0718280365321820502756411676655973048628440750636712490925058612163030377122416838103330617921555503e-03 -6.7701095905572587949307568674452724660368567703059055150705297317953254894239816208231279555681255757e-04 -4.0687590533157841118533584106419398147198594560945114244507944043329308662012290569780248210401127707e-04 -2.0371823692090133004001013315770755913408658873353490670938478570581894509610762127088756361822723678e-04 -1.3140866484738865690026096226505764211743482938374258207505498972511771176970629340687730806878623789e-04 -6.1299643934715942684385714871144466182061699516437018244044254559179449703109852820999734489292076211e-05 -2.3419400761455531750789900458672341562156305582352245373264641515221709313476425859480989560559947551e-06; -8.5514881081019111202825168727404239865354739540790823350072727656092644327159887037728363577553590944e-04 -4.2789542015641618953473746124453624843676116529655800048670550485968780823358246187208408990898356082e-04 1.9713017051274132271809761004465588509689814260094111853998317957958823529753295391474133970694665421e-05 -1.5304363649450046601227952690377390988861712849790512415779131349842608778150876589157966442023376296e-03 3.8546466396414612107119003288222207596720877648450525527379368578183184778472451650956904902470785808e-03 1.6666271503990599662131851918869102974158896317982990110501119049540305359826743865417277783870491958e-02 2.7154472312292328270009069518802041548677316209269714418090751187875228054014958504775469940055873633e-02 3.7628731754330011260091384513231836241221012082842820251254880054329023942965007779796960117586098520e-02 4.8151423657142189989139909554559646120722270349970502705401307688322546454479780674830431159882551695e-02 5.7439427382654902895368265859913883267059770035382591180629530615063637886661316959389891375697536526e-02 6.6931685552269651877657432915929172339539369097895737002995090383126202866622764041965965952765947312e-02 7.5302019277417326418339225043671722618020791820397943071395256441106219182807318147532552980231720672e-02 8.1296227433007113383182286025624521265401371952545203024217053043810728638419363950029047448749466313e-02 8.3534757912735946021891664248918596561207191216818580664291031728135476401698273868535659973810319417e-02 8.1349311788589603476407658844513740260213519876590752175449840652850357844531044844016954758281310219e-02 7.6090067670135571690081690385966757288457225272120941712290632650850359318584716873524716466495544424e-02 6.9538425863185698482218452576860334647953345456294698593235693640655607303228348983820041452023976105e-02 6.2800132962238291415271544910936253390763929950378447405596851334593342790760287794718620376376378587e-02 5.5943356228375646401580191001570306603482320217507843126011745254585922141265654201816930440362337634e-02 4.9223197986874751972010001848971464902056002285078195124373636850410090518101889567745667042696801640e-02 4.2812429695008759482308920405760002196006588850571119692637989788031808310794668575542831651877362243e-02 3.6711633385380429883378801277094397823100754195745245959996843953980177143529262503348197317499458734e-02 3.0897188395565103756361663646759841326125645682514397488670274478394782846581880544177076118058044444e-02 2.5278827291358409418809052281773619195864191057556267708583310339257408424701639104684404666304958322e-02 1.9836985175468031103482912491903754280536427891212343891233471689066904957353267934322751310828955430e-02 1.4721415556148786440977971426654161319399632777824490948662693293382001495330715518435830836085075764e-02 1.0044180400182027582153849022960364531222988374657879861704037283239390638959500527649251755223771715e-02 5.8930172743482911927091582172177868943458836328972883644994195555887909527464241530636835473892114599e-03 2.4943066958723740669274170667720853632745112779674970008581578737096152327889796182383712167727033780e-03 6.7477541959377017921111838805611343209364108236322184694049079431655641341095030167004077123122927581e-05 -1.3808716635343275062395169287623876527922735770505012031952007946812333745467853321376952055759004102e-03 -2.0212805151958763871850013530262570176540911582441645804109337652156167766302642829280445071413244486e-03 -2.1093648261003500438126173970353759893206596663391605811770082102410042019639060071474140249960011696e-03 -1.8990349815409505965411547154406583372580189648349240985815825546415103582275998789871064319607153434e-03 -1.5598960150951820200313653391786473723492534452602064811497578117032074923247836204469600914579866544e-03 -1.1782398637625867359421258069498866999164295913867756409265785733740204418748747560054369838284728028e-03 -8.0769607032732663959395449252755972160474981916387076583039192739483119599854812914798257240492103862e-04 -4.6513551013425930228867615476325270476797422527128154845326968168171627934471413801539875769231014690e-04 -2.0404220425245912843889736218474376140686757573483386696653650327965065158597970968347366072699343432e-04 -5.1144864092850446635215775344823321138676230423469281097771813785304175337934107903706130928183628563e-05 -1.0956011317981048200943198514433889734892499336141275782905336670541072344132683893704209786736968277e-06; -9.5821401142880174453309686746475222777019943764450368774390735888452272974807773124066609246181644405e-04 -7.8207889572627813709467234839013743884493441395450712957251274840241779316055517787387126734992983914e-06 3.9274456066500722537840567410863687586527331316850430064308122622236458223868125806775300161413595531e-05 -1.7353579883085753608100614416358564324420290739536513923395029491543781404705736689088529678928755705e-03 3.0341945999075113287748386401546851018901914598148052409791778783400625681056688482336431594845189858e-04 8.7170724785829737992365778315730408092132162907676537835629590423536530062697193385302895904110246924e-03 2.0213347574441350752077645939477166192121103618236727650395425064262008445483022566103259883496535875e-02 3.0494790942462270733623961251384994568841761935584938945706267504096484970526246406276799203743984798e-02 4.0260532232489033678198953391631789617915416473246698386161223809280532730417849724195949308520783918e-02 4.9778280133070285938686089644866217593872566119239454118504083164757136191308845138698361059235279368e-02 5.9342969019522411342090016168191915369992854131861834283254546973521295423793035677049042595121377583e-02 6.7991709179746975202108250673131136204717106618650815060350169774119648315105927125590282560165306714e-02 7.5622626763094151421420677487745219322612064126102603399655833999024702803455505747737604921248364792e-02 8.1349311788589603476407658844513740260213519876590752175449840652850357844531044844016954758281310219e-02 8.3456797979200306191911793391214550349136444093269281120710398283294011711824934212215767671910801196e-02 8.1429951902860700834778940789719874559626444188298502597655714068585911486439966745930538218299092214e-02 7.6642297001579823046278653558260738640330110835808357894318798762731090723382157743481341714787519118e-02 7.0306432701385267039762425909670085725805469022484283418584322532671555097624971244913874296789467841e-02 6.3651273051656165026550746132886580593357162175598228517428852045854155852079264952089746858455040226e-02 5.7017622334915057507836818458084699923037497861910333644504312392614786511773253803978824985173151316e-02 5.0698400241269870511989480125573548980068954979334757678705234379733973475654892814336415416927123613e-02 4.4651667473631458000039704610501855268766786057313345925683652948907814321007077645391928981892802011e-02 3.8721846287763646363544578580550462611476404787590757025268350828917062286300355503418048374100637238e-02 3.2824008859980920906040190058256319075360452350113910575113753963664877598645058752393295529167246253e-02 2.7336788478869791768686130471492126686868937328122636370215462020200770914454516376050153514594728115e-02 2.2003382290660869443840888704065701070322650627321322404125148849413202041467396525184583350939640278e-02 1.6910780883782659388726839980069532157586042894543344430636639216259374585643705502828843872751290800e-02 1.2180545484338660363867153748014269866866435350753084285901821478909414104967518418738585409434309305e-02 7.9048723694742417186214865170966202842300624794345032373505162431653305090379795664317036507645993401e-03 4.2423684290899881149621463961603475423842719310913144695438577702059422531672581587827214565321967506e-03 1.5327825007404221517324394536308150006344131545459426514383454740141051482147840511773761312527449866e-03 -3.2445903163112075659185823328426995390655254375787284996561396038226895884842444751289130494110793955e-04 -1.3269446526394982872977411747670756698318615333922970927416011336852572148729895148477338491339080787e-03 -1.7433097928234399826796693437825469307027381990945379043080757733267416345341410459853302192398892605e-03 -1.7411303048096245612040414216999592113141898161682471376414720751446385323977970512339558989333896019e-03 -1.4857106836918709074769047770965493349409105765517577728533978755782245708131283757371709384587787687e-03 -1.1491620007599253165749892054750168247679458795260188206149051961985312372825695516134126459646076459e-03 -7.0931510051076340840446476217437030316007413909867612224796019977554546577155759440835803402951787959e-04 -4.8669820847782818036060340464179207861174519449414279556596368188350275480093479898112150427669844974e-04 -2.4075645665709299708885840907272089778785825719572562754740485146449394239133859326420165949645386164e-04 -3.0975510105664503561592107124514012407167480865972724400501871017809672921543543485375840686834515010e-05; -1.0254855867549205236076991308066082867443982632128595547589151534531197013198152253032058306374845160e-03 3.3982464742616328011038524109800534133325317775051736149751348146394374142577982677513579101370684490e-04 -2.5924056131820120776467221533190562857324528165242560558866627924639563563598757936531797967759804189e-04 -1.0558462571326124906188134540872193575567002732476754698457833942889826476512082529023794596120776863e-03 -1.1066571088895977541034476599178345385622151063381243612266956474680231323332456425980292438467405868e-03 2.4703899974681156558710574607160286173742896585414624461700481250066826738301375017753784410003013281e-03 1.3331924745399864926441245012148875523566904891474364856418987647010438719326193889050889829010706429e-02 2.3815170043652801853826529083598984446032690809406641402443399085823098990295161067163833678678131635e-02 3.2883139391084773422602544360864527663320202074587690807681479230909111246717767468085751131930990520e-02 4.2594740786739288503112291184190814711987706533307855879030032507459881274504919045868898704807588362e-02 5.1684177186967118658083078698749937913427680982415541480346775345971524965445817715285982956312031748e-02 6.0478385904786604492420546799183051597210277590272328522000745587490449753705724755279809506692341043e-02 6.8787631759344338997001196427427546724779593019226402067715080786160830959161556062236965000705746163e-02 7.6090067670135571690081690385966757288457225272120941712290632650850359318584716873524716466495544424e-02 8.1429951902860700834778940789719874559626444188298502597655714068585911486439966745930538218299092214e-02 8.3573133310195516389086041543827466773962335692457274851649807696391742366920618813350785788828197781e-02 8.1498795710427611414642631000976372587757520726178548449730006099559409774453751991363299938554312338e-02 7.6911822724068760950652525087379284170900519203364724784719916114110149424863489679678309406170274966e-02 7.0766408437224405151675342804263932446122017133815644468410630160465553780811836357085492960901217425e-02 6.4484867109621421991660882647564928603891944069178082158587585262919268504759183059773697721697442073e-02 5.8386652152692476270442874221018253014048198093210368228705353829226287675742916901831849084319975732e-02 5.2231054315834800171196303596459159421738418697269418540271560340958825748999549585568451679973165211e-02 4.6373982912427735243495839626531036761037704749153439998260515318021652576037810804806069498011202491e-02 4.0726079375153469200636719403323179778828511119513375781913234471685202587251913388394037726104998809e-02 3.5067746847216868173820791714948654516664239970209102103819561538789756674008760606696153623650275324e-02 2.9437599073578083606455654011525112841309730731152901163873614473374916371016446524455580705119080307e-02 2.4148435417117317260885735461542324469748900076319528294913902906136755580669166822477331042785606466e-02 1.9156865710794201311238761221157832606453154950107596207013067706529019513240587467968244854764440824e-02 1.4449104301083288318644131959074756937464759502691153565197384047565059842765502887633167259298887542e-02 1.0128054413312799677876847003677185588677829075655584673634175651506089994946644956965366706669273112e-02 6.4430735908229360372979293803580899041823503999469321455529424309406015851855243125178785130022760248e-03 3.3443279682185346539306290732529202213206976366115693541715192291156398099853420635705345385409226968e-03 1.0589528629206782033891756655613162250694090434796588773712788203419304549886942511560875475196219997e-03 -3.8224014423311406823525235332057091649057998134335566112267398944501772693296063646327173527791532320e-04 -1.0313390941566518765797017664726848781136781318747389887708386354185485934549459187274156085504899048e-03 -1.1719721212686937127345338473435318335727276871519837576170507300338577853519979060082666833713782112e-03 -1.1129738907031966199800052406246990694500671761722418276562905635242611257900750473963872833734757730e-03 -8.0937227392690280814208502022110061186769636553620577579768741841318337391468829098722205062693730561e-04 -5.7425276258932335580344220988701074927499846563370647484218674704253874194010703015130140973346125562e-04 -2.6242774136171232675052602596974724980161179617897188776815564416882274600223533780857621538701298304e-04 -2.7043529789046974890139719472422630617342298532926633575515666173549549599486313136424344693130261110e-05; -1.0490479360026129881158806576534250446925044272741936205189328274367362882930830365242494681303017146e-03 5.3827583810338304789070405345801035607769193783945233437683634713979032522407421199603508732189516346e-04 -6.0551332534605700708879388907906800792841679869568489120326034465783837981850573074536969446659365719e-04 -2.5136982880027117046491155262045780792114608899262786063107200796702470590000584397762811119552151484e-04 -1.4526283795398839427571924290198607151992988537379587345968730160290272068395381398068023400689078600e-03 -9.0943679055459121553536660563360614439131408597688556207307779952212086215009041175917387051498191906e-04 6.8523074958347730807283119577406965614768769042339006021929029385654471720859688815062068443965320675e-03 1.7129956468822926908132344751982138186953214304846829517532664912975597801047098529297625690965027487e-02 2.6427131904419188330799510834478770746577830769814270709859572579952221558390756458745099331857999624e-02 3.5439168869691578325150039660596241798167025358054695978726965007307653701630812727745333968915950973e-02 4.4381150762245188201954027558574907687250625046387538407258171123852210465443617974909335947658555534e-02 5.3174918984152697101165384573570523508436678173719761314572223227996137348618459885108983221595453064e-02 6.1633726499843976873442239303377714043284386943479487892603804600700557851053646567943498808377723621e-02 6.9538425863185698482218452576860334647953345456294698593235693640655607303228348983820041452023976105e-02 7.6642297001579823046278653558260738640330110835808357894318798762731090723382157743481341714787519118e-02 8.1498795710427611414642631000976372587757520726178548449730006099559409774453751991363299938554312338e-02 8.3364107048666497838180890540153809486312703142752261692498757033486581422986391026734504555438187451e-02 8.1350602207676128618676508842102961586992588409906168717497681666633241403446330650838454046601032639e-02 7.7185838640870139583001552997809381836986888077753596428138262375043227210156513676557136141925108493e-02 7.1550285045200768971432852344210728815674296899698214082397096904540821446028433943222606243137891454e-02 6.5537262775607734580780587619357749490061093645872635443853070808187661390595151425162748275460924992e-02 5.9825751024067278463454437003911793141617946541205141122855012880546772351848051772498275092768518000e-02 5.4222063557708270117648928804488242101530075664990779441613051001421316179935299191905171295317975119e-02 4.8435184196934554101909652537135346628721867445185371128711655538406102593498957329287307218875619843e-02 4.2917714867137589704485814783183204294228190982591558013099463666148127665208851530673819318188118952e-02 3.7288392687555156653147075583343371752527913213159164846656353765624954534072838807451768315430672315e-02 3.1731024298070940463672287070302944408103150639609124664473328737217450533650036744143143441691571273e-02 2.6562966116595579044059300782652749686296856447857785621389854693912828273757878589729030133265879708e-02 2.1725153308451628700602491708945478051001070224905919967798009042886959229233425738371490604081239842e-02 1.7038572837729659257961575940770002957525013021305780266563786278964119498211344112064306807600324435e-02 1.2724515622313947120704962317503404415734215941558626805197911477196280666456120935172067908189407153e-02 8.7839943362398793027047265107525207363560168574084902889442208236371117920253731310278458804952694773e-03 5.5156121898831348296693607589004580011331219754802112242610870989792011248857912754815306623764387100e-03 2.9374896211554596900654019416791835445028381207775477996937582367033705934461501627562448505084756927e-03 1.1185849008975749286283258796824247016525427153626602867437415710619521080590031469591812126422494063e-03 6.0626646543764720691970495033127389149389217706479869721642935435334954051969712118335099270601362443e-05 -3.8052050989589573550128445175827390184152865412328657151299946755624088984189924183915107423146223011e-04 -3.3513446190670374988277910165618743321120678458213155260125888769266053962826458460637292388550439423e-04 -3.3743234158940817459623880346970955484512107108734574082133603758745456936068888721152786924350703116e-04 -2.0708454352876027965918902577874134343505417616533313476438607676353686409918542004017891094161392322e-04 -2.8395504578325143582114742398758580399241654094473028544474262758361841778421542906584483444954445518e-05; -1.0253512081785994851903083976037452937622173167236125722685657931531939635459246947816273561486099190e-03 5.3919665340942056616327543077043168125032995827453983140935610722483990248236694111418423977675654397e-04 -7.5688295933615757356773646269206105642521532557610355573014030888615630653154085449517855873881052544e-04 2.6368410845337655072446724740085817969281790348288665573669171628889686355593713840188797408389033605e-04 -1.3625132818728929234547513391787865190366286132162127713451986342281047080222539250121391274933754984e-03 -1.7922801648918736034210353325785896948391073101709679592596946252220465285379420178252819801788119666e-03 1.6858219103126309977491362867993087812391472588526647564272923340703436819838031360960146204261599354e-03 1.0589906216827176103939542995334577843545210585544481061602313301519217277096375942041893904176402575e-02 2.0396214636872867444536208938722350303321039637186009260496976093433129552676536530895167916452061441e-02 2.8681087408974073048012881299114558903240285645504606551523962463957609211219739058650096235712116683e-02 3.7410497526969724159533115871569432072469193009264189312853194913390052028310971323071873864090956283e-02 4.6166747438925942175576425378600491858491685419361535012023584431277400713115559337883062933949699575e-02 5.4569800934730145379893475215452350763912225771102961374234068050416323660011677973534506047337547070e-02 6.2800132962238291415271544910936253390763929950378447405596851334593342790760287794718620376376378587e-02 7.0306432701385267039762425909670085725805469022484283418584322532671555097624971244913874296789467841e-02 7.6911822724068760950652525087379284170900519203364724784719916114110149424863489679678309406170274966e-02 8.1350602207676128618676508842102961586992588409906168717497681666633241403446330650838454046601032639e-02 8.3305235114208276729181682324200738215660567195213382395445144948856753181238118462518054888971601419e-02 8.1493083588398979650777197623139411857534613693994365709260041503008572635937522956888594573890079035e-02 7.7358859263205767853699242495573649395944510671998653316507217273052396006760505401096162472158561266e-02 7.2211870722077143333940790907036536055908063942294059621194047381730739815045633725525761951052239333e-02 6.6560988356660898525702216842556274631409916607448262487039264352968343315203898312545974527829461373e-02 6.1019865448185783817504338536064478144055000818984439682304572583554780148858607255320596632222338037e-02 5.5613538106705855595328529177693760125999874384927487371280425287692764505683199643254897067495269384e-02 5.0007454123370149708903251709816011622114410136752920760054101135736506917898140481921655472764036419e-02 4.4429616084119378368638218099900160371159781229156021952155629445059707485394461032567671126914703147e-02 3.9046465712593808790989150930594915409907051586793179845352254522877373929112937927802488933771353070e-02 3.3723396522956864499057501934019848910422850506388769023800926694612709984155033176644989393325277627e-02 2.8529224897553284866215351628338246037622492285760139603345136438665857186684962560914438699852348953e-02 2.3630945458652738249337600715843267498901778835579434878220523966623041511094063473524201525025865744e-02 1.9082973244322313471542760301801639735161661355732305419794432324248068827981968143446309557201443750e-02 1.4747554675993830118030139906186901423997981117186613231876462629835419048231352125968182096969511822e-02 1.0715704084842412422973554588325322534610930102987844188481085680783809956488815181339842524712712528e-02 7.2045852615458112955106401128243484505410386933038867109023793624902532973423471190444687535020770167e-03 4.4203677253233790709767804037687823029886067959082104777401293192241527940407975788137530596818155730e-03 2.3697502649339656905732904125745097429756280366890692839063024262003933223709380786055925840396493476e-03 9.7001574517079281702986997385173968472223261223424022791617368115879699833101112605336890944434112902e-04 2.3492394329007136466604794228398179106022152361559162459377635192721350786439802225551832434764309345e-04 -6.1401770781352692337191725380985278302106522445953407473090110457427080166319862164916938352852677520e-05 -6.3992268396128390450575346531840440949854462251652449745625215196169271517657069546559144038860459898e-05 -3.3794788830289461050351517207826513991396288195684403991896774945899956014369388739051859206785082679e-06; -9.5911201425377592887815752328554699318398076136543529984687405279984457872974179855548017607888352732e-04 3.4651563225280582999658427410644046515737597168514929417131642142143789786043426785074798095621643377e-04 -6.1576513089443714728018624075697528791686055224352171059277041969516954895246896751771046631468408971e-04 2.8276684809475162431874057078207403795262403373450557339948326683457364871433912337798790223723806279e-04 -1.0161127154455528747110361836166628932476392501129243889655349462851730355341116947372089798378058227e-03 -1.4465835946940617834292253065185351839875292471591920432611323423797523428910073191668503827687596516e-03 -1.2630037074335919630937068763868920368921216955607845553277907544970755451777829121409944562958039343e-03 4.9075475412024513144946590846844856949671765930963995882544981927659778174755782390699802449807055036e-03 1.4116038548222082322189035484248295977952838856145973205852695283392460826413439389381662512411898123e-02 2.2589236599346755975115672015615739857055582284844980575674074088862334675297902516098936487449136571e-02 3.0868661339072630853534299543055988181879727736934392489765528795071115216094420326780036614002899185e-02 3.9382679435485711867593900491023846573760420108341780335605876530727397534827654777209123035808024914e-02 4.7837908419987792567883658925170989534599107697809719904989458010574053189337069173689813174734433812e-02 5.5943356228375646401580191001570306603482320217507843126011745254585922141265654201816930440362337634e-02 6.3651273051656165026550746132886580593357162175598228517428852045854155852079264952089746858455040226e-02 7.0766408437224405151675342804263932446122017133815644468410630160465553780811836357085492960901217425e-02 7.7185838640870139583001552997809381836986888077753596428138262375043227210156513676557136141925108493e-02 8.1493083588398979650777197623139411857534613693994365709260041503008572635937522956888594573890079035e-02 8.3124347708304210944316630321054277657997874400203583601896595083513394243670980566137798224161355878e-02 8.1597684902034439872840168565725596762779253913356532190846084231887162129882380696872717484895578778e-02 7.7768044882552852448361348493304875634101278788978219772262935976708140516688488317177500425254373646e-02 7.2804611526695109655222421922123050124065082980483577949556184482976516348395794948467530529961746233e-02 6.7422966842317286319827146659778828274115886509664232899157362969705426804427124955754318718938059531e-02 6.1913332655454425228532153993902552309189421846069059175495653936851842706932369847199945146719127361e-02 5.6642937257516323351956005921715653665482971573217644038382565173931348150101214897153087319062821357e-02 5.1293248843240305015910924443567266401491930283527246608645709274838913144267174503796613152580062051e-02 4.5859677115839509593887341000517919882833688934898023639234431328962616537093423739783142663727106363e-02 4.0517653381881264267158128687808572615317677367597588669771342590981662152452677572609767402270917305e-02 3.5277868170146479745330373653062810871151235500967783702746719931428839060297951930020667847416633225e-02 3.0180999629448369460779741965605711299167027100898552637692746017788190215851655086629437236414987045e-02 2.5322248700379607531321534963202237698729917083021410979924092223209985427204338914024520069655752316e-02 2.0710656155612446095989864995236887873919374027204842548096266120652345691836982951395475476882028987e-02 1.6400992079005572830084381645547485008038931224517721871129636842585316959776000332864514426461629199e-02 1.2415303917521977739607858156601632500814302845048464131423539877519831757478308921815081658495260184e-02 8.8084958835882768548626706070318510562224213996375499030976636309803488556691830816928581984118290531e-03 5.7419899046420984703914673640991165611592139510629348370366234333491164579535823480893141730350145206e-03 3.3905339895512468058508771518833845942438833644345719253604553173484264342400602396887677078965699164e-03 1.7335462950066496820751893307537184434527719928263888531641381288174044916512095044919737376774032214e-03 6.8450673821037313384865245462291268528946536322154845535370233660193670684026372148949140130208674996e-04 1.5892644307229515256089738607155835102273122525150111678792119691417101541914713454816201524670259522e-04 7.4192217407322875787221428793953215306264085224125545737179346755485035766174738338720718607026764328e-06; -8.5935122500120495401123289449783733541597343105574122124433270526039437117303746020818356115707884367e-04 1.3758598429501849850581515015584566673003386689761271308683960570889405395985572019670725848439035946e-05 -2.5619063862330453355794674933023224676703679628372564143260816547090158546170131447630979326519662151e-04 -3.8219396915231843212442625873425759338952892735809478860295328969275733441891858823889887788223521258e-05 -4.7530333028093916481135375918884462943550193862062625156949247677108237619286004915142688491255512899e-04 -9.3199255404112911999372790171333773973814502476747202771526066624543993946298693017481378223314462276e-04 -2.1280412642659362039153550568970999684972815489923304341527270811975394379728329661461274583473417658e-03 7.0689272296975429053327290295240514160315437241173267298465201540586785899688652948049304743294481775e-04 7.9711000894246191563067682269460453938715264835013228095112097354446607344993439918462042132806567732e-03 1.6914955473157415347997439011213119890332105505278233921463601834745081583621429084663237467931281382e-02 2.4762484419252401657920914798526911478671530368733023741995362891043365612834887599600982951247895692e-02 3.2957237691667271200330665075535027186395170500675520788506276637952897034074184342027734314626358541e-02 4.1312040557607186426548544548174457204004182276931438087423710129892407545751015064064841495999900139e-02 4.9223197986874751972010001848971464902056002285078195124373636850410090518101889567745667042696801640e-02 5.7017622334915057507836818458084699923037497861910333644504312392614786511773253803978824985173151316e-02 6.4484867109621421991660882647564928603891944069178082158587585262919268504759183059773697721697442073e-02 7.1550285045200768971432852344210728815674296899698214082397096904540821446028433943222606243137891454e-02 7.7358859263205767853699242495573649395944510671998653316507217273052396006760505401096162472158561266e-02 8.1597684902034439872840168565725596762779253913356532190846084231887162129882380696872717484895578778e-02 8.3059688665781490679548045173645944745138017592366238777544205024071798763501049633532288108797786118e-02 8.1348666761813948747916987367587127242100714794692920565573030664941686709461083670709841979597228521e-02 7.7573887281972736499844627112471408498807924223239473498501643340986728698202951146844937762584566390e-02 7.2494859908815707068767028671211794379479167627065662248242677649282159743943728972869294043268909357e-02 6.7321344827544022965086792896379097007689996573444442184750635076616008944105768353547102540364356896e-02 6.2004276850428621393474707220055885635647476087083463697093580976744115830460382269420322418022826725e-02 5.6946066960664705410148717920021117946813508671616893635510840962285802716912791295652899784033421696e-02 5.1647146177726889850958453063109663853709115951401948876783676087535224346512679427746834300827772988e-02 4.6285446369135587558309116496358875009297902983010505226701858272135318107045942575397231220170440203e-02 4.1047431537981128201885731366203437349447742076615300500111589462037256641884011711234829203640460630e-02 3.5920485694024552341794724987504509726200504235486049776051732644019218573794428618970360211421156601e-02 3.0703052308456149179349733021756273547750926420110452172194411228528058571870716643388237704791059503e-02 2.5956280881271152691680439032083200086198200911135964296093422978621343482463004315618225460809113953e-02 2.1393514362554643476550519314958347266747843282015363240634733672662487651094557934274743935431211196e-02 1.7174248026815682154961684217812125519427425537608215180420903068465954862670778915795409628466657754e-02 1.3184758316301326905735635229702302327300343321478918500237758257610496633688855272758571187727467278e-02 9.4953865578276257237766700784326001697761377103949478412848230494917548451200583839923200372196271438e-03 6.4246684899428420234387018742723825416791064076563395648771452729486073507468185263701661945834619459e-03 3.6632549294725788741806513985321299622021182844876490846915817359508090670146881154146354768308629701e-03 2.0060077494290972854225079045785905475236929973442958997031387950684131964024935403008723694195815432e-03 7.7289964184856437838728522465936795583999317205901247664078541813218515502043801681173363151513146913e-04 6.0691411563846517286283591896568751983175046479817823696675836279176645109607775136667583926056027011e-05; -7.3715825561226041179680098709411334377062029576227258924746608713821192601009738370634400743095900218e-04 -3.7996006216942439398920381230885414833104353503264368348154827970253453003312231694524804460981950272e-04 1.5216775297026259452000929590936223965033595876156340108296131345248838872385024446707432544272055385e-04 -3.8365817136567225343341124576916186832469114399707842491592284906920654148698090743314040178288641382e-04 1.3127244681772357337553758781207083466139397361462418947826881020577167920032238706212430789779172282e-04 -5.8682703588224864309189328253293888083312439634942292511934365896811314424816100671137058940907273683e-04 -1.8144247600345118581380226462070330865506023250351801665060796502987776744289428218264157591138791982e-03 -1.9216270234410930430630726517242676754515467677922572370955326373102479511078000438838878246510591294e-03 2.9379461931436428732633923009575556283674049841532381991645042741798585728262856365078136889941440877e-03 1.1519410883997977320412251710363347393546670663212686753529681588380906249588869814777784280512813313e-02 1.9005852979649427958318144970241873311922405923129520238260433724703671181032089175370269952161456054e-02 2.6891965605600239996755305080585478587479022513672554519149275326399669696809693865191028135546547548e-02 3.4922522825893508472454267488689047599638920009259745778828696690950030260054700421729039494254544093e-02 4.2812429695008759482308920405760002196006588850571119692637989788031808310794668575542831651877362243e-02 5.0698400241269870511989480125573548980068954979334757678705234379733973475654892814336415416927123613e-02 5.8386652152692476270442874221018253014048198093210368228705353829226287675742916901831849084319975732e-02 6.5537262775607734580780587619357749490061093645872635443853070808187661390595151425162748275460924992e-02 7.2211870722077143333940790907036536055908063942294059621194047381730739815045633725525761951052239333e-02 7.7768044882552852448361348493304875634101278788978219772262935976708140516688488317177500425254373646e-02 8.1348666761813948747916987367587127242100714794692920565573030664941686709461083670709841979597228521e-02 8.1870541980851894341317746789365804544390150079417410176529405203164856972783425740827071671440971275e-02 7.9475182971680221824173346704637785884903806436955286476501492213083125445638357529753831364275535583e-02 7.5215837497288159808290570914310269124991002312765413430728229073583758925892089801860027544228864403e-02 7.0410289841390913789616689020438595277953495945204399729504985116390857466837594652143707778475243211e-02 6.5198905920555372095319309733973785399800236444639199361281639541883528494757741019183260955904356368e-02 6.0320796994182965800389243751170688348892868119132977302500396475326836513341646844722217827309424510e-02 5.5317079718205225524694390373152936769629029087374055100533008127780113431473020984568183466583402881e-02 5.0029813670888906991405789510735478092461823247933153685415453332169790724091703725140584825327412717e-02 4.4643849676768859070028423583622058619493147037261357814491128485122354483165926278375509485198559748e-02 3.9553891863721659933014094940175752019003964383779136312535147384815051107980013259449703636813388320e-02 3.4129427693268414475125059517688884141522917134123432272584822089430192084354039022197618557266622446e-02 2.9130796731793571080040363703050278415307663550314930775794776867016497401822755989673148886209233675e-02 2.4334268049789289248248918350972494149786138890663985831085877463266519929993990359598184326574381724e-02 2.0064133988141076361145288278187182850592470510913548515986718418899235041054295503469133328736295405e-02 1.5970787967131395775189762625635358137999993874165766703878001883571854383764972845283847948354754869e-02 1.2047999024913216339561142403111246730685186581343510510972362380512834921874810405574617519837596547e-02 8.6378311023963402124153894591937120156400274412807488263873840019784080723359103510202208611396830527e-03 5.2058074068572076131611245599220350526043671756228039897327675666750569453622443521879043664837460366e-03 3.0991828851541906929423203401150705596257572020545984948331971916401988002472840995562827044552116982e-03 1.3186703168107555174044433208296041636664966404637963649202065331843768152471356815518356027066601490e-03 1.4847849215769149776989992613461441186609635846737764804092122732408445664639819490523116333869882124e-04; -6.0453898110273408693584122238627849601965089564627202351771435470469943177784689803720383319094851486e-04 -7.6153891267008448961207231777590461504269472166450951517117377804986052977293495589807121302758146148e-04 4.5057020246427946354360584734004177353831410306506624311449962810772175695658511260978285280529221809e-04 -5.6636981079194863684874632838391632958884729789276996466928312860264035141673029370009578034727583006e-04 5.8538920048906510440965735932356585233707875620808516811259583337577076879995916139134418060735217097e-04 -2.9163321364491195597232363321037091877056330748337426239531994113514734630174627008010629191869331940e-04 -1.1570302349620062639559728306568580038001150620311317646839145558523110546483198348458646790911754517e-03 -3.1259070779256563485319211534240620476626502331749553209172192457765466090873565426559343606295677407e-03 -4.3401735638786389862282077672533294142530586192745083695929315761514354206854810902597285323526970688e-04 6.5018194932232633850329241388161311955655369224112727661255964895911946212509191107298397686352541900e-03 1.3689027409795987690092224525945672688814479108247551599515330773073814450986109087540735418982069829e-02 2.1065208009960530907070868563625019232796956438860872505503815667005099582670676055191865834192236299e-02 2.8783327831636077171989345372238851635304090538898090766698271318019146636482691133317969643348588889e-02 3.6711633385380429883378801277094397823100754195745245959996843953980177143529262503348197317499458734e-02 4.4651667473631458000039704610501855268766786057313345925683652948907814321007077645391928981892802011e-02 5.2231054315834800171196303596459159421738418697269418540271560340958825748999549585568451679973165211e-02 5.9825751024067278463454437003911793141617946541205141122855012880546772351848051772498275092768518000e-02 6.6560988356660898525702216842556274631409916607448262487039264352968343315203898312545974527829461373e-02 7.2804611526695109655222421922123050124065082980483577949556184482976516348395794948467530529961746233e-02 7.7573887281972736499844627112471408498807924223239473498501643340986728698202951146844937762584566390e-02 7.9475182971680221824173346704637785884903806436955286476501492213083125445638357529753831364275535583e-02 7.9061384212460784890467391469405579384816808790832194362782484096277148168866803798734355598147739180e-02 7.5791219044274685266753746040627411095902495190386089661527431807179956017743577364481294426724489813e-02 7.1750316595612137806556293505085218757439275366817719926232351132388129395862460341507188718967643139e-02 6.6605150779295347392033155165786642269529138595027566057650329556539750792073760292010234959150232298e-02 6.2257378014905138477895660829184400783251642576064704543164665622723508456744127072447667460247474921e-02 5.7429811140413613069386503893741692596658208769122923700581571906506513819892354120651138848784486412e-02 5.2138706342055131362921446343594070178387380819547926707589065615245548691068322779251030512146994457e-02 4.6914384927772123366211600594377259809701385542885915128511682735344156152934548029983896076533931976e-02 4.1796634689778776548618033670532498631599060872706248994577088615495160244139328855694421742773579668e-02 3.5975015102283185951409118080734626866656670268499161170578524289182230431745544301196753332500637062e-02 3.1004917147364197972938597740478527973630678021999420070386070183076742431654759266373206751598544644e-02 2.6095008886315637412167454556149966289236440340791620917589446738538877386598500694793720935719743782e-02 2.1653285544443856396545236374558395449426688037076329088799624017538646106149040971754880173575946349e-02 1.7420743750933761981228655942701880854022317363880714815680813065237126056211796178326253413145536633e-02 1.3437095048315217971819184519788059849334058352619393564575432436662609412110471465586089540121417293e-02 1.0042856261711258094776966444077711888672970959898657457868678903904459911412754802005520072009740160e-02 6.2478203296638993249095880464685153290080963184389182050527347325873980474178593476662425665303818762e-03 4.1061844605661681003859812569912335914393017846036687397439758309819933698928086592550773156969941709e-03 1.9071861934914421832830222163619812537191109146312936384639586584647267608567338412626864141482052888e-03 2.2319866018487106400232437262292593776433093315908273302210903825093197735471033296124547073066419652e-04; -4.6980797675566338583704922045669279735324386032433079381833734303900452956801799512169930849018815593e-04 -1.0810491628485164614009509264756544008516227638487083847266222022987412454652683380419356734713299483e-03 5.4243777321402042428780352616596078788386248870085464153003186903184768306737356179969867764323394006e-04 -4.4915642300060483857470668974326063458793818214044122323821349967856241316799048023015274241274944415e-04 7.9149164896874795107615279737783837991135061503756007331659264780546754664595645374736307972812838460e-04 1.4022159640538142311941820273245214762346463882757251122011026721444162930449257204287293575357836218e-04 -7.8231763644197139342782311644143383189038863969211213424294552089945507937881926714286559829898348207e-04 -3.3517404607183725743630077049900326880616185934658685819468061577322439522483447921298699057919044979e-03 -2.1820762821206733062810466973571227230835065881920104839355494718487124351068782524720007380182620505e-03 2.5459944240437102428523771947119576057189501103060572517524107056662515438184687821582600786281681396e-03 8.6987306548950988412799232498588485767196499532700614900266484538022880182295801518965468493374772889e-03 1.5493346076247666599599708649332938282532771486577303961620383685265001347544784128621742925317370129e-02 2.3065589083820818554659695937818855497361950070233170140768831330055641241627947156819757865298235815e-02 3.0897188395565103756361663646759841326125645682514397488670274478394782846581880544177076118058044444e-02 3.8721846287763646363544578580550462611476404787590757025268350828917062286300355503418048374100637238e-02 4.6373982912427735243495839626531036761037704749153439998260515318021652576037810804806069498011202491e-02 5.4222063557708270117648928804488242101530075664990779441613051001421316179935299191905171295317975119e-02 6.1019865448185783817504338536064478144055000818984439682304572583554780148858607255320596632222338037e-02 6.7422966842317286319827146659778828274115886509664232899157362969705426804427124955754318718938059531e-02 7.2494859908815707068767028671211794379479167627065662248242677649282159743943728972869294043268909357e-02 7.5215837497288159808290570914310269124991002312765413430728229073583758925892089801860027544228864403e-02 7.5791219044274685266753746040627411095902495190386089661527431807179956017743577364481294426724489813e-02 7.4030473933702042652340533744898479739263080749531850481983019315695326914236697811861318715366447338e-02 7.0670262756596934941108987748483568822863612939399681917569858550545023498597986819759764633263985954e-02 6.6411784832164746372385548504497235432155722189191611102851515958618280687157471219879145582375590229e-02 6.2287995799747519762733834733719361141066818040080311453378897068360600337826616409806216033048979616e-02 5.7823829857084603101555876121801546906965727250886574359411582075357495906140891059398921766933897313e-02 5.2782192316177080457010274666153148971578126428366208379451856842669795255408841060881332659633470006e-02 4.7403708655751504183296471466847763944622034089935865388562886469326570378313680812650294875519884180e-02 4.2375984392766201689442425728094049768370664117350812227483159315798648122660672722942011321672511475e-02 3.6500777712572871691999649217269554078706407310927263977848622496451461618798325927339135376822411049e-02 3.1266444464897148615121949264372402433898996597778518033814158772571411318007941710910689951590573763e-02 2.6329487563500733686580107636401218578357045082449093054165016764206297052810228942361581681828846246e-02 2.1893762211815841345423340134426923855525634980537315046931053692824387952756499819082513912523751117e-02 1.7473226543070539130512243013341929995618108464486006428289954626744679067925937694198847815002280087e-02 1.3415392786192758869988698277055409714284097862774476505827772760398182664924229643521471769505851449e-02 1.0118957416026979547736760283943861079022633880797417068379517943596455719349430030941845872230705573e-02 6.4572342997347590652447514712808680738176047295507443620150826224822307158328497098119658345800267393e-03 4.3330850361949263603713039446243455146466126726286100917120459074565869629711560258304834526626077057e-03 2.0872024677683253733794498610598775556243798189719723326075214780901750391040179191637623766607715205e-03 3.0025292343433689588199835890090404273601081735340038715102732258141973953410050194798616167128959316e-04; -3.4327180073745015133223188259855300351722152239677687313314659064513103835153753706154000859805335397e-04 -1.3058577043382864405677925863917574946967820045440422290081926179781319486317963396754078012765662020e-03 4.2349545417952555920735918032573635780556822845501895819767617426034520446032743475314099112282096927e-04 -1.6297451552397412082891702601858577292272601199850605124397440011420000407940972948933134461096829186e-04 7.8040117743287386648221149575638989195307068580107298529374916437609436388980238566367575855033228796e-04 6.4807755158431156070371244611201940467197658570650646445014286937290849017484145687362230932201807772e-04 -5.8610856678222497488033802387762784724197683065399356804051586105751095361151062520841897188217603313e-04 -3.0047443459366784485996520743866641827334080901361850266186426700705485133765376094022955141471003777e-03 -2.8713588844174299632444726979288976857005348518905019009188226617470074986515620223551101662393662365e-03 -3.8878220099622894110926057608297483082214934815197439436979238227603360264813310550571378346292948109e-05 4.3952892511885704444090086262356330272003968956696209426366089147190151979639629213913102468321930054e-03 1.0346925927907858561191792284209895866873789520041112037714294729942919311470979447739331768611177505e-02 1.7693471844044940603463979922684890774221764836760345304909279809872641735562546277380981162053030726e-02 2.5278827291358409418809052281773619195864191057556267708583310339257408424701639104684404666304958322e-02 3.2824008859980920906040190058256319075360452350113910575113753963664877598645058752393295529167246253e-02 4.0726079375153469200636719403323179778828511119513375781913234471685202587251913388394037726104998809e-02 4.8435184196934554101909652537135346628721867445185371128711655538406102593498957329287307218875619843e-02 5.5613538106705855595328529177693760125999874384927487371280425287692764505683199643254897067495269384e-02 6.1913332655454425228532153993902552309189421846069059175495653936851842706932369847199945146719127361e-02 6.7321344827544022965086792896379097007689996573444442184750635076616008944105768353547102540364356896e-02 7.0410289841390913789616689020438595277953495945204399729504985116390857466837594652143707778475243211e-02 7.1750316595612137806556293505085218757439275366817719926232351132388129395862460341507188718967643139e-02 7.0670262756596934941108987748483568822863612939399681917569858550545023498597986819759764633263985954e-02 6.9022603739100168237451511607973422297258890616491960879415362753153930636141719178046087640838220890e-02 6.5124564541722161441510414114367640751877681313467305015923954710500630618810864375138180194230634828e-02 6.1920774463598077041869152431898556182482637768759518636810699636691579811068940917365366324854459554e-02 5.7900054288141906230220748061467668366813256559335056363444543355267995407079944019059967513741271356e-02 5.2926756884644913109954331208772163888848826288367809364814908712530976065232942346740041693831065579e-02 4.7850554793434094528634464286601837876105515044685294213877881555121127819601170074545060372781616611e-02 4.2812959746290020105501699613932982414054099207268358742392452964797380597272311891969398474540755623e-02 3.6874020425603634101632795530449295336072782236795742678557123810157150490387661753342043166823573941e-02 3.1819509582805270684433174132813779578443277945465365333705541840672457770580071318631099999969881601e-02 2.6643427909334242399346442400790201113368734046569732319521823838899922469592005063506160564587158236e-02 2.1969987450024393521726209457801839069221510262396204124756314218318095734707192916650501583068480114e-02 1.7558406663175109450568959326966083307741073498771670933973679492079910008192065335532250176042840930e-02 1.3430806260625428507973195577445000674295598114789689255697191251563471207717417672316699390070144481e-02 1.0040720177819810291620814135520379405470208150749857988291506298219936097974165510584115755633417186e-02 6.2901038283882617926635106873844894133813917975403769921923676851842282202378563405225361041358461283e-03 4.4249749657629836307052584487706162811386950557058354245840373533675439046434572036245603669308970413e-03 2.1961359824880103630018743059559235090553189317083322639666295364058150382465731235171420141842479090e-03 2.8210535956619414252306929160731465638285319135039967228691416264183328506962545323007928534579046783e-04; -2.3148699052716149343049113689427639948236547115543147785468287583251398741248803902058285812577825274e-04 -1.4212705776723498772036578792005637486998288947919715616916245170036100474844548385358470901745279315e-03 1.3925639356302638102078631524528484338222420474826262810509325703717605355621030570077567269928567156e-04 2.1989575383185139916273443509671103922279472840892483776990717615939733531985253350416846144071665468e-04 7.2874234112660856260701897237648454416960910954238295402579969627763075714018990962284662787355698776e-04 1.0513928293942858624473569796498039170108913730075445942199958114707125556945526464313442482181561447e-03 -4.9826722973228451693491159175176100970147116460549142739376069577043561104205624726539233077338353339e-04 -2.5365230431868207582011012573587477305176797840567607572517405736779233947689050686214155668345947277e-03 -2.8626468126918878410354338809494426813524704610202903739123002650962368049135009843235643157494215040e-03 -1.2668072146046742582126229029995075395296855362208684504355902609588428270663534122465889399026595542e-03 1.0412043292137435236279465733331046302255081341326513315582868645982980235046570982917318907193442869e-03 5.8752814312637509896853779956328781861950848941527935509128009751577955451973296209536706243988182353e-03 1.2649987584045232248333660693852217593415180528420670275868697521062502945346061943649586062537728500e-02 1.9836985175468031103482912491903754280536427891212343891233471689066904957353267934322751310828955430e-02 2.7336788478869791768686130471492126686868937328122636370215462020200770914454516376050153514594728115e-02 3.5067746847216868173820791714948654516664239970209102103819561538789756674008760606696153623650275324e-02 4.2917714867137589704485814783183204294228190982591558013099463666148127665208851530673819318188118952e-02 5.0007454123370149708903251709816011622114410136752920760054101135736506917898140481921655472764036419e-02 5.6642937257516323351956005921715653665482971573217644038382565173931348150101214897153087319062821357e-02 6.2004276850428621393474707220055885635647476087083463697093580976744115830460382269420322418022826725e-02 6.5198905920555372095319309733973785399800236444639199361281639541883528494757741019183260955904356368e-02 6.6605150779295347392033155165786642269529138595027566057650329556539750792073760292010234959150232298e-02 6.6411784832164746372385548504497235432155722189191611102851515958618280687157471219879145582375590229e-02 6.5124564541722161441510414114367640751877681313467305015923954710500630618810864375138180194230634828e-02 6.3018279987512548204083874875657324897981097064872004661921022215716863667935440600579167809784102465e-02 6.0324982804960229210244936243256837899133668627564257771795619036554054908712102931976437422856122554e-02 5.6863149479572885125875370854167710815995144888193761174768948985841703209007564863806184548953524003e-02 5.2475096845124183932481342255425873785764573322570120112377703698436279590142653442288553337417394663e-02 4.7455843059536346319879193439504391114585143616015846279650147411297168028718913403453980401892826514e-02 4.2643179827084140475373763707910806970719117935831283329830839801245282657623278570104990396848054758e-02 3.6912786974552017446534186931476501059532672395239672839230198061542805566138969503800031027768000255e-02 3.1629779392790020113643601976712511791526240965048226109868532252193944040942686265525087774330183624e-02 2.6545385539819756758019275391299851479405088806257870278718239029704458352113028727602190096006573285e-02 2.1807592035856798779069621478662237062030474727968803310295080718982926745452466292455420565678266828e-02 1.7161753317205310016780035203718858244235186169740090526999362932419816492700190793859273630655536255e-02 1.3024012837884307498252501942007127281443122019169351246191277760573691694307894685058608759343923306e-02 9.5806873239437497729870738606941810094939421576906525119708822156738752561825587666307903244193891092e-03 5.9146312439239491555294959210098940284671938240393512179335993999678385346275263013856839096951076515e-03 3.8200081011258317593110453777716048780836889448432479342253089108563795093684060228947753625139344185e-03 1.8412267663947190607918794786879112922929763032814480195628245404617031857374143254052082528656741396e-03 2.8587059084789159170621108053999858202595896949515474507978781291943100456821261667548226142985427822e-04; -1.3990284591154618201698867021744071490279961372186183702210680670572582450168253955482458359042431037e-04 -1.4366875236017469816187693551350167287942794007721897662410188197762714034948845417028377513414370123e-03 -2.1224648639319218029155711411718291227019304339730052525339037496742391267516294376927913424952404236e-04 4.6431853675720454366550887612889015270958746209732714931047903330231972852405564060093970346083021458e-04 7.4734236765006285561909738380490963852957963914154050574223003547158202409799592525367348299742126718e-04 1.1671668382897983128355793830380284938659820736629750126044624160595855578946310136540327665097781717e-03 -1.6456754689337751531049247330206874853657450187475010043671465364445825265873774659831981772324381013e-04 -2.0742266479289928482610458781315327458353149676141981323514711598941922548219897454648201647577621959e-03 -2.5642185637661728869210570196119076662950025466247120655646780207359025895384563852377163715812430170e-03 -1.8179082981058536241851993223034077713414450872983497857893833373439847378373366335522323478645718816e-03 -8.6493444321004004256262232447268514320861809909897912860310309690838115620503136520312032255379369049e-04 2.3127988845851839416572266773417195325344141185938828050501541771318259846604217179225855530771529254e-03 7.9455479630315494207092760078223045655820183881052458419548088866906827938986871840031380229696421017e-03 1.4721415556148786440977971426654161319399632777824490948662693293382001495330715518435830836085075764e-02 2.2003382290660869443840888704065701070322650627321322404125148849413202041467396525184583350939640278e-02 2.9437599073578083606455654011525112841309730731152901163873614473374916371016446524455580705119080307e-02 3.7288392687555156653147075583343371752527913213159164846656353765624954534072838807451768315430672315e-02 4.4429616084119378368638218099900160371159781229156021952155629445059707485394461032567671126914703147e-02 5.1293248843240305015910924443567266401491930283527246608645709274838913144267174503796613152580062051e-02 5.6946066960664705410148717920021117946813508671616893635510840962285802716912791295652899784033421696e-02 6.0320796994182965800389243751170688348892868119132977302500396475326836513341646844722217827309424510e-02 6.2257378014905138477895660829184400783251642576064704543164665622723508456744127072447667460247474921e-02 6.2287995799747519762733834733719361141066818040080311453378897068360600337826616409806216033048979616e-02 6.1920774463598077041869152431898556182482637768759518636810699636691579811068940917365366324854459554e-02 6.0324982804960229210244936243256837899133668627564257771795619036554054908712102931976437422856122554e-02 5.8890056932666991111112152685031025280050720919985914640418754405022122198503868807097832087933899967e-02 5.6171543778009902352442807679346476793347382597244757336625397604476608085214190191704732216818774538e-02 5.2272738571070260523319975966229500269298063474857982737919642904590499236368411002349208558053885334e-02 4.7910658577404054407683981013195354858087998533796287160337060846721730376738523774801798843093383430e-02 4.3281320323281883068522867697097595868838911355999566061631181010927285177039040244000056046063802231e-02 3.7717222754818071757926237619990437905049901191622963493724459523115261999069889426911830716047084654e-02 3.2681407259551188882373787626363473060397403885876098080995378598431952172894195030030436612051231622e-02 2.7501929195123576550826939358299016147628252815430593409511040839814196902502542055034190525460150693e-02 2.2645904473237469973624377524874843900066397940872338990426272072526097076060080453209326453914740430e-02 1.7935874503926281719776389598907638421667466397303768379458111467404698991549462688007817703861976826e-02 1.3542605022694203564084076400010030437490308758429038295454399466635839243295465173962329705587067475e-02 9.9296998905485110621670422829642376947114554053070228865549198524974060197088615438916618820217747294e-03 6.1675084209749614801377981484847293495182022631154156097083722051901084775740806403052840416104261828e-03 4.0313845139191383323995719478705525037349934523897401752556528742095871252267571976159868695664984130e-03 1.8696914438826154601965977050356495080046156175599764677531625876830443642043726962277786363177764010e-03 2.3094912263743681025636880439615865033777554199078334775337274281780669504727725534670110924605095978e-04; -6.8791583765916912807301313225720058518641922701042180755156889458834152026812453719755489492632277520e-05 -1.3688045732246634379508021145973850461767421597096134295706909231780750236598980928570102066308281524e-03 -5.5143927295447537950484461690797909914172408677363753281120102331409556515943282799720085618891687954e-04 5.6462546354305962787984028932632637917731212875049399802654400863771220929790171933257416959366711252e-04 9.0520448983199660684149789373662813171884357285163227554112879007217402646940539574853853242768824653e-04 1.0435754804492426626412432839774531355659656018708035263855374043174504778312009400970182012729767073e-03 2.0979739341045528407727884235574760039223463076810222045326705778238191001420521507235802150085313667e-04 -1.7296664148808275038721194022777216573246821426544658278215676491770575230687927262792498800400499951e-03 -2.1185303094877019419361392975214301517947891473205459815502977503906493603065716087465822772077147786e-03 -1.8448163310322363736816161858740806108462666461631021358805505498382616156908302085559124898675190676e-03 -1.7046575045446398035582478297131493613865275576202588576389657495729307502830980719138339658907103577e-03 -1.9382013481280259515964207082112816587035769855372242664273331390540456118177332377228792548307501844e-04 3.9480576644933780759590389446289138509697952612926504816576826394133546121576320497893759825008993774e-03 1.0044180400182027582153849022960364531222988374657879861704037283239390638959500527649251755223771715e-02 1.6910780883782659388726839980069532157586042894543344430636639216259374585643705502828843872751290800e-02 2.4148435417117317260885735461542324469748900076319528294913902906136755580669166822477331042785606466e-02 3.1731024298070940463672287070302944408103150639609124664473328737217450533650036744143143441691571273e-02 3.9046465712593808790989150930594915409907051586793179845352254522877373929112937927802488933771353070e-02 4.5859677115839509593887341000517919882833688934898023639234431328962616537093423739783142663727106363e-02 5.1647146177726889850958453063109663853709115951401948876783676087535224346512679427746834300827772988e-02 5.5317079718205225524694390373152936769629029087374055100533008127780113431473020984568183466583402881e-02 5.7429811140413613069386503893741692596658208769122923700581571906506513819892354120651138848784486412e-02 5.7823829857084603101555876121801546906965727250886574359411582075357495906140891059398921766933897313e-02 5.7900054288141906230220748061467668366813256559335056363444543355267995407079944019059967513741271356e-02 5.6863149479572885125875370854167710815995144888193761174768948985841703209007564863806184548953524003e-02 5.6171543778009902352442807679346476793347382597244757336625397604476608085214190191704732216818774538e-02 5.4475765780709650786792483250536107670576734684867211582579554128783070586127338571942752993313562429e-02 5.1430050325655309669061209409633079577646849971764043732916473050762433867100142959818604310050647028e-02 4.7592934560335970557053121000918738507902401669813429632565657681524325703314513121081653793552123953e-02 4.3490445468431296149857010874150407244754454552876460463951396393487479804148467392114506675745538904e-02 3.8195808617634683710673939894210055762617606196862199820856220314645389141561746386940280132163370162e-02 3.3330565738301161554978406429844837193216831661317549820693689197250606684997200050325909306952835436e-02 2.8232621618357590221277519243181239848665821265224753420975057130730009406855569937522757819632023648e-02 2.3397608126168744818038279945305997540387512391369977924563484989979786549952919897148751932560792734e-02 1.8605136835410299990065063022798626392390239516360724982663529477255903229901059982873498804700019349e-02 1.4110224351897018966958578317706954016093413887789163331526388718593316247422564875943072665892724400e-02 1.0390924377100951289430770499780025331521985506163737438247990504846551684420963946686143632503461599e-02 6.4074365525382379717630456910603850289541843493514542212693493353860250531811281698612827667512003481e-03 4.2692028960634557277390233817505332458788745664170160199812158879095941329743450071057059064493334258e-03 2.0370581888235876764636941514136074974686882512785836803854791695829022020343491029864926805397359390e-03 2.5689042687979827573166614253440411763386720546279948394049852232811022551564538154492841215139037837e-04; -1.7087654837911916679918941963950595695767289370400716617786710230174696881324204506400199924029082964e-05 -1.2436198044747699214803018458107261427968579433174046366081241129814087187910790788019168437506935140e-03 -8.0697332592826337138036933970666516259830002381067605426334708132212153187644182946229829003036613969e-04 4.8863365004492211387049337169249930453495125894917923273674362733792219523356053453602383860360044929e-04 1.1557261291634716239935078411119695221559321031614970009138990890331920508117079322540880366179903875e-03 8.6214929388322926737464959507338701052249862228478301085231151322942013362043138327105082601427734561e-04 4.9389593191147592080095458189767098281422087461299615517042778166994353244137672157573427537865745262e-04 -1.5172418867253896213338201333334923694100402701776221428648739101858745193078018358099680407026209386e-03 -1.7247893526993683632320305303106265093147915388072478020010057781661581808322254071296785544393618927e-03 -1.4094386085894121855449235092062139906241906184357410093295226265712797091090810592258369683204596400e-03 -1.9208235657715117832003349656205744332873882057425492857872681065751952619911478217498206029174823408e-03 -1.6881668939468857693413736849899730995443955810662717275022459161778338048165911372975896069449027516e-03 9.6471746082276575653833906774278491026167340547625487167050379948706320425562661389274525810752985428e-04 5.8930172743482911927091582172177868943458836328972883644994195555887909527464241530636835473892114599e-03 1.2180545484338660363867153748014269866866435350753084285901821478909414104967518418738585409434309305e-02 1.9156865710794201311238761221157832606453154950107596207013067706529019513240587467968244854764440824e-02 2.6562966116595579044059300782652749686296856447857785621389854693912828273757878589729030133265879708e-02 3.3723396522956864499057501934019848910422850506388769023800926694612709984155033176644989393325277627e-02 4.0517653381881264267158128687808572615317677367597588669771342590981662152452677572609767402270917305e-02 4.6285446369135587558309116496358875009297902983010505226701858272135318107045942575397231220170440203e-02 5.0029813670888906991405789510735478092461823247933153685415453332169790724091703725140584825327412717e-02 5.2138706342055131362921446343594070178387380819547926707589065615245548691068322779251030512146994457e-02 5.2782192316177080457010274666153148971578126428366208379451856842669795255408841060881332659633470006e-02 5.2926756884644913109954331208772163888848826288367809364814908712530976065232942346740041693831065579e-02 5.2475096845124183932481342255425873785764573322570120112377703698436279590142653442288553337417394663e-02 5.2272738571070260523319975966229500269298063474857982737919642904590499236368411002349208558053885334e-02 5.1430050325655309669061209409633079577646849971764043732916473050762433867100142959818604310050647028e-02 4.9365373945183015115364480878185578804245750852084392183056981190139750921930078277564771839451220155e-02 4.6247714380506396697182735523228491067507970464935688514860688715198112260215997717028389627375458247e-02 4.2771175343840890195791744586337434187945445991428616411701315477138920817514919913629898695077899545e-02 3.7877784370286640600835492529963638915036740291940063419525588414777601003138881207138247205990794994e-02 3.3171603141825209744687954826741473527830560035789390640340965189447394281357641338003641470831578099e-02 2.8291208348443915448093586724799203099105887031567183348838673134137087804363224103526492848980917585e-02 2.3611853872133106749745490055330279947595494614913197088925203664975432139706804918014580099487476070e-02 1.8846417990843481785292579064070604895535374340659040249760302992397822986601409525315838552891935743e-02 1.4360801305628624195547907863310511174414426425368997976286189929092462879590463019596391380672970962e-02 1.0580571635217406048924188375542444822812934669897145234047509437057105437088577520224423503568052604e-02 6.5187007912068251998567495993167985079078016609580267772459812232093377294811602832342323624975032759e-03 4.2518845596104193663234295623799285188350246438098810276794292447430772281809469720104959754701644705e-03 2.0193886221543744384987672337390789091948530898819449048629047250561208251009806201976987141390708230e-03 2.7487159903773017874450451768765743861043627237299589232798165558547624433813393593972491777017803089e-04; 1.7197767919440169401705553634002581281359901704443297848872489341058006871652659579785094808940339687e-05 -1.0883369430872580067145427306701504880097679554430010449324499216609986644254080833443462319825084033e-03 -9.3728957596700626197270184452214975722408731554982729963762640392279886335077168896970049157081660725e-04 2.4222657284504339493013920326146783492063400098052925008649815425956681336952684338593750705133990088e-04 1.3673839739950609222870559554195413564308835107183543955423470390877734143739355481671195297201180342e-03 7.9725095501593272672827817648795149895042763771414216612777315391150002320047376563048807815523155724e-04 6.2521810879164937861748259685263800826764344139163304200274416361142288359058065345653514406569855387e-04 -1.3497579933558152421979364862173112572188271801971524476655367494740629724709536100258187221637163688e-03 -1.4512791022159012958009448010756041458909538993629994728628308933171152645634420930398142663724665624e-03 -8.0820767247625956937031411711660593585616607267665264942221041339482589765902671346936809837789734321e-04 -1.7528328747751524695603181498911793931153293537850377165499178904795027064808649287302737921091946045e-03 -2.3348478527897500294946913186688409055725409550234060131786711602890660783419068762460797970419169044e-03 -9.5901529329797424489706024953794628495144366206009592919511055688415810854903767024832589303547743010e-04 2.4943066958723740669274170667720853632745112779674970008581578737096152327889796182383712167727033780e-03 7.9048723694742417186214865170966202842300624794345032373505162431653305090379795664317036507645993401e-03 1.4449104301083288318644131959074756937464759502691153565197384047565059842765502887633167259298887542e-02 2.1725153308451628700602491708945478051001070224905919967798009042886959229233425738371490604081239842e-02 2.8529224897553284866215351628338246037622492285760139603345136438665857186684962560914438699852348953e-02 3.5277868170146479745330373653062810871151235500967783702746719931428839060297951930020667847416633225e-02 4.1047431537981128201885731366203437349447742076615300500111589462037256641884011711234829203640460630e-02 4.4643849676768859070028423583622058619493147037261357814491128485122354483165926278375509485198559748e-02 4.6914384927772123366211600594377259809701385542885915128511682735344156152934548029983896076533931976e-02 4.7403708655751504183296471466847763944622034089935865388562886469326570378313680812650294875519884180e-02 4.7850554793434094528634464286601837876105515044685294213877881555121127819601170074545060372781616611e-02 4.7455843059536346319879193439504391114585143616015846279650147411297168028718913403453980401892826514e-02 4.7910658577404054407683981013195354858087998533796287160337060846721730376738523774801798843093383430e-02 4.7592934560335970557053121000918738507902401669813429632565657681524325703314513121081653793552123953e-02 4.6247714380506396697182735523228491067507970464935688514860688715198112260215997717028389627375458247e-02 4.4199292155694757061180865807239794482737368180019911756893350088205377444508161392951596403189145521e-02 4.1310570268391916689818132927209623402923557988241619965727996458530912829531235882280995568379321162e-02 3.6930780983809956073912795937947812893874971020199090814059857089665958940702412232217251463892531738e-02 3.2690039030673041635135756277411492274637361909325698238182167770860168969201787044465759628361252031e-02 2.8034204747240203953041368758017073140739758843855972419153818905359253342030086573798918557996363993e-02 2.3514918965927417109793501960451013052233985349155872857000477971260910867755348204977493488580786710e-02 1.8968694703821114187940122237066567248280158061171013778225153687565147935907657232260866719644957206e-02 1.4538328971085751551486477538029382255811656280127095796541640100504072496130098874383002735982876516e-02 1.0714858912493165182888847893345396149639634906051951467492863595196546620861460294852964716762957054e-02 6.6990567063431396007389504159560130332265721280061557101241447215147770943477950426705537750820379813e-03 4.3296349313989014531421681203367919298361398428106641470779619906966887767274410140205489042861059590e-03 2.0038114522738602159588064002879862274838997361077418392623188857288634856088819619422212020286926587e-03 2.6893124189449748489300989448340188730779439919447589860530886659259761033103227768368712563814768226e-04; 3.7728813650720797427275343782048914381323239105898606580136221462109952563382236295853900241764727255e-05 -9.2885450322852072908362800450645618003409922597622666288592200425680756689094874456167196020239760534e-04 -9.3665960419578656428036667922912100522720335875721928466934743024057385449830660489606414834128769811e-04 -1.0974882007399980803964131058119605971050134224899673966441889998934492912323406149049605980409879839e-04 1.4281301787850927243505409034161734364203174564857083988804040883847936143589304737757737414127703332e-03 9.3022109698697446994598020294411392468670326235291925221296192006646314489917316813265229385618747125e-04 6.0932936082621087220912141660950650618521124249268116826083910949658870018398429865749367596055746032e-04 -1.1916366346871761211559254287349934928411661881888304317703074558948815557914542857105188676628614811e-03 -1.2448719906864625009787351989691224596659644714002632595289077497805600947769624713951839773719620706e-03 -3.4943797646773667630537643718866434592083138263295693241978992646670234154490631549781248268198426472e-04 -1.3295853619156874732355209622827524082109616016229298891428841835562285014819833639727420313731835155e-03 -2.3725265522652545900103612734859155459015857092134407767219683911902450707656485029251798737606752215e-03 -1.9931180098943839076548340653359036308439238182840536897222317651286800225764386403153918598259794581e-03 6.7477541959377017921111838805611343209364108236322184694049079431655641341095030167004077123122927581e-05 4.2423684290899881149621463961603475423842719310913144695438577702059422531672581587827214565321967506e-03 1.0128054413312799677876847003677185588677829075655584673634175651506089994946644956965366706669273112e-02 1.7038572837729659257961575940770002957525013021305780266563786278964119498211344112064306807600324435e-02 2.3630945458652738249337600715843267498901778835579434878220523966623041511094063473524201525025865744e-02 3.0180999629448369460779741965605711299167027100898552637692746017788190215851655086629437236414987045e-02 3.5920485694024552341794724987504509726200504235486049776051732644019218573794428618970360211421156601e-02 3.9553891863721659933014094940175752019003964383779136312535147384815051107980013259449703636813388320e-02 4.1796634689778776548618033670532498631599060872706248994577088615495160244139328855694421742773579668e-02 4.2375984392766201689442425728094049768370664117350812227483159315798648122660672722942011321672511475e-02 4.2812959746290020105501699613932982414054099207268358742392452964797380597272311891969398474540755623e-02 4.2643179827084140475373763707910806970719117935831283329830839801245282657623278570104990396848054758e-02 4.3281320323281883068522867697097595868838911355999566061631181010927285177039040244000056046063802231e-02 4.3490445468431296149857010874150407244754454552876460463951396393487479804148467392114506675745538904e-02 4.2771175343840890195791744586337434187945445991428616411701315477138920817514919913629898695077899545e-02 4.1310570268391916689818132927209623402923557988241619965727996458530912829531235882280995568379321162e-02 3.9404322580629827801834698709242404536714021373923533570862750685951854108297374589039228526972643360e-02 3.5644810327860845458536733819276862303141373094719122821262606504809374606631560044477260375409404365e-02 3.1976167388796730520102806259784676736778205927313303214383712450551487461231707683136229264257968901e-02 2.7750848821956661478685630678452161395314913020005097172539096873590837906399955890777018176914270617e-02 2.3504329108892330998272886421306192230809907519750573997906785722988506028309091569986014019220840644e-02 1.9050960745247031438245343604558791104129968496089771223035934148848042430485776701260206492729909542e-02 1.4786973840603697105715634788000565395338403464229866898802176436127600048187227499386228629687610931e-02 1.1166174285483888634856624352862743477625192610149345013321318253914151143531246568411754930955035305e-02 6.9389963326545552600441348074853780033402506483319592004563523681924737579836059716178939337188513097e-03 4.7017198102617157843401015860035035400555418988520138222373850838560716873103534384992360491771094567e-03 2.2755781508055587160160965710831212239385727832782492228679567221663294945126819833371045593032227218e-03 2.8332692917462675847401944967046710159519778802205504787555534436993538451140423425167237632980462835e-04; 4.7355981276782612828813727110681566281283300968423959828877872884438902974817342751193043440427305763e-05 -7.7022426574543858517786749346066355718835223434633142469600139518327994439087304575208436300526319707e-04 -8.3782337987385337217457218469716129736691440933531397385940860261602542725169449930750023573739943257e-04 -4.1770804363617459086673308883103148279391445208394506493317214529006444514965818720400895286944346054e-04 1.3313229709583460172626088046007721038721113040290150628452288892171520518495846137795999490576813131e-03 1.2294641001997581225686457690508037048796291624851338757267435397316063904863892609534465859541476469e-03 3.9888474089985117107181030424478399007536417564487511318979455793215246200220891212795932621448006950e-04 -1.1664853577603066725013170397360900619797496591547033422009681196204114136182685253429248206328854669e-03 -9.7229171361665132941378643889981186305164090783250488771914408335950882580659139247707377042848155506e-04 7.0119277594491430264821460435683637651984807198931863162230297057193264435355568032298150196947190396e-05 -9.4433410715931910989211721008637887773807761502442988263394554060808441795188998779040646890780104453e-04 -2.0820888405830689204658998330767136794723787562029924379771432857936245221477147585081969044667629678e-03 -2.3412823993022660784916901868870530842701417924735469074625200432807499539710262895853238194760956453e-03 -1.3808716635343275062395169287623876527922735770505012031952007946812333745467853321376952055759004102e-03 1.5327825007404221517324394536308150006344131545459426514383454740141051482147840511773761312527449866e-03 6.4430735908229360372979293803580899041823503999469321455529424309406015851855243125178785130022760248e-03 1.2724515622313947120704962317503404415734215941558626805197911477196280666456120935172067908189407153e-02 1.9082973244322313471542760301801639735161661355732305419794432324248068827981968143446309557201443750e-02 2.5322248700379607531321534963202237698729917083021410979924092223209985427204338914024520069655752316e-02 3.0703052308456149179349733021756273547750926420110452172194411228528058571870716643388237704791059503e-02 3.4129427693268414475125059517688884141522917134123432272584822089430192084354039022197618557266622446e-02 3.5975015102283185951409118080734626866656670268499161170578524289182230431745544301196753332500637062e-02 3.6500777712572871691999649217269554078706407310927263977848622496451461618798325927339135376822411049e-02 3.6874020425603634101632795530449295336072782236795742678557123810157150490387661753342043166823573941e-02 3.6912786974552017446534186931476501059532672395239672839230198061542805566138969503800031027768000255e-02 3.7717222754818071757926237619990437905049901191622963493724459523115261999069889426911830716047084654e-02 3.8195808617634683710673939894210055762617606196862199820856220314645389141561746386940280132163370162e-02 3.7877784370286640600835492529963638915036740291940063419525588414777601003138881207138247205990794994e-02 3.6930780983809956073912795937947812893874971020199090814059857089665958940702412232217251463892531738e-02 3.5644810327860845458536733819276862303141373094719122821262606504809374606631560044477260375409404365e-02 3.2806168289304124393456257453895118949885028564752564865166718037627802628921975527918168721431984487e-02 2.9714512266034155397764281543928468439301918370738444010031763021018654929111377860436171918893005022e-02 2.6017241875923049181152418851138618861667475595116002862742706734532193690704066959445921683041032257e-02 2.2253476441707971942381713551477574028362640838307159443892131610215429884057400574784265011684544286e-02 1.8176313038624157821239347354600746404584311863674831134778521490470443920279835683369442755075345104e-02 1.4116628172088869528098760756132169937891462512607560143193195416826896142918031664131680350405265493e-02 1.0605484151672173076093453674703603786312039522965314584895980938018340889148716028758839239130904189e-02 6.7532664493442180347302094389396778937376115224654238885391624544139004074202637539595172049809301110e-03 4.4470327987096183027937031929336378395788172270107925838715044943695456609355884136268523426015516914e-03 2.1034145739167829314252565798013831067507822213338626811627145237888930445323542470110403897701425529e-03 3.0324329434010552557682377917423967582278603637053710113187433130699145816771052151086492891411187274e-04; 4.8533286575593858498025428197459085851471227739849806109266694610475787235994502554646909072306781332e-05 -6.2702387208720282369542481892414485372114865633599393066439354388690235802719581878700166531267402135e-04 -6.6762886835767550337666304916027015353228401266512514289279638894159934725515091086333183730390527089e-04 -7.1714605628457478681163346345664272866581492177141070792874976562855665015310444489038250294530492799e-04 1.0803710810295992098164310339191960902097076652786242090457392686146193555760245093261884994257888807e-03 1.5223969740686883227556861096901350483920732518453203290019918207647908693475602798280741643956984049e-03 3.4861128536607592050374392328906292855443887539386948361088808413275149464092168237595977267590055720e-04 -1.1770633066464065734225510771389410714559652055580386197054287482093540732040271840543475467756306244e-03 -7.8150691514525050523377316196274768142785197692230293430308766429294861011265320659117362646833035067e-04 2.2239913058174806460425066500726788344378147771657492698678944983134832749872981502867041298462274693e-04 -4.4185396971474066227173191507314924717252483281509237931105577841655910940714455641183305935041553676e-04 -1.6743564021359232644807649316501457550525425323182057298509740332344022957792909369369227741374190516e-03 -2.2893395513100120953121632532574608926216525658903222414088351910763290941159942284400623403395296351e-03 -2.0212805151958763871850013530262570176540911582441645804109337652156167766302642829280445071413244486e-03 -3.2445903163112075659185823328426995390655254375787284996561396038226895884842444751289130494110793955e-04 3.3443279682185346539306290732529202213206976366115693541715192291156398099853420635705345385409226968e-03 8.7839943362398793027047265107525207363560168574084902889442208236371117920253731310278458804952694773e-03 1.4747554675993830118030139906186901423997981117186613231876462629835419048231352125968182096969511822e-02 2.0710656155612446095989864995236887873919374027204842548096266120652345691836982951395475476882028987e-02 2.5956280881271152691680439032083200086198200911135964296093422978621343482463004315618225460809113953e-02 2.9130796731793571080040363703050278415307663550314930775794776867016497401822755989673148886209233675e-02 3.1004917147364197972938597740478527973630678021999420070386070183076742431654759266373206751598544644e-02 3.1266444464897148615121949264372402433898996597778518033814158772571411318007941710910689951590573763e-02 3.1819509582805270684433174132813779578443277945465365333705541840672457770580071318631099999969881601e-02 3.1629779392790020113643601976712511791526240965048226109868532252193944040942686265525087774330183624e-02 3.2681407259551188882373787626363473060397403885876098080995378598431952172894195030030436612051231622e-02 3.3330565738301161554978406429844837193216831661317549820693689197250606684997200050325909306952835436e-02 3.3171603141825209744687954826741473527830560035789390640340965189447394281357641338003641470831578099e-02 3.2690039030673041635135756277411492274637361909325698238182167770860168969201787044465759628361252031e-02 3.1976167388796730520102806259784676736778205927313303214383712450551487461231707683136229264257968901e-02 2.9714512266034155397764281543928468439301918370738444010031763021018654929111377860436171918893005022e-02 2.7539398390268833331470307815681230768577647110550833664324696830743752956976526557669384117304130775e-02 2.4509431843891856500639552855638764475137575135215985716152987275318536007562952619287028573990575062e-02 2.1209726696491082890701574370983611946086370890752210479045677030684547385710416835438132847226100239e-02 1.7522027266311370822425451698616441891016266725321840767313973242801201681811322763122244390118060414e-02 1.3763700868926904167318512620020318332105668468064062167157095043584024036198404081437441957623366113e-02 1.0490895842130794204059085621416214152514271701842915322474803938458486322328008127345358895882483367e-02 6.6240101181686145345950118159910205165820995596774913400932606751769208430117063529760737063784526712e-03 4.5822067265606708215590099079178047259024270913312199518649840645916435256492218999276058474080093675e-03 2.2427126073433409520158818642315862120457190472279458975361647981053144543424502473193028688653846762e-03 2.8839125236771593036875068152359731949728038043298209326494043367532417361362239012014380885068299465e-04; 4.4610958619547473918310912033985478593831251205809259923720139822742545521230511740833674882610146621e-05 -5.0022830965953237569553057481055923439278749754066261981660570350335307346606791101451918487228939830e-04 -4.7304230265488299812412580222048231462303061360123079473097432943506101780032080515686162605712524927e-04 -9.0958022412981682518203663245073717549515000299284577687209694011537795385581742991408661382272698543e-04 7.6964294726225594475841284772872881790421212928993073151609901076660416423456520601745638299908897834e-04 1.6736206934637225580722881717520812612116627573784852497135209719150833710983298490070839641672887443e-03 4.3253523906192951276338786510860904921268790483877910024251857900245719057431738345181707520209644410e-04 -1.2292954584574754690766739542291703446103007911851061611587782573507476188310909736188581824437762911e-03 -6.7077552752765508094022178803757585234112614405816322362300149903910321136085166090299564789527803846e-04 3.0898000232713390654374992720468063465102499395337196147007669926393224284418114015884083961621799352e-04 -4.9083481171534453654659235044310468055236378272326331448445113525795796508459444245105234758962927736e-05 -1.2592059597171081990652249628911074106666001902602934400342727389592526715589868781617854583993779369e-03 -1.9663022730779486994448523482899874085936496232502345378875849867360783066585096388705132819737001831e-03 -2.1093648261003500438126173970353759893206596663391605811770082102410042019639060071474140249960011696e-03 -1.3269446526394982872977411747670756698318615333922970927416011336852572148729895148477338491339080787e-03 1.0589528629206782033891756655613162250694090434796588773712788203419304549886942511560875475196219997e-03 5.5156121898831348296693607589004580011331219754802112242610870989792011248857912754815306623764387100e-03 1.0715704084842412422973554588325322534610930102987844188481085680783809956488815181339842524712712528e-02 1.6400992079005572830084381645547485008038931224517721871129636842585316959776000332864514426461629199e-02 2.1393514362554643476550519314958347266747843282015363240634733672662487651094557934274743935431211196e-02 2.4334268049789289248248918350972494149786138890663985831085877463266519929993990359598184326574381724e-02 2.6095008886315637412167454556149966289236440340791620917589446738538877386598500694793720935719743782e-02 2.6329487563500733686580107636401218578357045082449093054165016764206297052810228942361581681828846246e-02 2.6643427909334242399346442400790201113368734046569732319521823838899922469592005063506160564587158236e-02 2.6545385539819756758019275391299851479405088806257870278718239029704458352113028727602190096006573285e-02 2.7501929195123576550826939358299016147628252815430593409511040839814196902502542055034190525460150693e-02 2.8232621618357590221277519243181239848665821265224753420975057130730009406855569937522757819632023648e-02 2.8291208348443915448093586724799203099105887031567183348838673134137087804363224103526492848980917585e-02 2.8034204747240203953041368758017073140739758843855972419153818905359253342030086573798918557996363993e-02 2.7750848821956661478685630678452161395314913020005097172539096873590837906399955890777018176914270617e-02 2.6017241875923049181152418851138618861667475595116002862742706734532193690704066959445921683041032257e-02 2.4509431843891856500639552855638764475137575135215985716152987275318536007562952619287028573990575062e-02 2.2290867230399886205383723735434115721424253944178034619183129988625184291255778698696264009973135738e-02 1.9639388554176836628339613071542805658632027437468194511533208667646771742765674570303981582867881743e-02 1.6400787817599265811047659504864887584021031410878616720278489506481991683528477595349605204296996537e-02 1.3057538623206343872144884927987647346271758680687870753578831061762153652831160021212227300016772412e-02 1.0072856370828072375340188792386094443253587915713357356544212735418662469804199356725401217446018921e-02 6.3880668316223951460689005282543729737562629798572806961503825412737129937278435358147305774129317329e-03 4.4546474225144453069974104100435541022443469014486387587032924672342875963737426966917210898625104438e-03 2.2323060539007995200012234884622576992731284578014116680950964472383195086551078991882055859746298182e-03 3.1559691174807132348698780516382487179301200754385300532981146486235447105412408262196857149478895620e-04; 3.7986911066988844853047580019374142696839584210190490621810241761564636792658200121095032565911870030e-05 -3.9300522893474376522919353562087897202519991667525399477466692268997713310927868577411091471254302652e-04 -2.8494424918007490982933904434505810639017184625978955707625810046972905814981279952016172841806322754e-04 -1.0092657629245523604787353830884529177737657540941412452872535501961803430866022906674659699152574546e-03 4.7617408668680714402678432413758033596321993668924139309598940899527792374548344521971287307012713565e-04 1.6066329875620150747030162470240250709817755279782930833223710319409350206026295976050376478046777267e-03 6.9443110109580334854221046581415483474687676547142275606873705517454169336004907863244105311116614545e-04 -1.2518794560123454973412175843908347520105994678588598450149261063637902378086727278667319856371936935e-03 -7.2591902313108134970303923405578761714104167409609246221189028780505844301720424504215835033445260911e-04 4.0575529785718494252807474489042378983563968565159585552236965674722572760746288292452499844685099249e-04 2.0619514942544773947321086547945414741339919925722570587128382002973683344073364115462664024477876274e-04 -8.8014487239334870498789892132843388725997819365880607132048292048850600333918876828902646205662736748e-04 -1.5287247977496488824815272543090927267730859247290922902393215163865223145468778871521769166114128026e-03 -1.8990349815409505965411547154406583372580189648349240985815825546415103582275998789871064319607153434e-03 -1.7433097928234399826796693437825469307027381990945379043080757733267416345341410459853302192398892605e-03 -3.8224014423311406823525235332057091649057998134335566112267398944501772693296063646327173527791532320e-04 2.9374896211554596900654019416791835445028381207775477996937582367033705934461501627562448505084756927e-03 7.2045852615458112955106401128243484505410386933038867109023793624902532973423471190444687535020770167e-03 1.2415303917521977739607858156601632500814302845048464131423539877519831757478308921815081658495260184e-02 1.7174248026815682154961684217812125519427425537608215180420903068465954862670778915795409628466657754e-02 2.0064133988141076361145288278187182850592470510913548515986718418899235041054295503469133328736295405e-02 2.1653285544443856396545236374558395449426688037076329088799624017538646106149040971754880173575946349e-02 2.1893762211815841345423340134426923855525634980537315046931053692824387952756499819082513912523751117e-02 2.1969987450024393521726209457801839069221510262396204124756314218318095734707192916650501583068480114e-02 2.1807592035856798779069621478662237062030474727968803310295080718982926745452466292455420565678266828e-02 2.2645904473237469973624377524874843900066397940872338990426272072526097076060080453209326453914740430e-02 2.3397608126168744818038279945305997540387512391369977924563484989979786549952919897148751932560792734e-02 2.3611853872133106749745490055330279947595494614913197088925203664975432139706804918014580099487476070e-02 2.3514918965927417109793501960451013052233985349155872857000477971260910867755348204977493488580786710e-02 2.3504329108892330998272886421306192230809907519750573997906785722988506028309091569986014019220840644e-02 2.2253476441707971942381713551477574028362640838307159443892131610215429884057400574784265011684544286e-02 2.1209726696491082890701574370983611946086370890752210479045677030684547385710416835438132847226100239e-02 1.9639388554176836628339613071542805658632027437468194511533208667646771742765674570303981582867881743e-02 1.7746164042358986955899146971708664094346602757741652407633045838057166488797717965433174923828373969e-02 1.5124492307563234357964094736515333904446755265988059245201201972575845306746227164714951923563341238e-02 1.2181730022114158564129468240702188233917534155038692136707186966926426577453172481919712393437496963e-02 9.5234085058847845920558354606252300130306704259581692544583931516303224597318556040676888443134757554e-03 6.1521493997817639341859988619646226618933282680655610387767294877332299931125034226994543565785352538e-03 4.2795646454730696508606623747919338101708103861890381601087158147239709386407656149039033191390030452e-03 2.1000117396188814888594101881955342652255987544746722105768859605244036092358121386109917296505215187e-03 2.8342102741000392323187829511763342208053842796783964880921196870830327676676346519635570136229207398e-04; 2.9781929162347164172878334070029317247224550067578964201310869316066269925542728668761306381582965625e-05 -2.9813190183439593253494122449967448803326655429885031433697122324666879567131474345200486080793323399e-04 -1.3465634409987689745193045623992641842822634149651611411776045726360390665311867953898591832412644076e-04 -9.8682157536549713720354995970615941228267487178074675478589484143056353284813028258747244529847685646e-04 2.4847925753823453699602021382329472859669424338117432697647295103947803669631555309279744889603435277e-04 1.3431871214339798434912437409959210135911125013598361782587847410822509673180477088706263188046863088e-03 9.5263445993282938557923149182231022448638863932872483751475039381027275842327104202340844631227049520e-04 -1.1683932219388083961516321989452192071557061881714295679628141198396964702745510806966570770359277342e-03 -8.4668043138246582666970621977977400974070358926465638545203655770630447277115559733163035081113203956e-04 5.2508574896443035663879931431725429133136820205141003918520040149896192818069469349249583862379345075e-04 2.7283736840265943093291649708519980593082213423009136342995445701622016126870511710969767063072104055e-04 -5.4508691976317892028476428875477736530633640487119044499868721480311016705245413740785311722790698329e-04 -1.0718280365321820502756411676655973048628440750636712490925058612163030377122416838103330617921555503e-03 -1.5598960150951820200313653391786473723492534452602064811497578117032074923247836204469600914579866544e-03 -1.7411303048096245612040414216999592113141898161682471376414720751446385323977970512339558989333896019e-03 -1.0313390941566518765797017664726848781136781318747389887708386354185485934549459187274156085504899048e-03 1.1185849008975749286283258796824247016525427153626602867437415710619521080590031469591812126422494063e-03 4.4203677253233790709767804037687823029886067959082104777401293192241527940407975788137530596818155730e-03 8.8084958835882768548626706070318510562224213996375499030976636309803488556691830816928581984118290531e-03 1.3184758316301326905735635229702302327300343321478918500237758257610496633688855272758571187727467278e-02 1.5970787967131395775189762625635358137999993874165766703878001883571854383764972845283847948354754869e-02 1.7420743750933761981228655942701880854022317363880714815680813065237126056211796178326253413145536633e-02 1.7473226543070539130512243013341929995618108464486006428289954626744679067925937694198847815002280087e-02 1.7558406663175109450568959326966083307741073498771670933973679492079910008192065335532250176042840930e-02 1.7161753317205310016780035203718858244235186169740090526999362932419816492700190793859273630655536255e-02 1.7935874503926281719776389598907638421667466397303768379458111467404698991549462688007817703861976826e-02 1.8605136835410299990065063022798626392390239516360724982663529477255903229901059982873498804700019349e-02 1.8846417990843481785292579064070604895535374340659040249760302992397822986601409525315838552891935743e-02 1.8968694703821114187940122237066567248280158061171013778225153687565147935907657232260866719644957206e-02 1.9050960745247031438245343604558791104129968496089771223035934148848042430485776701260206492729909542e-02 1.8176313038624157821239347354600746404584311863674831134778521490470443920279835683369442755075345104e-02 1.7522027266311370822425451698616441891016266725321840767313973242801201681811322763122244390118060414e-02 1.6400787817599265811047659504864887584021031410878616720278489506481991683528477595349605204296996537e-02 1.5124492307563234357964094736515333904446755265988059245201201972575845306746227164714951923563341238e-02 1.3258399136972372634960498141694185884447061009178376439213894107242634713898945712649532390223258891e-02 1.0887787377733653610480359091188398442770789126549770675473607852043096111949973617297152203171090972e-02 8.5840256136428459724824833529882855883789578652732226904379782561460372799444587630867305884232205650e-03 5.6292704163536156640979878630909514215161541556044098828377878914527646634217201500361323166885725809e-03 3.8655494720007186311125693284263381728023131350647852094486435064835062289038110610069550821441468656e-03 1.8482084999396250000651827894639306152148159789232837982811230748853490070928633632700896022635116203e-03 2.4429962269778512552576687594026687407073041654578397079518030353547764893299133662674775512697245009e-04; 2.1172845917631970178605974969744707648836419444722533208965948428145256574758970186942221215966915403e-05 -2.1433088521157715449898933522880233953833437918527583897978161827635427906118013531218708483706679121e-04 -3.5258419861354042072279559607084644137057545332135579557170180826159193154516984081924184151157145014e-05 -8.6051725340165953290002810786401633987963414716534876468116536564967613960736610345971621933444404754e-04 9.1230101927102083545762611335708733796040273604739680882303511988366035141509795761266350587379961580e-05 9.6728631236298492976709657726932788932013827802286571847245574868304722191251001408148264647657408298e-04 1.0810514602514786875279281942295089005744661132169750316433545162245684332929972677348872801940780240e-03 -9.2945002424806373140248568001296439517467036988263498291558260416454065913131659736196515743799792866e-04 -9.1014432573057076611952985545052486856296547591757770467938756258130649419779352183082504999255073368e-04 5.0955772757585185991248909703404822237056573627733319752605866898460985244923435516303713661340339787e-04 2.6822343783597126860300195333936478844174461793104408953943138501730458621502169325827062205248428594e-04 -2.7314488743272625297218126316586520405939371377827660590405478059606922042621596970121300534175923179e-04 -6.7701095905572587949307568674452724660368567703059055150705297317953254894239816208231279555681255757e-04 -1.1782398637625867359421258069498866999164295913867756409265785733740204418748747560054369838284728028e-03 -1.4857106836918709074769047770965493349409105765517577728533978755782245708131283757371709384587787687e-03 -1.1719721212686937127345338473435318335727276871519837576170507300338577853519979060082666833713782112e-03 6.0626646543764720691970495033127389149389217706479869721642935435334954051969712118335099270601362443e-05 2.3697502649339656905732904125745097429756280366890692839063024262003933223709380786055925840396493476e-03 5.7419899046420984703914673640991165611592139510629348370366234333491164579535823480893141730350145206e-03 9.4953865578276257237766700784326001697761377103949478412848230494917548451200583839923200372196271438e-03 1.2047999024913216339561142403111246730685186581343510510972362380512834921874810405574617519837596547e-02 1.3437095048315217971819184519788059849334058352619393564575432436662609412110471465586089540121417293e-02 1.3415392786192758869988698277055409714284097862774476505827772760398182664924229643521471769505851449e-02 1.3430806260625428507973195577445000674295598114789689255697191251563471207717417672316699390070144481e-02 1.3024012837884307498252501942007127281443122019169351246191277760573691694307894685058608759343923306e-02 1.3542605022694203564084076400010030437490308758429038295454399466635839243295465173962329705587067475e-02 1.4110224351897018966958578317706954016093413887789163331526388718593316247422564875943072665892724400e-02 1.4360801305628624195547907863310511174414426425368997976286189929092462879590463019596391380672970962e-02 1.4538328971085751551486477538029382255811656280127095796541640100504072496130098874383002735982876516e-02 1.4786973840603697105715634788000565395338403464229866898802176436127600048187227499386228629687610931e-02 1.4116628172088869528098760756132169937891462512607560143193195416826896142918031664131680350405265493e-02 1.3763700868926904167318512620020318332105668468064062167157095043584024036198404081437441957623366113e-02 1.3057538623206343872144884927987647346271758680687870753578831061762153652831160021212227300016772412e-02 1.2181730022114158564129468240702188233917534155038692136707186966926426577453172481919712393437496963e-02 1.0887787377733653610480359091188398442770789126549770675473607852043096111949973617297152203171090972e-02 9.2622250633565526797845794551014865221035862311284204349034045146666039041287255735319052507279293116e-03 7.4746791288676921808399504086429875077656817295939322762689504156741176075385041494352231255740516441e-03 4.8850428367132004804459136110304696350812461430635199461539063865802439528830376554906281245920670891e-03 3.4015058926654446773981955825939573584188764523688467904264334526094410209730297162449662318387346903e-03 1.7067231552327791858116941533522513506068500480651817902102300093441404954437682944505898621223262252e-03 2.6129399758141402391034093960417729458960792613952824315278183058465435298078693660013876202722341496e-04; 1.3513708816101572435320821092790218992085453513748468429320162432970456295269886332963868568414902934e-05 -1.4584719897051492705506543455796242208199643374848473529255068628522961710438939270964958430446010270e-04 2.0134584740935098820356447425859233113761163961016723292676627671081359667560088747204249005643891143e-05 -6.9731764864633377608567574018859376438194131759609494869726698023602411603728716517638965045066791918e-04 -2.0199381610214460642904324617256844975394886080025728461299108745295936547222685697024172631879209615e-06 5.8558477243927674879680068691537579966159856240710643401925628781533614515125464262829448902821157077e-04 1.0828733877693024349110134598818844807708833915957270066052842918222027538275306576036648552322193033e-03 -6.0075174439348795895198363731977122801950231842376393126331165631765828881376460243103326822546652081e-04 -8.7846791320986375785487636828713757071282431248708164333924469962161327987032657432934705969496255934e-04 3.0425891644985624466654000875478748720217632172041011241471104262598882088908817934985495919273866600e-04 3.3062973961053407497080897416024668720287043429460458918785352731426691568505266047512973670847179545e-04 -1.0257555336208555694924186642778184020496541307760753892432391224279093721632905402350010557111244208e-04 -4.0687590533157841118533584106419398147198594560945114244507944043329308662012290569780248210401127707e-04 -8.0769607032732663959395449252755972160474981916387076583039192739483119599854812914798257240492103862e-04 -1.1491620007599253165749892054750168247679458795260188206149051961985312372825695516134126459646076459e-03 -1.1129738907031966199800052406246990694500671761722418276562905635242611257900750473963872833734757730e-03 -3.8052050989589573550128445175827390184152865412328657151299946755624088984189924183915107423146223011e-04 9.7001574517079281702986997385173968472223261223424022791617368115879699833101112605336890944434112902e-04 3.3905339895512468058508771518833845942438833644345719253604553173484264342400602396887677078965699164e-03 6.4246684899428420234387018742723825416791064076563395648771452729486073507468185263701661945834619459e-03 8.6378311023963402124153894591937120156400274412807488263873840019784080723359103510202208611396830527e-03 1.0042856261711258094776966444077711888672970959898657457868678903904459911412754802005520072009740160e-02 1.0118957416026979547736760283943861079022633880797417068379517943596455719349430030941845872230705573e-02 1.0040720177819810291620814135520379405470208150749857988291506298219936097974165510584115755633417186e-02 9.5806873239437497729870738606941810094939421576906525119708822156738752561825587666307903244193891092e-03 9.9296998905485110621670422829642376947114554053070228865549198524974060197088615438916618820217747294e-03 1.0390924377100951289430770499780025331521985506163737438247990504846551684420963946686143632503461599e-02 1.0580571635217406048924188375542444822812934669897145234047509437057105437088577520224423503568052604e-02 1.0714858912493165182888847893345396149639634906051951467492863595196546620861460294852964716762957054e-02 1.1166174285483888634856624352862743477625192610149345013321318253914151143531246568411754930955035305e-02 1.0605484151672173076093453674703603786312039522965314584895980938018340889148716028758839239130904189e-02 1.0490895842130794204059085621416214152514271701842915322474803938458486322328008127345358895882483367e-02 1.0072856370828072375340188792386094443253587915713357356544212735418662469804199356725401217446018921e-02 9.5234085058847845920558354606252300130306704259581692544583931516303224597318556040676888443134757554e-03 8.5840256136428459724824833529882855883789578652732226904379782561460372799444587630867305884232205650e-03 7.4746791288676921808399504086429875077656817295939322762689504156741176075385041494352231255740516441e-03 6.3434799334581365736368245134077779246271767078474066443863732871461471557047174687609271581597340780e-03 4.1466074747933613622712213815456021276000200959806904802300077714444698722128189191980460052317066434e-03 3.1517343788549684037030358218313018250643494988238879421743145075712778482029864030104172462966079009e-03 1.6534772292441690729227014543277547552232739243224138332581269500283253867908668381962729268674097294e-03 2.0594000492492379106217372822933159433672210732309744045726421585115779185076061785782573227687726623e-04; 7.4328619903681997272349029137954691622423788143887359198048831188681202670119111209392091944057222326e-06 -8.5364236038537228659514597118552731926421322591838209198680658899731407076270602985003142569749219578e-05 3.0701690639800629571204098106153309738780756149803934682961893391398627025634578314403493962956376006e-05 -4.4638910470179029674613747190730427054940869066230129730849213855422320340399648427948790073570162621e-04 -3.2524940135655603021689153939913912620546785767603851143068638341881356569616284205458286266274964797e-05 2.9383687493399341111239167166399971702662843139064568197844977798196954204727798270587571704323633074e-04 7.8934973782413766155572278870733134249674840178508226119307165438494962269782600743239400226336633096e-04 -3.2023757453927988727629830521511674969604177049939417865538145446859058701410823770995514033436643544e-04 -6.2197680714857627763826840586344003651644362907196966837859282637651487998289052338891108528217970592e-04 1.1197738652030606789130828026300445877746578070528497577391734797534256745535921284167209505441016687e-04 2.7692671887187928956100087221832749700786167191290140475492404704220206038079595936023284987336476948e-04 -1.6902853736979520145476912874724570404204461673274371628227045220742820350369166612075292501563977097e-05 -2.0371823692090133004001013315770755913408658873353490670938478570581894509610762127088756361822723678e-04 -4.6513551013425930228867615476325270476797422527128154845326968168171627934471413801539875769231014690e-04 -7.0931510051076340840446476217437030316007413909867612224796019977554546577155759440835803402951787959e-04 -8.0937227392690280814208502022110061186769636553620577579768741841318337391468829098722205062693730561e-04 -3.3513446190670374988277910165618743321120678458213155260125888769266053962826458460637292388550439423e-04 2.3492394329007136466604794228398179106022152361559162459377635192721350786439802225551832434764309345e-04 1.7335462950066496820751893307537184434527719928263888531641381288174044916512095044919737376774032214e-03 3.6632549294725788741806513985321299622021182844876490846915817359508090670146881154146354768308629701e-03 5.2058074068572076131611245599220350526043671756228039897327675666750569453622443521879043664837460366e-03 6.2478203296638993249095880464685153290080963184389182050527347325873980474178593476662425665303818762e-03 6.4572342997347590652447514712808680738176047295507443620150826224822307158328497098119658345800267393e-03 6.2901038283882617926635106873844894133813917975403769921923676851842282202378563405225361041358461283e-03 5.9146312439239491555294959210098940284671938240393512179335993999678385346275263013856839096951076515e-03 6.1675084209749614801377981484847293495182022631154156097083722051901084775740806403052840416104261828e-03 6.4074365525382379717630456910603850289541843493514542212693493353860250531811281698612827667512003481e-03 6.5187007912068251998567495993167985079078016609580267772459812232093377294811602832342323624975032759e-03 6.6990567063431396007389504159560130332265721280061557101241447215147770943477950426705537750820379813e-03 6.9389963326545552600441348074853780033402506483319592004563523681924737579836059716178939337188513097e-03 6.7532664493442180347302094389396778937376115224654238885391624544139004074202637539595172049809301110e-03 6.6240101181686145345950118159910205165820995596774913400932606751769208430117063529760737063784526712e-03 6.3880668316223951460689005282543729737562629798572806961503825412737129937278435358147305774129317329e-03 6.1521493997817639341859988619646226618933282680655610387767294877332299931125034226994543565785352538e-03 5.6292704163536156640979878630909514215161541556044098828377878914527646634217201500361323166885725809e-03 4.8850428367132004804459136110304696350812461430635199461539063865802439528830376554906281245920670891e-03 4.1466074747933613622712213815456021276000200959806904802300077714444698722128189191980460052317066434e-03 3.0909529039823433864690051741018905867666095773599402717060245385674562630693536630305950793664632851e-03 2.2481996206961835059081522846473502589618159187775219252257327879110984654041359391454814920345506315e-03 1.1490066144974906872891562507706758377866393158322494404034876789393795726466840212011961831153698097e-03 2.2996542376456584059307715799033414864854353548015436623549444071971407405518988602534451485866226867e-04; 3.1929963957949387296027586467101435869558711409119414243409306094221362869266138580578801502855322687e-06 -4.7140738078421789867385327127765359278934949015253729539488739272459373012861706332425757942897774618e-05 3.0159974228771250013688693361843825747393419894117163985686906790776882549279815117191074454057942941e-05 -2.9482970697697008828968170288285711644651000576197903152026669109348103872312098021670753976883914244e-04 -5.2810601041680425755930010030262201019756448855269428878534633026665562390347899253462611963100096108e-05 9.6759046361017609005429640569765007447832819698811293662527390499260726925513190098441550672387694435e-05 5.8527662273425222357760938292034748758612593559682191564297112964500894176535930432133543280508630553e-04 -5.7016534750125632534467869520127609588848129279910186090485530753797061225077920692180552663508118093e-05 -4.1735675843820134330052107926169572998414095641605113627563330325739858541136335319062438368090685139e-04 -1.8708103907123501741040248286471738267404184701575295665238025879375748282572603229116234676066252445e-04 3.6382888436457566485390037412965713387094322606417848733741897175745069789587368140070808423700216414e-04 1.0610779420237767933620888592431244850720793312541578145392305864121196435707701218289639578874725660e-05 -1.3140866484738865690026096226505764211743482938374258207505498972511771176970629340687730806878623789e-04 -2.0404220425245912843889736218474376140686757573483386696653650327965065158597970968347366072699343432e-04 -4.8669820847782818036060340464179207861174519449414279556596368188350275480093479898112150427669844974e-04 -5.7425276258932335580344220988701074927499846563370647484218674704253874194010703015130140973346125562e-04 -3.3743234158940817459623880346970955484512107108734574082133603758745456936068888721152786924350703116e-04 -6.1401770781352692337191725380985278302106522445953407473090110457427080166319862164916938352852677520e-05 6.8450673821037313384865245462291268528946536322154845535370233660193670684026372148949140130208674996e-04 2.0060077494290972854225079045785905475236929973442958997031387950684131964024935403008723694195815432e-03 3.0991828851541906929423203401150705596257572020545984948331971916401988002472840995562827044552116982e-03 4.1061844605661681003859812569912335914393017846036687397439758309819933698928086592550773156969941709e-03 4.3330850361949263603713039446243455146466126726286100917120459074565869629711560258304834526626077057e-03 4.4249749657629836307052584487706162811386950557058354245840373533675439046434572036245603669308970413e-03 3.8200081011258317593110453777716048780836889448432479342253089108563795093684060228947753625139344185e-03 4.0313845139191383323995719478705525037349934523897401752556528742095871252267571976159868695664984130e-03 4.2692028960634557277390233817505332458788745664170160199812158879095941329743450071057059064493334258e-03 4.2518845596104193663234295623799285188350246438098810276794292447430772281809469720104959754701644705e-03 4.3296349313989014531421681203367919298361398428106641470779619906966887767274410140205489042861059590e-03 4.7017198102617157843401015860035035400555418988520138222373850838560716873103534384992360491771094567e-03 4.4470327987096183027937031929336378395788172270107925838715044943695456609355884136268523426015516914e-03 4.5822067265606708215590099079178047259024270913312199518649840645916435256492218999276058474080093675e-03 4.4546474225144453069974104100435541022443469014486387587032924672342875963737426966917210898625104438e-03 4.2795646454730696508606623747919338101708103861890381601087158147239709386407656149039033191390030452e-03 3.8655494720007186311125693284263381728023131350647852094486435064835062289038110610069550821441468656e-03 3.4015058926654446773981955825939573584188764523688467904264334526094410209730297162449662318387346903e-03 3.1517343788549684037030358218313018250643494988238879421743145075712778482029864030104172462966079009e-03 2.2481996206961835059081522846473502589618159187775219252257327879110984654041359391454814920345506315e-03 2.0723363386145927126342914096664327623445258615239605200334980127055087168602721522982861504943206165e-03 1.1908800392644826316543265816948365187093436212782026811074495860863728258236266916987453639481031343e-03 1.5195781776833181297758571871326682480306110553354323581704905235011056379597858603020389690193196144e-04; 8.7496074105884095170162750847400778905603126271869874028539279635346719537275022880433422181503161351e-07 -1.8771945890471077641412296653133245742667247435635780688102038777238487128705716193174351184320877013e-05 1.5034155783308441193631094150393691278023850991297742711140807868059520037489510945464537622806473699e-05 -1.3065334228327740797452587513022024095651820619252547553495073974193535714456059175003368116560801228e-04 -3.9208924707351661293943655285785900763614366676775293018253864081242900024955943639049475818100440391e-05 1.3919703891286920715877036389714952900343766203347913735643363807523803375894005178737662790027145914e-05 2.7731387326415948491569757169612149711828599282817353431520443232334832788941296155156675836060853316e-04 4.1892058433155671003314089004745201041707953838423921341770216944917014800184623856515638439753083976e-05 -1.7585961490482389010755366912742273646027979234789683148940185995553412851180859784515784364575362955e-04 -2.1419708277059089307547025133315322991379215669038973576451654962003821866264513420695589266054659800e-04 2.3888653100028145033123260957415255209262688462793579970522901904667776019292119700973464485714254809e-04 1.6494930944154703174065200486508005929607455403496909071357635479096629320360645647064510770642566885e-05 -6.1299643934715942684385714871144466182061699516437018244044254559179449703109852820999734489292076211e-05 -5.1144864092850446635215775344823321138676230423469281097771813785304175337934107903706130928183628563e-05 -2.4075645665709299708885840907272089778785825719572562754740485146449394239133859326420165949645386164e-04 -2.6242774136171232675052602596974724980161179617897188776815564416882274600223533780857621538701298304e-04 -2.0708454352876027965918902577874134343505417616533313476438607676353686409918542004017891094161392322e-04 -6.3992268396128390450575346531840440949854462251652449745625215196169271517657069546559144038860459898e-05 1.5892644307229515256089738607155835102273122525150111678792119691417101541914713454816201524670259522e-04 7.7289964184856437838728522465936795583999317205901247664078541813218515502043801681173363151513146913e-04 1.3186703168107555174044433208296041636664966404637963649202065331843768152471356815518356027066601490e-03 1.9071861934914421832830222163619812537191109146312936384639586584647267608567338412626864141482052888e-03 2.0872024677683253733794498610598775556243798189719723326075214780901750391040179191637623766607715205e-03 2.1961359824880103630018743059559235090553189317083322639666295364058150382465731235171420141842479090e-03 1.8412267663947190607918794786879112922929763032814480195628245404617031857374143254052082528656741396e-03 1.8696914438826154601965977050356495080046156175599764677531625876830443642043726962277786363177764010e-03 2.0370581888235876764636941514136074974686882512785836803854791695829022020343491029864926805397359390e-03 2.0193886221543744384987672337390789091948530898819449048629047250561208251009806201976987141390708230e-03 2.0038114522738602159588064002879862274838997361077418392623188857288634856088819619422212020286926587e-03 2.2755781508055587160160965710831212239385727832782492228679567221663294945126819833371045593032227218e-03 2.1034145739167829314252565798013831067507822213338626811627145237888930445323542470110403897701425529e-03 2.2427126073433409520158818642315862120457190472279458975361647981053144543424502473193028688653846762e-03 2.2323060539007995200012234884622576992731284578014116680950964472383195086551078991882055859746298182e-03 2.1000117396188814888594101881955342652255987544746722105768859605244036092358121386109917296505215187e-03 1.8482084999396250000651827894639306152148159789232837982811230748853490070928633632700896022635116203e-03 1.7067231552327791858116941533522513506068500480651817902102300093441404954437682944505898621223262252e-03 1.6534772292441690729227014543277547552232739243224138332581269500283253867908668381962729268674097294e-03 1.1490066144974906872891562507706758377866393158322494404034876789393795726466840212011961831153698097e-03 1.1908800392644826316543265816948365187093436212782026811074495860863728258236266916987453639481031343e-03 7.8263059117788108721498797366285060819570103207328033779234088430824676102269503960891749616095382312e-04 1.3426994485721590898002820438555351308630196161429455396290746300437708074241931529771083436158458544e-04; 9.4225555878484651219881969691901751936566636432784258774234973524683799915276962521923303964398437742e-08 -2.2539987520822100955654594974640483904681464312955337548680459596699363838996249658222097117006360485e-06 9.6098757060435504482597161438225363531085307444360537039477011188431029845949740053347828187501329367e-07 -1.0120307717826473203135665633938143782712493970568341586512884264147568541655818793766559433502726422e-05 -9.1769218151494295351269890655691625587159312301590173206632526825899217425288184280774587034966085889e-06 1.6184007386811630916517434937737358607757368562523266250844180333426608165081142300026489930664651549e-06 2.5902844706167479568366532984148214739955794328076270085334605536151919572022343394053765781181859687e-05 1.3740211644566658568708441613946438926201215765858118201022854726732667063304587108767362619206607199e-05 -9.7598320708863005507475582924389818051811777433518631126801121283162577281716454673250707902934519774e-06 -5.0736326882295913511196381988772259554716892916881337413462308551381837156540193142540555329075375186e-05 3.1164645032760789951506357373276112706394722152996171502235943940491333833985542638410902053536956633e-05 9.0626366887432711877012584565377407758656017691354069038854007690055826855815432822932604383969082126e-06 -2.3419400761455531750789900458672341562156305582352245373264641515221709313476425859480989560559947551e-06 -1.0956011317981048200943198514433889734892499336141275782905336670541072344132683893704209786736968277e-06 -3.0975510105664503561592107124514012407167480865972724400501871017809672921543543485375840686834515010e-05 -2.7043529789046974890139719472422630617342298532926633575515666173549549599486313136424344693130261110e-05 -2.8395504578325143582114742398758580399241654094473028544474262758361841778421542906584483444954445518e-05 -3.3794788830289461050351517207826513991396288195684403991896774945899956014369388739051859206785082679e-06 7.4192217407322875787221428793953215306264085224125545737179346755485035766174738338720718607026764328e-06 6.0691411563846517286283591896568751983175046479817823696675836279176645109607775136667583926056027011e-05 1.4847849215769149776989992613461441186609635846737764804092122732408445664639819490523116333869882124e-04 2.2319866018487106400232437262292593776433093315908273302210903825093197735471033296124547073066419652e-04 3.0025292343433689588199835890090404273601081735340038715102732258141973953410050194798616167128959316e-04 2.8210535956619414252306929160731465638285319135039967228691416264183328506962545323007928534579046783e-04 2.8587059084789159170621108053999858202595896949515474507978781291943100456821261667548226142985427822e-04 2.3094912263743681025636880439615865033777554199078334775337274281780669504727725534670110924605095978e-04 2.5689042687979827573166614253440411763386720546279948394049852232811022551564538154492841215139037837e-04 2.7487159903773017874450451768765743861043627237299589232798165558547624433813393593972491777017803089e-04 2.6893124189449748489300989448340188730779439919447589860530886659259761033103227768368712563814768226e-04 2.8332692917462675847401944967046710159519778802205504787555534436993538451140423425167237632980462835e-04 3.0324329434010552557682377917423967582278603637053710113187433130699145816771052151086492891411187274e-04 2.8839125236771593036875068152359731949728038043298209326494043367532417361362239012014380885068299465e-04 3.1559691174807132348698780516382487179301200754385300532981146486235447105412408262196857149478895620e-04 2.8342102741000392323187829511763342208053842796783964880921196870830327676676346519635570136229207398e-04 2.4429962269778512552576687594026687407073041654578397079518030353547764893299133662674775512697245009e-04 2.6129399758141402391034093960417729458960792613952824315278183058465435298078693660013876202722341496e-04 2.0594000492492379106217372822933159433672210732309744045726421585115779185076061785782573227687726623e-04 2.2996542376456584059307715799033414864854353548015436623549444071971407405518988602534451485866226867e-04 1.5195781776833181297758571871326682480306110553354323581704905235011056379597858603020389690193196144e-04 1.3426994485721590898002820438555351308630196161429455396290746300437708074241931529771083436158458544e-04 8.7533760885226484696610455947196289536972873150127974356982495145503656868473247064104126412853455107e-05]
[8.5348099726867001302053066527663660898390038105430547399873945757938576383674191479484892845504241712e+00 7.7922276632321296100926690743973759751707495029464674773972912139937082919482777000118843932307791153e+00 7.1679258646328873204165958605737716888831005091005217190063022049133258278371936363279534187465401660e+00 6.6306768536146660285215049250616473789912026695180485423527312754960550340303840731472083921395877617e+00 6.1540973156468878458395321134875610886530484199851128200058545836624394997530878819837239444915869705e+00 5.7252808263857527492996118307634420040015317110561408886900756246386187311239552405294169750070781579e+00 5.3346509587918565868879521150595020696105098250016838757732204651797724052564449406496004374283590665e+00 4.9789740780073647718572564607809017262261815133821936504831260380647104231075924962015229004393094447e+00 4.6496765249504792743032933025219093663990186953429735919089153328029137967578475885132124544482278960e+00 4.3379325984074000177183191946768570262228236239925663874775970424513397424584614517291944263107848952e+00 4.0385903933995129171381728178297318950691858336954223705135788111958329056232491107709935802566918052e+00 3.7566587108544913855091914784667371376095936317628971618553058464223677715868470872196463268714252771e+00 3.4875364475319433408531569382726178299096016963903953560831677188410910573154618948913293943077482170e+00 3.2287307212920507064412952479559058710880943270586519030479130172429934618212699917444042554373742501e+00 2.9793070666845894749284823865427639239289932924241726008955096386085651348070471190232318674392889890e+00 2.7365660550552550770030983461485831126221561630335780340097347323499477474469145970795060345338886711e+00 2.4998999898240544036301941691092017578892337371229048062427428865539199365207421365143128585637970407e+00 2.2685254320898514978671517635419403652589988683428470276108259086315452786886283547714999832027599167e+00 2.0431556614946420130467878024184609197856585487755190226672473438306954855571084240277999007923356527e+00 1.8242598374260007967317069119157516167944221446519468415078037209053235600731568269177042120459818648e+00 1.6146883207255296712474317995961208714346753097872877035766356793030558397020786042588501313072610931e+00 1.4176240328800983788026854549912605640868187978376427827319396093334753607630938976111052687720804203e+00 1.2357427112812775070578734956520389811863133604834553433376834559269489445305788572818514670979797440e+00 1.0702223554012740032434393917897823186462729341478904234687016441206016645914964000695275942376276065e+00 9.2026879666853708578851617249097659362971690519204923475393340646454278498642451407768766237156495349e-01 7.8423955422968063904741547972266436305529704225948318847473513062089630450378966168734017603569729407e-01 6.6041349397087522365213960133129936300725630667874667305265330233905612336823634870127519216455381930e-01 5.4886374178014840754145039400433419595292272425460192184876316879457173629032921522166085048384726745e-01 4.4913188122862393996794889518734187691822612275936508149309308806181942319955354785976218758579231329e-01 3.6067644987612795786876269435563171489385438973368065021940566449982544316292359314962513499378825588e-01 2.8344119457350934996246550226362784156375110696870407029615083386432720508116316811309646358410096788e-01 2.1718222079141096179156065843331639443472761471204072246810978807141176041351692404234250176743759581e-01 1.6146506436409185262517625159073213079387426409882367494200985835580231686575762807835614617065450884e-01 1.1622844775055026578248428255196170737785236700345467131074044553118627056286850060765372955263707223e-01 8.0107992967122758002382051913497223917104082901454951353647406979306678412741208800780943182012439823e-02 5.1746327306857564191773470457639424606137770716663482118010070828560407954725891492955199955208536699e-02 3.0851324066475051950447498209632750439495718946817784614523401550759318655078230598709824414669533455e-02 1.6011994242557846802211431789535019732224382435395068663833839434690416999063335442630530275111732985e-02 6.8563348105169680154098051811121783876675411808899747259754628030719737786083601614681732386373788791e-03 1.8719262932177881726137383691515373431382329459461350075452657594449060654842512197830495259115390552e-03 9.4441039786428288919821423752261056609428616211550768160783629431499329146188404955256165272159114250e-05; 7.7922276632321296100926690743973759751707495029464674773972912139937082919482777000118843932307791153e+00 7.4057552171847817341633584390638062474660135851339738885035761564158153971956496871573150514177744572e+00 6.9775451982615759521828884194008963596796611435027021710577404691545597361493822702749764255498842959e+00 6.5478390594430656399815749065336776172347977323174885299387230149775217934443527005488467801846388887e+00 6.1244021414995220824771435323262838431958383352683991239920476212883751810309060500246317357516664572e+00 5.7180565422457680648693984037176362469080205866708340697495750990006962432853320095030961978576461358e+00 5.3350454030705312117936196557492641861999750194171261555394801679020408779003091694355740967676780583e+00 4.9811293080351498115550629408296570251876458738927683508872407936722575366456525102258829440449687916e+00 4.6519515056393045631164046932466447319377752239518237021262304851247768088678618826542119022010531233e+00 4.3402642730249631818486733976051229756294860514166876019911199460913605965164113571899241030623083486e+00 4.0413092478482471670691243239714653924982789356143526245207671884200830618352618079590633310850129593e+00 3.7600277797582811282853645082237368470784173770146934398095653816746159873782766664161164672127713610e+00 3.4916949903837833283991927513386153372480858832542892322054961534024401153434706865209368101853245058e+00 3.2336782322640958483643665363640298019536535189322784569936295749887005814343270366336495330078803577e+00 2.9849166510685477434892531301216578360907741781019198229459558285558133270658189011005755903040375995e+00 2.7426166876330522467925824108283584253057292581138707268471930054323076473241698984658140462506409490e+00 2.5061074197037754106684776958842644691099434320364601674841460116891933141949250645759673747063408321e+00 2.2745863099840924960078253104852115005613303466386947134372164654241329736218941523916172073447193037e+00 2.0487982559444454006055060282722711123178101838007886710547366813481929465059781450199371878316417234e+00 1.8292758742408988055673903017900934348028661063575214334542840836319320548950285590270045938315691184e+00 1.6189443611982258438032519582055873860077379705898439815857258992577338305118480179312873908579522953e+00 1.4210611774086343264651493903673843214597860206009684757660902163001128749232943828642370741219777919e+00 1.2383636407950895336816734448593355936045908559556295547974239955984821893957360126822221307965334388e+00 1.0720800636306528894813128709210633295057907499562535986931328258977994204999871355396686093775414753e+00 9.2145864224005432109213209555252335854535980282263234805294773850698589356083267263668570001536037587e-01 7.8488084413440938244337570380880988649254566480233311522188900880079654957642667006359890915290517339e-01 6.6063621662690893491726385341482615962794568641921159101815075540523101664433807523424844412189416605e-01 5.4878942772315740845936270427166341781573146715776475263587961067430841655864228136452005343170468986e-01 4.4886660550286837630512137214316660333775293089403239947262320012854613268734361182048588721162947516e-01 3.6030677204410303669552047008796454640779541583422184042843640817765908286195285632864966567049134803e-01 2.8303342453023759909714375949580099661600749692543799372786202789173634253760083014115754672067560651e-01 2.1678312768915901056557350025850519129684803652639153129948870146645195957465816149596881260973669480e-01 1.6110596613299573508935707970198480815182976735355650568507460346436286946331549006283314624960470671e-01 1.1592481164814725917826341648829670685419079781920039709959062002629449570753500621435020420921705809e-01 7.9868026484737473905489520503916196931308776720367580709290657824969389351563889461481397348528368838e-02 5.1572642925257019536093282053831183001201865157728049851485196710081748589474039280606538737586818569e-02 3.0737304708878454853117009971650174576895806506618284468020103820751983678296801242168371220687914835e-02 1.5948499587578719893182976271544966419197180402759607393938623415663361549890919578996471891140076730e-02 6.8269036807629761224584194900906860586617363190045198917819614680883097010906799642670756511955301236e-03 1.8631014799747733894868782501999122909486677683589402176048905896406607220472774583734413887416103599e-03 9.3914681393548932970264359278412107475210976492717841347445642578609668615921213115556833791733654490e-05; 7.1679258646328873204165958605737716888831005091005217190063022049133258278371936363279534187465401660e+00 6.9775451982615759521828884194008963596796611435027021710577404691545597361493822702749764255498842959e+00 6.7045279915278784654752070843308249706184007480857343969096779876905070602174832064910953272032794653e+00 6.3734917788286133298291422289223768333208308700705071414432271042426372217669774672989126838588461635e+00 6.0199357030786538328608293474966436202700551235680685955794149075625508085040659283991798326999305676e+00 5.6634418299067866506659341059188474793002195593271632105360427393325048444313963311572134193540090726e+00 5.3122219886893724480516579342086537480453420945952169410896028986499609538952838043650009693310273750e+00 4.9753155620660950266659357541662398561830772022516447508960774459199270687363172391979776512968588377e+00 4.6534770425519208085266223757090316820550198105918058437562315887446447594959146614104374293930143418e+00 4.3441680772938597489842027766040544749462032511351651367385888128474590403794628140270971269205489848e+00 4.0456425057618475479516523465678359886608363105516358474266546250445395365477811937524041739919522662e+00 3.7642660095382252237901016082480936028220026183135512541469626984725589383546585232265605708783003586e+00 3.4956936275169900016819337911434615170655121480438845781800411946364972734679024751230507839376451634e+00 3.2373252617186619575747075315799615131173409797945735415625932495529777243539737935257960129907240610e+00 2.9881182947886512925041590708567104373312827028680729350007339493739910554019924158832697104682709012e+00 2.7453679288023080547655530492259545053210838764916705419172875866011805428259638619910182477400016375e+00 2.5085374400805866154986256937266653189871962019834894958363280975985024837178435401565578923339991539e+00 2.2769187126452604908070960468202804220448508540463793366687370878542392122733079652473496415717013726e+00 2.0512635638130239681234590363601562970659294103851959055340515625258111982164744767628009975785238505e+00 1.8320332327634118400507206517219996195151021201396092647437086795207472203134323401663007854336092863e+00 1.6220433605251981868137299428725618901437903794491756550472163768678598375704933597972371926935981738e+00 1.4244428027485150794031985715575429232545120402073503919382277167367014629799498758749036155574027102e+00 1.2418945896741807094694252062532691200331795765507433850785733456224492977310790599297236777122058270e+00 1.0755959895588511937286068051634344909505204612898045467871156008671919231632518288869177250517355206e+00 9.2479406580309900709360180794017162308228059939535957067088158689571922124861365363955862200991566873e-01 7.8790291799385023855541748835024796005502151475767525586439099478656465702503718559475667229224740253e-01 6.6325517779563006127863416756955426399311926609674648001972873070788923585501484619052585660454165875e-01 5.5097104031807789141078622016302446887937680248474711589653279802980353999206210239349108455956290998e-01 4.5062308467263132732712247036761950413968375361308044098399989592669218710237433409399961811390493494e-01 3.6168212584888074447371599718353504448263497449210993688221078461371702219989982932548611930156383066e-01 2.8408680377159067752976836323872793082379172123306138735777211815549204444569672835176843225556220721e-01 2.1757860540806038317349824812830620482987849779921402426879007686804820910687425826381476022859094589e-01 1.6169968492501969725226393694833321091735950838331654559412863420430065066236256278542504836548082809e-01 1.1636580288879207637667043470350905123758476448341605700604470356111218003041237016195523805136967444e-01 8.0189645238438250274013779963339309539583728676396334175490992449794264827799124371824878329834275776e-02 5.1796070927812932895063703767550893193562268040915856682002088825676121391383687903061011491208418597e-02 3.0882454683979595030529446629621413741561568881203996021510018563418513776863326654845399304339529693e-02 1.6029641547912505303250587446092956345720851181932586700531320216692063415869339086927936363413319005e-02 6.8658254901326121215514638805725518878573872537448952300157252629621485016015919511891603536068223538e-03 1.8753911756527785256093467900611622643876317353499541178524527845352105121073382985666627274456420170e-03 9.4672995698316435721966649951821229119357370060593389190918541786019405465408668908257840713449485771e-05; 6.6306768536146660285215049250616473789912026695180485423527312754960550340303840731472083921395877617e+00 6.5478390594430656399815749065336776172347977323174885299387230149775217934443527005488467801846388887e+00 6.3734917788286133298291422289223768333208308700705071414432271042426372217669774672989126838588461635e+00 6.1424934814905524614541784012915503791267844457632862926958903046133730880481453201265682292054302923e+00 5.8640494104850122067419249841215625307342101879680953267296567325267993580558554637498893718542027441e+00 5.5606340741027201221700244929308575188603174307206731933297313381238220925734958892781084115265535090e+00 5.2485318118215467932047832032234109983206362396209973743713573551510485666941709115894935148314536271e+00 4.9411687773559785211648150584327426018962661256891043465633121738447355698507876695053016962556502057e+00 4.6398329591891028319021754700066764172629461098693906657497773240380027098354364464920167030394534818e+00 4.3423803698659942708226867957406977459720888332174181947233981315391343373764680772852731970669510356e+00 4.0489748084936772643219934393054857887389124080428264448980369105790434286263936008654359885284288586e+00 3.7686802439120838005110505545039094957225865103454115224600728476359968168186883416593099268668106032e+00 3.4995308957644851526224275646594773685919030867229054800494047837643926608252493987411062067774809840e+00 3.2403966732046571356568509938844811413482410424566124002477780265706763406686669517163018832801297616e+00 2.9908177552479312943297144524078851618030616158932232713644786648195857337409602639568026698160786529e+00 2.7480964096120385442766490040326807102203507178592970308370391042950872234996146859882085136811992690e+00 2.5114551709411531915825348665123311051292652955883272450001181761229455267667596859329501712736548812e+00 2.2799544347610481996172468700510911021616624774336298846050693130703190541206708398668417258233740239e+00 2.0542298714250246069519746434099497007317835246539826692773716532236842361372544187086143321592244809e+00 1.8347773500944914206324908213374853743149297026682127088576124757598017915423317156994610172398330330e+00 1.6245346513731238977861675140606612121551738049752861822378512732850060670378340564291806558348243937e+00 1.4267689695325087741074642883942531050877199658067085370417179025775806434166163376107707632185469916e+00 1.2442127253756335917742397377737037744722244179672463870470792420676372008756801288784237840888728449e+00 1.0780469149574036518554876160701437217960204567833478227346577186765027921235530544483079494360221356e+00 9.2745610912533989629732159971494175176058889187398419249037190839595610645732267113324141635809242251e-01 7.9075907335989215061187448094168844951044552388582313975698987749090017046340546665812202191538880870e-01 6.6621815818816839985474205353998345275797686098703874868910936313797860998051755072347433139440094524e-01 5.5390509727003403430756219432436839798898578520242703783268945512337326786228599205454569336841737316e-01 4.5337701495127862084240203949536458554077641670523195495870980992006741005241108239697702110431791173e-01 3.6412590637632777013812916017659670757465058596740223755158605276343227970147220570492602721862556608e-01 2.8613536334773715844713640782576430220572028228626256428917592839857938260741697786127487840283802148e-01 2.1919175948355512645729283948069560465139276959349158759281899429533882748717693805190462199958499994e-01 1.6288805980000608520158496204529082453091801215806559991520435680691041966587923075641552909712230458e-01 1.1717671881194152810682779142392169175882896596358853436260400352086433351479503366321867141981703939e-01 8.0695570723019582902756075059974092099052332231764127573900844664354656737608033891692414921080353430e-02 5.2078436956098603110114915695273773199570678711210927500534501776174617514018830567406937013055247537e-02 3.1017088752463687428802387497743827168101393852294356188631137551826723592686032878682050539452344463e-02 1.6081851804520372127132548785403820634109778787750086586263018437843187012359002831951167826176491908e-02 6.8768935164636974633388508601441913637860038296181390546119707032022063046369409621488282454495964239e-03 1.8745717106160977793168778742300409818475150377291534720288512362255882219875404846726334051565839874e-03 9.4442631018371835775160616319824280308735645858505022155979947450043707307774849541422156995668520115e-05; 6.1540973156468878458395321134875610886530484199851128200058545836624394997530878819837239444915869705e+00 6.1244021414995220824771435323262838431958383352683991239920476212883751810309060500246317357516664572e+00 6.0199357030786538328608293474966436202700551235680685955794149075625508085040659283991798326999305676e+00 5.8640494104850122067419249841215625307342101879680953267296567325267993580558554637498893718542027441e+00 5.6566874940552197696649000934716489769504600756160234275975198212601856953085994416001597949024184123e+00 5.4114189311930760805264272604591686273510002184299956284319853161477003118483046520851419831603142995e+00 5.1448109827184893352201737363384857092046589997321286466565596104751986885975172238480345213692620807e+00 4.8712792484951562345193151558428471841384685205779199803763538691999415717394846347249383098050643031e+00 4.5950346859141131615871981822538233559206017645338589673670081833885123659348193660633967271738177545e+00 4.3162719244324618648800946653530917975781098528497557996485567234773935675245097420875183123127170236e+00 4.0358854018549708234063426332140300136089036137632360663090585454407522801536738092328566416182143371e+00 3.7634670830966544632463721117661430652799486840357676286701337859053745890926023197580025130653180374e+00 3.4980859861412306873775143745652158001877050875816925319852114394009408531338430012569633066576603926e+00 3.2400918545691752027114146773556971081191343877177139600507655209021850880162060754501857104084101191e+00 2.9903506669041514971234186007740154948547143555658327402140311350856036673706320962751441341239651492e+00 2.7470065471346275725030972726681681687711946020817173947855259862485957058310745077928350924979077013e+00 2.5097520038522376300306354285634106900757141715082926676047986145165363881847884753089443750959160446e+00 2.2778607005817829639673597582422340924525212134204714405581164139597201461076769376380839024089708423e+00 2.0520401083260319172744477481735056885515290602527256965122121760725156597716019342427754261394934091e+00 1.8327176691913223998544025905898866815596498550600205049366373095860159194474973987188531981783301805e+00 1.6227110192778152636175248489005781751045261578927075332288033960156729292814648017819361357736358909e+00 1.4251752207931680515375467821257387918856208108283872607370132964738489092350307462661388360579225468e+00 1.2427839716910396212158439902576332255119192846391369329667298645746427101076721722516281457082136632e+00 1.0767335309085573619814802468057846632711362904262852894943138149870923057194821033532598718481280680e+00 9.2625377881632383761026366011163121378942969703236973032714486345373844221587737638976598720232087193e-01 7.8971428620307232051591153393760252478350143979315234551066665171527700555068174585542341966995638930e-01 6.6539302198953637150708367512925774074177882711651239270899388714824637873349908654475611316774454963e-01 5.5336103227425710763501851555182784858847310123280683935790738308238285445249464498417490332190506268e-01 4.5313861620793952863216618174496070702173288605141046228156226024076390415754915230077678992315319006e-01 3.6416654399147783357829700374744329014944623081790749136924582011211466736956852985324776476185576917e-01 2.8639148717272788922980610904772986893998108164353036052253863764200030671419240784610231360600732984e-01 2.1958487087144651371560406843495760730596870549661897555004579036999437478004474705764623730291085984e-01 1.6333861146179610553927258645273671165210670516190963816041526007784145672152685578049183515806251597e-01 1.1762448858861570371911302141268545323261715765364368061191974191546202009812074787151197294847307157e-01 8.1092180949428040483277159946609913727045292041905499997965147258293670009552233720606415445147293040e-02 5.2390221380303275644131981158694973257545468207573406831723018763992830157189965836475848322899846246e-02 3.1236521444831326188551781729558263230549156942081366516259891483655092317082004365808004585866731005e-02 1.6211251416631533425395260058714825641849335151318198387893824610755541246656438528907183290816657116e-02 6.9399731567199630789080618089119221955801220887930475686776576788202482104966040032720067917304694235e-03 1.8939141271314850465999752845678669337900137704269377965504673188368293454282922380908988551605742232e-03 9.5440902252265797494275459046648144518559342721736111666237261086116171994431610437932863848997966756e-05; 5.7252808263857527492996118307634420040015317110561408886900756246386187311239552405294169750070781579e+00 5.7180565422457680648693984037176362469080205866708340697495750990006962432853320095030961978576461358e+00 5.6634418299067866506659341059188474793002195593271632105360427393325048444313963311572134193540090726e+00 5.5606340741027201221700244929308575188603174307206731933297313381238220925734958892781084115265535090e+00 5.4114189311930760805264272604591686273510002184299956284319853161477003118483046520851419831603142995e+00 5.2237094856362027964207831436254709534731983564082731297056427247243697885629667475625363756352381005e+00 5.0039606464461728035702853718465316263722289113875364880343038437537542712699859970975054618195812238e+00 4.7681173279918359120046460066355564535329754784224502064120974666974800201064596118450843991518882281e+00 4.5216200272047887048311361103171259887311270311882811272428384518275129112406398342674361880873597211e+00 4.2655764127369450997462446057250823035578064949254533433632196713687822340298033056652703131548544102e+00 4.0026375238612184351021653377109566865654134004169468607039401503640154277713181660524234415969162209e+00 3.7436047724702241787418451126336220089836947436048918918585480171189127726303766489932271635763020572e+00 3.4876661346034628320221562950933544480718381437167347971789212735931926132604728221245120256840237037e+00 3.2351876528332557737553648209396043672462189714558541890699309325104760358748175795667033384875312667e+00 2.9877766965008317698754024823073478640329810263961053765223099460334569173180602632671857347265992120e+00 2.7448557095015792859581973352780527123363735283028085132281846073693622864706172097145368686624725792e+00 2.5072801088884084544536371417338555544087268482354139191794165074795710592475201519437470737162557968e+00 2.2749662392868227965268723444228240444091309073214931573348423938256909942148941975923142352408997531e+00 2.0488109529205133902008987446651320881968705352922749024657577820409869442967495735030904684303388502e+00 1.8292365396757899681367951831660487034362258938447613087805635725357377792168576167377694864722291032e+00 1.6190668789413806680163808168111826660081453119953155481137147824625972517521619515394596116279938527e+00 1.4215002674860621260375751692227196633740928781345597632416383204877821511520994216678925735590527440e+00 1.2392305420007674530580207632374768532943409928550306694866783974069492510965999911341358810834527258e+00 1.0734132838372613616363333598048038717223534178856332211091533857073617415006305749663753144966061579e+00 9.2320104377213257983705924981321021423463748228917740722743866581540251820954912389490696171157432843e-01 7.8689895579836983027630160005098710785688434907630061891321928104298614325496937330726992484459795356e-01 6.6277390438445270079278269022164281520052120982537024885431313525489860678617918140889754338382309323e-01 5.5093547282896255533199403933357049997122864817738447833905087659892684085071183400428961222774834700e-01 4.5095405891171996180991122470884007989217203033183811307549051883989292053407103351046036277288612393e-01 3.6229814200952246693451898537246256869126481031700665287708924200913097087107873045198933893697869723e-01 2.8490550300661830527761736127053831413698060360739201133102461389933759154529752672984797281404143078e-01 2.1850390056516611298683686604871671536952934034840047701877515552391614098179153939428784859129273737e-01 1.6263147820710604594972373452066761947097370375432039851869549374266838367470533839234119506703214595e-01 1.1721768755774937101478778919149699570355076761937787506574690370052505713842184107333368564921988309e-01 8.0893434400048285973287884160867834054731192189624081628470932924940793039989515422490237782134279330e-02 5.2313125941163939411940215250881555878252449988696674793427514130886928336303809953597723335557678595e-02 3.1217408042234068138693141977221911343940032560968580573305627962343031296261507218578320738177715758e-02 1.6212065308965692797616174910347453521755557146005084760436141280191113507713957171064793687886542477e-02 6.9428678776551648509017159350034681081533051522166353435035751801052769006775761208218384593759591378e-03 1.8946710102872481275002137611620303023940191020171419085324347986840280822354994926273073050863664805e-03 9.5373690764700298567495284638267903657891782571947448812549743647714078948500894427412282807306932983e-05; 5.3346509587918565868879521150595020696105098250016838757732204651797724052564449406496004374283590665e+00 5.3350454030705312117936196557492641861999750194171261555394801679020408779003091694355740967676780583e+00 5.3122219886893724480516579342086537480453420945952169410896028986499609538952838043650009693310273750e+00 5.2485318118215467932047832032234109983206362396209973743713573551510485666941709115894935148314536271e+00 5.1448109827184893352201737363384857092046589997321286466565596104751986885975172238480345213692620807e+00 5.0039606464461728035702853718465316263722289113875364880343038437537542712699859970975054618195812238e+00 4.8309184441118793626152553408427939761755246280589235398077045625392540179524005416080315798691671701e+00 4.6347353578522809058309139312164214221838180636276140560195718664272330802787113554375043825465428255e+00 4.4206361615051361342982449306773977282726520861912511680661379284037779193593749692970133802424107122e+00 4.1913831770797619210473917601591169267506243341173726636791021666582980505297100982428918596424104320e+00 3.9499653639459868665075567483432981162396113056756657140835958468331420971328592745095317199318782465e+00 3.7074735034781666839175045374070506588175829986718865196650835944723097692010865038193832086549991314e+00 3.4640758933859390319139977959289963596850228251109797340409333933240025341382059460286351663210549464e+00 3.2210400241393403770519098248737429706364947086517117086509896235856029859866967769839041545216521301e+00 2.9802830308156272699647419605003986689569238882736146635309721003181705821252003674635287276120724170e+00 2.7413088532568239452700878018532953900983600603589047510977342865245320009256292055085677932595973166e+00 2.5053655535760246876284173653062324356710315503821689212507029039373244295326708222520258028546096720e+00 2.2731706900922435590074149418925385888568488131126656564728786906481690063341978215612277293971434113e+00 2.0465125222294262747142874221275776190113810657497269901029436575458242931168441393520100439196089997e+00 1.8264175108875299667961951407819585173540755388432984226102981856023369394511932094093732122818534937e+00 1.6159108725435284356522508084246671610108981899445153875855577458637503545280153427960557279163392509e+00 1.4181573606282141180724270514404257823685757477011763954115722468388549913880663613812599268484208816e+00 1.2357626653137412733941534267503059020358436646514747567158905088116891342937967828401462130722320440e+00 1.0698751674771713856527753217743450409790052043108944709202278093099298466567478157216836815394746997e+00 9.1968292475907381669908610465084914182276045811528677450471779328571940841713260601980575238958811330e-01 7.8353376266073692818405307067142317305203593747182762213772793052928722779246908144891896106425125538e-01 6.5966297515591553811103282918604899748808156980293739518954292697322648596385883180234305516410756647e-01 5.4811081741180833876677721190222088583609688568399489495685158637898957957504205420142722230876970294e-01 4.4839276313040092715059199805759620384636084391901728495126550093511584814872206042174879877411072484e-01 3.5995609309760635060964578369873059137832653347804814082315632051625011012928821064367286691928633655e-01 2.8275276198770022881088720973301570485228803752459979763493816490972948211558390039556028599479351925e-01 2.1656382100775025765237349736485019160795420039428836124266981934507780871465377502183141244045618443e-01 1.6095862654500166904416856074866436209713084487243990912037201484505782144442669088670335982301936559e-01 1.1586875946231837198259338826733580054548081087996182682507496694156217617994454599359876778043140189e-01 7.9897074545665595928487859625078243462767895861163824325454194266648471182547524589078823980265874739e-02 5.1654819804831060033792984275775520106171542781387035299144739780164226094378484850402465899342912644e-02 3.0838742216104222796046961215620569584578502474150403067259391355040455288614614592834675289214156945e-02 1.6029650450775083962691105566758828497107198058261282409106305017534550695190001002959524288696426575e-02 6.8795985255826653133817494776161011782991993140999268693231045685773208109237708565763938340182317923e-03 1.8832457281374667776948440665254930394754551516718046155621557169908234473107640185966023836761537063e-03 9.5018935982489755612276694117025739011897009161447638722505251617062130486949768687054247344210226118e-05; 4.9789740780073647718572564607809017262261815133821936504831260380647104231075924962015229004393094447e+00 4.9811293080351498115550629408296570251876458738927683508872407936722575366456525102258829440449687916e+00 4.9753155620660950266659357541662398561830772022516447508960774459199270687363172391979776512968588377e+00 4.9411687773559785211648150584327426018962661256891043465633121738447355698507876695053016962556502057e+00 4.8712792484951562345193151558428471841384685205779199803763538691999415717394846347249383098050643031e+00 4.7681173279918359120046460066355564535329754784224502064120974666974800201064596118450843991518882281e+00 4.6347353578522809058309139312164214221838180636276140560195718664272330802787113554375043825465428255e+00 4.4777446814038243708102012865308130866213037137209491867468117454300033607790784806229117253956020913e+00 4.2985528868793837180051522213014075308796816631969459776111284670829623783400824725782719768290908616e+00 4.0984719607715402488774141332594355804347547299167193641893317346106820791132154221220555637839831703e+00 3.8810017369096550546043746696780800568376385167251557834346644587267473668512288950552608590712377257e+00 3.6580042667334777435183366798703157077028560695668188527115081190637644823187381546308509279269281913e+00 3.4303335105779655478127804724843519655529399280592510632665441559897109556731489817217939702721163255e+00 3.1997119827237719742083072788657844717667764018968794140345318173640713792266984459878649249370546181e+00 2.9684821027343805294796852830255554588812170352711844055444617632800818039922673110553837900454637887e+00 2.7365186120111680187492673036121859146566334592328699508853457562642676613325206331972584073362845722e+00 2.5052707724649637792618604887973716588234932655579264780606767808395699469670493594886486415781316559e+00 2.2757099477273893262427012307597403954615671228276851522149913737258526315378776471939230410979237675e+00 2.0500284715750795533147028570797943503881150748459527003401475508306039510426137700529166887867059118e+00 1.8298332100417213522882961766927592493894524091234697827729313983606829215287017870882831555685292628e+00 1.6187091249475547062019848467864790045490949071671451644735829369297891697236318029997780625255069464e+00 1.4202392035715348471486195092681161037221288781751444681704043429012809954358064925013679709677096936e+00 1.2372445316428547014810122603076048946149944313657978294389618912515430571795228787885141368368071938e+00 1.0709073495290833646780110662854670400204818217193785238971558137083650658196529701575461354319388182e+00 9.2038153740042765588654769366046988394983764025955149101268234207331112012000731278235252177257311528e-01 7.8396823869143607903503333437841999846198540760629433751999665560969000135914169540847539142641565893e-01 6.5989902598075224289864681215982621219139733655169300990210927994548744875251146851787337930243774040e-01 5.4819974116497169735467733173832092186023132359471148204525761881705460718079426421848613306388141403e-01 4.4838646099773338152999795343443249843858968879661808360136938633481545571189179961468070179833752619e-01 3.5989835628616229686095186278948964142297875752860704821202679950034469453029938695460352924612489681e-01 2.8265799712747089587199679426263166344967966608721036602848169144290591955840240220598905440466291532e-01 2.1641565107946054331107276613464434260985505840198399510621852319466483457318841105401308576046806652e-01 1.6073762614488112463653668240256359046141787659057408229407899764930878865041150705211197125654027980e-01 1.1556228822483398915508215739372724192998364055240067076777658559414277282182977946772585172647023891e-01 7.9535959085874631743144729118910473057886800057299227709374429231721994767707492145011650793463512826e-02 5.1302096335545410458865301066305698681072127059614089148704342462548571621832236283310838770589922082e-02 3.0544737682268585647736569061345362621224260382331953903948942951492382240106965981989370384707372838e-02 1.5834966130056015022291108383630868730016447287334663451397398505199106055042671328297387568200555182e-02 6.7762572072509600885887067127351639665210107423329578784298489634153926838654020915068693768728003378e-03 1.8499308430227056539537449772895444832738118717915869685419655399792667123665056709857631670200723924e-03 9.3268534042362578504783375448118053531380448840298010344446229200230197993336090532199781053144304554e-05; 4.6496765249504792743032933025219093663990186953429735919089153328029137967578475885132124544482278960e+00 4.6519515056393045631164046932466447319377752239518237021262304851247768088678618826542119022010531233e+00 4.6534770425519208085266223757090316820550198105918058437562315887446447594959146614104374293930143418e+00 4.6398329591891028319021754700066764172629461098693906657497773240380027098354364464920167030394534818e+00 4.5950346859141131615871981822538233559206017645338589673670081833885123659348193660633967271738177545e+00 4.5216200272047887048311361103171259887311270311882811272428384518275129112406398342674361880873597211e+00 4.4206361615051361342982449306773977282726520861912511680661379284037779193593749692970133802424107122e+00 4.2985528868793837180051522213014075308796816631969459776111284670829623783400824725782719768290908616e+00 4.1536814488740937395556612221386885575518297719347516904620039641653471223331625842576858529083621946e+00 3.9840983070308278356057753950724205605404333830041362080147273395019636701294219115177090933047941812e+00 3.7927368095677840620106705793209403635487366106540642794121962216819662246060740179789658141534767065e+00 3.5917076964136989636096063494856908321029024035252128909178116639849915080349361667610541339308736948e+00 3.3822867893462087934661575044473179138618563736753541358697928227894688914266807451558814230596433497e+00 3.1665561900431383361129719830076727412688497289528682077592850555052769145004323582644534095005068185e+00 2.9472147157046953875953964538688886377702174830726932054628783047879623783893093832296592244016115143e+00 2.7246049218066447923661122632783172532049066161961097600076147413084588853409019170156361133023464168e+00 2.5005633717141882844954821927771663431902468556562371458700764706709841981234555291296704187804275766e+00 2.2762124039378660555202752983602906219078619825973907700801625461862523136155376120052705668940189324e+00 2.0538300247881117658294740967640944521329535361286950020708815505743007533630391159716938873327984440e+00 1.8352835285597076904660028982629844805913559608762139472518593197528417073645026031621767944195418659e+00 1.6246116583573435540314624807209909878659175760021116325161256094723703330757929377770265424638010302e+00 1.4258683897551587743743317518844050586688029743134746648985132599617386514518683622843643617401982316e+00 1.2422557564709353211369938776377654239157152151638655893331481066619349338065658183391093507136223818e+00 1.0751987447339427182955018542498150579191832145179402616704105391696070244891733617126436060126779336e+00 9.2399774870813927773205259863648264624830826705257182728747125969761740747535183263294563882362449605e-01 7.8700636574137052223455670149121335572037148125252612743859414433114638228705987042227327927105312800e-01 6.6246787168121062989154083328540331971045762766668862041816980791932101928476885978943598377748383529e-01 5.5039310496232299702980146353579974360996191100563209602378712669595430318382833916382748993829779619e-01 4.5027292211499953365255818920153036793779776227408184837618085107746710092050518582432819250554439514e-01 3.6153160587031728999871295734896609320272264322772747084937743084350168986793865468970202111322155714e-01 2.8408615074002529006787475224214864741598538071568999953833146364793114378245794741377452794443370488e-01 2.1765989980692403049842022435414031422824194153687908196656835135098720673801264854009866873231721244e-01 1.6179886064477517280018742022429484909159409769019275252069818012691329167607970742049724543955815274e-01 1.1642678815519733807553610817596862484186956929633213026210711250605142812895217872462714306632011902e-01 8.0189942172894218097458273451960994020987806647492247229973631544047171347299901614734550950409435980e-02 5.1747136082846542612739657460071568096932153338911033826862079237559394336203078514067359035401367445e-02 3.0808938798814625651176497321644106140186378439443627743625347304110031217145879481997553384003894199e-02 1.5966945585769567437711773786673718539195722740265353841415446289741092952556127857919989756162708648e-02 6.8235367163974586736085392638598065024314567451534215075238262554763378353904833220102489127675297020e-03 1.8588087487284560854379691877336487954237191721572459601096396304323021182545937902254929257999955809e-03 9.3697317555735383430907266442635578404242575215786958221320548716985049640059702115837288002890004136e-05; 4.3379325984074000177183191946768570262228236239925663874775970424513397424584614517291944263107848952e+00 4.3402642730249631818486733976051229756294860514166876019911199460913605965164113571899241030623083486e+00 4.3441680772938597489842027766040544749462032511351651367385888128474590403794628140270971269205489848e+00 4.3423803698659942708226867957406977459720888332174181947233981315391343373764680772852731970669510356e+00 4.3162719244324618648800946653530917975781098528497557996485567234773935675245097420875183123127170236e+00 4.2655764127369450997462446057250823035578064949254533433632196713687822340298033056652703131548544102e+00 4.1913831770797619210473917601591169267506243341173726636791021666582980505297100982428918596424104320e+00 4.0984719607715402488774141332594355804347547299167193641893317346106820791132154221220555637839831703e+00 3.9840983070308278356057753950724205605404333830041362080147273395019636701294219115177090933047941812e+00 3.8447461948487056956587189996797048982313758532491463606602307490913812697367997493488917750687322888e+00 3.6807826292113461708924161684551849273630019239955438629247853228951577411227686707337776525888594374e+00 3.5036337126518773255263537486218149847914902402269050610188770591071451104060715180849899687434478167e+00 3.3144143708763206169095337159147611596132181474855190048735697016758336215809000737152703196301738017e+00 3.1155740455441071599644843438978452303494444689840752699930592475958273601274358179804904557661565145e+00 2.9103245691878099792781588285744758533366826792378118356437259522892523689138911033336585695692268333e+00 2.6992265588554826647466105349068429481146572487777708012586164990946158822076292949667902182898895096e+00 2.4843301080280782228702725323570192523699146096456937455146946073484700315976321380585824802617574119e+00 2.2671022257348088128691305664896250274387434580211234080515334559457765806018392336986835320465124911e+00 2.0501398920362873850892985595379330149249581345063734059566100396906601037033243104135155838689587573e+00 1.8354324715266294867000786062970822034177726067584549338774311445573180372201750931058396630096285683e+00 1.6271127734490386921260321489610935857254162365634383201442365371481624797703111578139622918694027560e+00 1.4294520963455289379503156391593902495540556990967310083829760208690553434325316133284238182214305380e+00 1.2460279567557793999007357872289301229301658400975425680913493072361738019104828004513687106551404420e+00 1.0786627060674239103935887061550522040216418534062148993928963042818956901409715793436251174846558376e+00 9.2694671149486352340913772157539215196583466305760541342525463546379094362649498169538691729045194187e-01 7.8939658317248512693099065642878091239990653676913964061540567417061791237407274236726930059356895743e-01 6.6435259009895806302301396192326815197498614013109707513103596246267113113349560402912904376848223101e-01 5.5188948777718732186249887990927678909863778753725292192054160992111340982406236653867768823381269384e-01 4.5149053965695742422407377510495056325590648554805233083535133041458553147711123469340233254503717201e-01 3.6254024741892331840290260716026478881758275874229467150357587384257514671237649081200027658859494498e-01 2.8493103646975993634776149788416842620871345535961164380826798127031235808717529086669579150468497300e-01 2.1837298248079560175575157608203991425397375850416522468119609658159519382826106758333866428313107718e-01 1.6241413473727385490787531512064292570088315434962917559761135629665035222537262852625779367867986867e-01 1.1698344212592808183397694277178872995899055142882366775554897109442555816307670849451106780529707780e-01 8.0698707856857474108409791834438305407459068123428085425683074278190159735612241544597830145553805296e-02 5.2183291300429018597417143177665737821057185527742113231462713920069596790452391105868469579491519627e-02 3.1143878143116366124804350040471135921805262114685099556077374812058937913801696950256115257412269443e-02 1.6177709762320503997524320850792509024006724075867679004530122079418531355637570171202010204186293011e-02 6.9247439852437250263490467829049370935242160493490526724470387252862973135356735610468167189976830648e-03 1.8872382914546731909477999137128493250266279223396292251465436256170885311096994858668523014462681161e-03 9.4975339678408785269424833279830015400818405158253061140005427570084276043519650934566151430487058280e-05; 4.0385903933995129171381728178297318950691858336954223705135788111958329056232491107709935802566918052e+00 4.0413092478482471670691243239714653924982789356143526245207671884200830618352618079590633310850129593e+00 4.0456425057618475479516523465678359886608363105516358474266546250445395365477811937524041739919522662e+00 4.0489748084936772643219934393054857887389124080428264448980369105790434286263936008654359885284288586e+00 4.0358854018549708234063426332140300136089036137632360663090585454407522801536738092328566416182143371e+00 4.0026375238612184351021653377109566865654134004169468607039401503640154277713181660524234415969162209e+00 3.9499653639459868665075567483432981162396113056756657140835958468331420971328592745095317199318782465e+00 3.8810017369096550546043746696780800568376385167251557834346644587267473668512288950552608590712377257e+00 3.7927368095677840620106705793209403635487366106540642794121962216819662246060740179789658141534767065e+00 3.6807826292113461708924161684551849273630019239955438629247853228951577411227686707337776525888594374e+00 3.5439971844739848795684419666157965951999606897788477577820171521417796810114913854944051438341562429e+00 3.3916343044882670806074827663427903220099863925509073653440939488795337653592875482431937897818346472e+00 3.2241755118059464542905698259792847550418853900468095720149511375979562737284641643090764694740405769e+00 3.0441101529036835337612087095918019200982348362134230435053012685585543085686108691199332740489200054e+00 2.8547306584806485511900935123022533240845032785435781861032401103603508652628246888521002004175137928e+00 2.6568861332913463094689840982368425165872273696894699607828543837970239705074853735168407892926517253e+00 2.4529790987623267038423308779581008612581371008039522555353902215146130829078204883352169395492174629e+00 2.2447144764682473833928654461157056697486754023837494745956806650961970515313878059309967014391239530e+00 2.0348952578992884310502079907765631238680430864983864735346579654603863317328633665463536858262254945e+00 1.8257335873721848950287247453281698164328373336180965162992556422485450826745727467454545261539989593e+00 1.6215453484140739898833159678321386447507035554278959204794508006369072508581379196925215529927894810e+00 1.4267519456257939201467525928353450420612824888968437021185128536828409664479003587304991192846312999e+00 1.2450572556077355282745290165003611902915038226317268885133761756184758429308836156857480621721835897e+00 1.0785072102387635009284102587718335282801949353482377604679369034185604346780236596344105920123189914e+00 9.2697940714702846395671631379020779643201619217746113086806796235746568993567212672521271851718386927e-01 7.8930919783667528007674142066601377660020669764274738062263687944719407026038204404294694644150339257e-01 6.6401976122216687691035470755909888708590579603562729597428017717637179083356420993423583744883135623e-01 5.5128649545152502217571574751051043749432925236542094174434276195393223858251732337581855571148269137e-01 4.5066888122061845824997542929742487011142280582586059561641397421876886711799109019187663743959333146e-01 3.6159629797339204254484115875031681697300587836699125179864165091539817278415856376014091830222591674e-01 2.8395646734637575209909609828281749064950753163320924849811065543588141922085583367394375456152581594e-01 2.1745911181608635887736942850465206006358773813890369400656900427056233608630372261978661541904887900e-01 1.6160956920663947953083499582787800341401918917329581988475978747246608228493907957246900132976386594e-01 1.1630497982269195614689813133526023729061353793377291744411850816415861728397735591737271309839460060e-01 8.0147553295398646190172895901225185336947303008803302087821824769435081197092816463710911272266420145e-02 5.1765932797255165861613720955243133613933469666989080140311206637949452835790195773673255803430372917e-02 3.0866640362712018729066726368020213115923155732658570009088783551997427995138746654220148884181872883e-02 1.6023680018625623758412299622327657954693468734451539940548833443498868055283310027129609020872831202e-02 6.8718019911241115922376464195040116054024677104860264218059890573633011126147812964918959941746168843e-03 1.8813043359684002764950202803764277353167106853519762364901493059416655999525312903457679418218135342e-03 9.5034537207461804694248375087699418661698641569513496450222536264720233761595434143881716485403475876e-05; 3.7566587108544913855091914784667371376095936317628971618553058464223677715868470872196463268714252771e+00 3.7600277797582811282853645082237368470784173770146934398095653816746159873782766664161164672127713610e+00 3.7642660095382252237901016082480936028220026183135512541469626984725589383546585232265605708783003586e+00 3.7686802439120838005110505545039094957225865103454115224600728476359968168186883416593099268668106032e+00 3.7634670830966544632463721117661430652799486840357676286701337859053745890926023197580025130653180374e+00 3.7436047724702241787418451126336220089836947436048918918585480171189127726303766489932271635763020572e+00 3.7074735034781666839175045374070506588175829986718865196650835944723097692010865038193832086549991314e+00 3.6580042667334777435183366798703157077028560695668188527115081190637644823187381546308509279269281913e+00 3.5917076964136989636096063494856908321029024035252128909178116639849915080349361667610541339308736948e+00 3.5036337126518773255263537486218149847914902402269050610188770591071451104060715180849899687434478167e+00 3.3916343044882670806074827663427903220099863925509073653440939488795337653592875482431937897818346472e+00 3.2637579654833754151219726199465668698307358026211668310945883962678294393286343135893231751147396917e+00 3.1190114117631268634829739104436253203939432536520746203522991563087593852253571728096164924480575435e+00 2.9590356656634727824603296064754991107665456637924108202203375667282827394464730934052767774259224722e+00 2.7870581473990158915145489287292500138408461158514181099674628485862263092949621834302129138194484280e+00 2.6041542771944861508972941034310143033108569775090024594537436857637530211271309493755756866392069773e+00 2.4129349848957542865833150963218499076618037468151620162768864799244173908534063373514827848504564407e+00 2.2153129022813944410592252432423740466028974349371908475145051014895812637945947260793386453179864560e+00 2.0142657722886075588959420937302143416734896214070911679030062596822569228865161986585820341470666308e+00 1.8121921161304672496176000912200868918492041917138772295135920544075841097221480164126568394826032482e+00 1.6135701389796102890174160495951964589651198025829380130078171398389962717291878071129994495630224678e+00 1.4229602682191663061155172782734310087577041837176977570621941479622923155030320171860810967131663994e+00 1.2442222305332164762071895959512207913051722305158442405901069440671499384315236156228221754653180621e+00 1.0795563682058427979178673272131185826853544817786473625110870011436326550076729803164893826565699402e+00 9.2902089105731079603446528900716294612084089944892198104513618689924967135811780965233380096848223400e-01 7.9165347210744376795376999787515155665323938758568826558836503884506033839199724249189484765708886369e-01 6.6622516639171775638448965389784384607146889980883705056864357005869795414458100405756331299248882658e-01 5.5312872145040704898761744649002858592078665156616115798893243307662215507384465376704753161187679564e-01 4.5207964991745887883612301277265833330238381417230285335443264713935315471885832314656094357518919155e-01 3.6259944871474927806823945724395297814720689489630616278421130315475729056962572712865291471847774532e-01 2.8462035443320885716331864064208131287159064636370753518342973838270130170154044808728067442612363433e-01 2.1785651365604007809881028736622565799695631328020175827093417383540355805314258566522057132034029397e-01 1.6181849527871141084398979858147920113903056335595426753332716167214350585619487459053999681511013960e-01 1.1639562129819386099749258990115067912453969592911138522562464930497818012861173286389095010576591194e-01 8.0179169484052463870384085301093879108257391305593719304282211915249792513302308216702193847119779865e-02 5.1775342659903439852364249277235521417575774883960770032969651633237960895680140526339499772855414102e-02 3.0865278913957773808104549621163327455554889436014300634411667435500280544068345345627113255052472695e-02 1.6019346744043802783083693891843094467116533854164625631068268472404889442154778053937284946285802166e-02 6.8619210536753494473557171267689853536793455838013400030163884456969169265843102455652235241642761051e-03 1.8748686988886104732844780142471234764169077174031837126019595873910056615906787336779102155798132267e-03 9.4753447490777456700940067623896584002324504543892178101513931224456733533996016415625053074591301715e-05; 3.4875364475319433408531569382726178299096016963903953560831677188410910573154618948913293943077482170e+00 3.4916949903837833283991927513386153372480858832542892322054961534024401153434706865209368101853245058e+00 3.4956936275169900016819337911434615170655121480438845781800411946364972734679024751230507839376451634e+00 3.4995308957644851526224275646594773685919030867229054800494047837643926608252493987411062067774809840e+00 3.4980859861412306873775143745652158001877050875816925319852114394009408531338430012569633066576603926e+00 3.4876661346034628320221562950933544480718381437167347971789212735931926132604728221245120256840237037e+00 3.4640758933859390319139977959289963596850228251109797340409333933240025341382059460286351663210549464e+00 3.4303335105779655478127804724843519655529399280592510632665441559897109556731489817217939702721163255e+00 3.3822867893462087934661575044473179138618563736753541358697928227894688914266807451558814230596433497e+00 3.3144143708763206169095337159147611596132181474855190048735697016758336215809000737152703196301738017e+00 3.2241755118059464542905698259792847550418853900468095720149511375979562737284641643090764694740405769e+00 3.1190114117631268634829739104436253203939432536520746203522991563087593852253571728096164924480575435e+00 2.9966420709058230859740145363456006910348898705410533467163148938430079726182887656004310107881595702e+00 2.8574742648353459965609431457697733968339073637141587113167442024376985165165781500460581724530280604e+00 2.7041426873584313028544048172434242177590352286640889054797391409383434727459281205692034185600872806e+00 2.5375897848987949950631746765830289462676709796247297065444306744815154256045525674184603713227423647e+00 2.3605089735958242003678641765638575072716504050695400071417874303856782146973668446485529310623837115e+00 2.1749861200729598936469237894478993421112701446638538757768298608950774335275286574328390933859605080e+00 1.9841840970023364482573102635068493527068802350940814026025097271861818964030165951421687333976307816e+00 1.7906425723608024378843243663887617629234655020064986232756339594966123119019475650631713594927452055e+00 1.5989907898368988554931140951392888637707192027066824803380304098595984096530143724894495761439557991e+00 1.4139561053979576075811423674299374623927331499655504354655375340624925710340854206455431045770938058e+00 1.2395473204600133177007759409801558494983525434668897930245648728009120991672324430393670751857127293e+00 1.0780683979676244175877828739576226719310603511716664061565738178317705518276948537915391241504328988e+00 9.2968253785812188122042231306230167374876245403026069743331829166449065463977275164488662277950360658e-01 7.9356021378650152206504484272499398403369668292443838156643195619012970591721611960582510886088731087e-01 6.6866695155234846275356281616284510231422925237227989594908990523744555137762175137607342585551514098e-01 5.5561186984508560110910362626288495376819421884235058308239086880507634513031535623314935576562557115e-01 4.5430542857861373744690599735080070111491185862921866418309615887899583265094916690026495598844718125e-01 3.6442501927677184362426435906198141075860909508931631021241609855687669908404526134467156467892585341e-01 2.8601711388992780556953654983773092722352906269546985958744268536760884471548283308937076237309704281e-01 2.1886163832129271548666230413675179479312552382470847814760598101437932728678729661791003294879832535e-01 1.6250468806283828388848909044063104801295342726311624941478747494644656601508860258340250839144485529e-01 1.1684121860543982954977089233184056906720621141919398475316740071283145200232898474814063425216723255e-01 8.0453024010717978367791546159154939175534058306007728548102402320461953470928036202818791157346828358e-02 5.1931751923892673668032004109292860473874558812470549150204432129089766085949077674770994268913503677e-02 3.0945499841590345856763763246205953786214765656290043460775310701518343988521983296103239098100488590e-02 1.6055246708574763141049248126541609422265518514074159751030326212216690755262425440631699180456684962e-02 6.8722914036944104737374828294800410199427150513143552273333760495072112200068200566939921700043864637e-03 1.8755879173884181861017193063831404566672162451312231621367949691693899436465922448997805742266604410e-03 9.4689319540853960121343186460764592369690042342302188104517822818341969979872905759391316573027639549e-05; 3.2287307212920507064412952479559058710880943270586519030479130172429934618212699917444042554373742501e+00 3.2336782322640958483643665363640298019536535189322784569936295749887005814343270366336495330078803577e+00 3.2373252617186619575747075315799615131173409797945735415625932495529777243539737935257960129907240610e+00 3.2403966732046571356568509938844811413482410424566124002477780265706763406686669517163018832801297616e+00 3.2400918545691752027114146773556971081191343877177139600507655209021850880162060754501857104084101191e+00 3.2351876528332557737553648209396043672462189714558541890699309325104760358748175795667033384875312667e+00 3.2210400241393403770519098248737429706364947086517117086509896235856029859866967769839041545216521301e+00 3.1997119827237719742083072788657844717667764018968794140345318173640713792266984459878649249370546181e+00 3.1665561900431383361129719830076727412688497289528682077592850555052769145004323582644534095005068185e+00 3.1155740455441071599644843438978452303494444689840752699930592475958273601274358179804904557661565145e+00 3.0441101529036835337612087095918019200982348362134230435053012685585543085686108691199332740489200054e+00 2.9590356656634727824603296064754991107665456637924108202203375667282827394464730934052767774259224722e+00 2.8574742648353459965609431457697733968339073637141587113167442024376985165165781500460581724530280604e+00 2.7389121384161293740769899328264144946819527769723208694265978672061424396307188335881564776686610770e+00 2.6049022716719749006469921968639884255857959545820018886660777532069953336158730057015503672763231504e+00 2.4557598670491632551308035933204619338856506793798564575868500105895179788000225295527847838950065861e+00 2.2940423393424168500662294200287028270889783539438600319929270665767932438347419011845482728337485994e+00 2.1219067645270119972844608776476501647254783530943329999297831472176396920437986860349928789835982683e+00 1.9426293732024936184634370547733412217343694934263241333232795864918140447998632970697700665123412627e+00 1.7589245373931727255270535640425148498995686398323640302262678449351330287904937430043031314361720591e+00 1.5755919550494850079316704964259460192354350739288056028639451419467095094395294396358452585168106479e+00 1.3974839032864349097559231174818760852502342594440718878715035020188564386298973830718502220447531325e+00 1.2287109799890559333066890265163209560874488297426021916080670923172333082500639730995292909077985070e+00 1.0716811622625218050145533337049787400380301059231968544750198803264710826487369223153040148001390636e+00 9.2666700533619900238742111981728188243845759909543243538333463384660462558902718516682179900248468986e-01 7.9295258978363374315359708998531886986980905787102047365831185029723724529093482999344908576137361010e-01 6.6960990694462899304260019898114331077897258811076518761194267016106683909136941561455001987082548098e-01 5.5737896773667061058172933479108982360487041496348641751752130158108961606053247099221845190748585401e-01 4.5634307049258476981821553644659020209843735728700736844083600451503596415596606065606154106382512902e-01 3.6637151790740936463195799977099040133825901705827827718881101009002998512510868387577294044394853506e-01 2.8767915982615233194628070460954575846781935254886539966668830812503547456744917391945022964015393921e-01 2.2016913399138919365783280355071742900030507803130459699254168548595277986940312081761357234907313193e-01 1.6346076284716658138364666954475175388154632387499079466692805557033232698491111184468161885515834130e-01 1.1748929538653524333275768666338047253009533259672762158047461608117814428096888807332644884504181304e-01 8.0854044149977980197003768324997703633243158273966932819438830731445302466780826538670608215893054288e-02 5.2152552174540290347884536226619220503186936639066934299528372397236381055333068041477383364214395001e-02 3.1050923305079455117240963874804450039953706718473590942517485157874416052197950144268532998242919989e-02 1.6096706943643068494030531700374599017141628431699917804194857233960432265185518116681507786419596690e-02 6.8862258834684927312083525567529592417215349720440568390933829421549317327314963868123795227814364601e-03 1.8791048026064212004114747621401488000102388524731314559849722914406731752086163474407626882076920240e-03 9.4822938342000808321561702018589534982835480502354050367756815176502495199225347602614019867174294915e-05; 2.9793070666845894749284823865427639239289932924241726008955096386085651348070471190232318674392889890e+00 2.9849166510685477434892531301216578360907741781019198229459558285558133270658189011005755903040375995e+00 2.9881182947886512925041590708567104373312827028680729350007339493739910554019924158832697104682709012e+00 2.9908177552479312943297144524078851618030616158932232713644786648195857337409602639568026698160786529e+00 2.9903506669041514971234186007740154948547143555658327402140311350856036673706320962751441341239651492e+00 2.9877766965008317698754024823073478640329810263961053765223099460334569173180602632671857347265992120e+00 2.9802830308156272699647419605003986689569238882736146635309721003181705821252003674635287276120724170e+00 2.9684821027343805294796852830255554588812170352711844055444617632800818039922673110553837900454637887e+00 2.9472147157046953875953964538688886377702174830726932054628783047879623783893093832296592244016115143e+00 2.9103245691878099792781588285744758533366826792378118356437259522892523689138911033336585695692268333e+00 2.8547306584806485511900935123022533240845032785435781861032401103603508652628246888521002004175137928e+00 2.7870581473990158915145489287292500138408461158514181099674628485862263092949621834302129138194484280e+00 2.7041426873584313028544048172434242177590352286640889054797391409383434727459281205692034185600872806e+00 2.6049022716719749006469921968639884255857959545820018886660777532069953336158730057015503672763231504e+00 2.4900045854397039472430951810157624059058466429192336959269853654878100342260022413526275199827047069e+00 2.3588492558354969156568430401279369954489227085977525576693824197784757297535751333550181811258565623e+00 2.2134464928599282337610612474591635893207751593620824282783484600682017765124181358421332937542099047e+00 2.0557667756644448623351355330667546719339194677606903151157394217903807631325809031350230876580287713e+00 1.8891797219909796681745726600702627036129724099068844716893764279816565312532377522535916140348332403e+00 1.7165134514634865454576261464757787394210251095662936477853615491119866520389643964567016426940800175e+00 1.5426978225908374541475631738883803301750031818888995534589731332905130984856063477352614108889867074e+00 1.3727004493821507380524464535631839915917584607145256109913669096374386399454440602477566362860187636e+00 1.2107367895502379598751614191975655828808323975769846289494554899192691235900340611056313971832257018e+00 1.0593237506831944637434797565987483276921523479238537656342758540178404788781603166929374615524384474e+00 9.1884896026633594910460922940940001328554786287734336816200185394158695525829435650647349312225864718e-01 7.8866248737724845004920946993463167003721215221970497374540475774690690014704653616760388728377656687e-01 6.6792151354711534385924925074938617483375963519112011859311991864848674718500327627793094122927930810e-01 5.5747195911897879456104663642541914003203044641122830315300935942266032312850855730315566382281622708e-01 4.5750872140409755949930278952916595697559886483991312784522002452654096090705928844608459287988031989e-01 3.6803573722976616872438068591676704163078560688214486236734076692892632560060563908691107628231455500e-01 2.8943182765351431684352076007457305122183793096034622248957922133626572394931109150938636717725565750e-01 2.2175096972111849792812319344994449705278460063965434483979418649295756851137090165938430081917273625e-01 1.6474761529660980299862349731986421701259583167576911561193118683529639168108871059682599283519935777e-01 1.1845212116073514671336816192390657440727308482976790452522931493236704294355387626043527008306693358e-01 8.1520831623905720478684195256824836793435282408549903980516255865253038993423335749372207886564008312e-02 5.2577169196398879335759564815519204951582299914525174680977007121061720039698687859472091680748583115e-02 3.1295211882582185047721116302387742026727214081261836042696399466427324375079290195049440245391243428e-02 1.6218685915026840953842228489007067308993400931680888389992121270528144451552348714724491319818119902e-02 6.9304449836737505157495402853804011217155811099390367277170037575033133821789792433547833918801679603e-03 1.8872739651257160534820125304088774271691984800220195828887006642646077122615210714239203815284834087e-03 9.5038454053969811196592081347605822654055130762897800918379392416782998193561808214930973279570008346e-05; 2.7365660550552550770030983461485831126221561630335780340097347323499477474469145970795060345338886711e+00 2.7426166876330522467925824108283584253057292581138707268471930054323076473241698984658140462506409490e+00 2.7453679288023080547655530492259545053210838764916705419172875866011805428259638619910182477400016375e+00 2.7480964096120385442766490040326807102203507178592970308370391042950872234996146859882085136811992690e+00 2.7470065471346275725030972726681681687711946020817173947855259862485957058310745077928350924979077013e+00 2.7448557095015792859581973352780527123363735283028085132281846073693622864706172097145368686624725792e+00 2.7413088532568239452700878018532953900983600603589047510977342865245320009256292055085677932595973166e+00 2.7365186120111680187492673036121859146566334592328699508853457562642676613325206331972584073362845722e+00 2.7246049218066447923661122632783172532049066161961097600076147413084588853409019170156361133023464168e+00 2.6992265588554826647466105349068429481146572487777708012586164990946158822076292949667902182898895096e+00 2.6568861332913463094689840982368425165872273696894699607828543837970239705074853735168407892926517253e+00 2.6041542771944861508972941034310143033108569775090024594537436857637530211271309493755756866392069773e+00 2.5375897848987949950631746765830289462676709796247297065444306744815154256045525674184603713227423647e+00 2.4557598670491632551308035933204619338856506793798564575868500105895179788000225295527847838950065861e+00 2.3588492558354969156568430401279369954489227085977525576693824197784757297535751333550181811258565623e+00 2.2454843353802116903543972384585414338904666428857870835581053695266041001373472894108708970803841026e+00 2.1168486769279545188213628489213590431900391793627596232932255285432198309025770336927851106226553111e+00 1.9744853241456405280426837952823847294345802007555830496995816577940418586989876129949627370219806879e+00 1.8215856397430771330243871848337210131743655718921878926585581094606321934619673901995683674160190252e+00 1.6610294151218420158696528900266026462376508645856999835766304409911812270592633208438186253158087104e+00 1.4978360044012741010382208426471018768670869019262844744911282062582973121726752129264718044860315683e+00 1.3370768186407295222391190808276288402639924935442278903970646213359473793178653535684130426062496156e+00 1.1831038214564999451458391689627301266121333949597425008829844907921675035864266636467068320556679034e+00 1.0385199083430571008000221099118926774936108001222740201717840115004840325573492443073463125862387309e+00 9.0375440406483583722469275567299373024890494930209624307635865151468160827515715354809103747722023793e-01 7.7824069667101680682491923091297502258270670711448096708232332079111630309465153782045611666084145723e-01 6.6122761066762527805902474353990971974809622188063838156662513589063831475900852031004792915816084126e-01 5.5364472193890734674744702762389905482912177381849059619157970856456919961060715632480587405798427101e-01 4.5576584966285704768876128875645575559795514007613226189415326944822562248627746195495242400097336770e-01 3.6768432342373597744153655947192203142296467278534027287898480210251391474216360757331995856895127609e-01 2.8988929304600876567237908910486918385148723965120456709660174489367331661015626618069303276196198693e-01 2.2256594916311561897652007004972552381444132537373792754528718574240032532546841339116461641741619112e-01 1.6561557121332513241687251986936718634408784464187880001413130533189231204627583335508340126097970483e-01 1.1920967316573584337058460816348809719572990984452624037358395172683198283139573725591822280628809148e-01 8.2102380599848032547133230277999112684526068266354900659614853537661244445481670526839012996204842810e-02 5.2972941334388943546247289038218316985705945430515330666393549729479908595995076676819203469452588095e-02 3.1531109479700582273797936715731992620417385040368169511323164346122745052207800046995931144667889526e-02 1.6335619976495847324371001683578545097922773588268292305493682347535502670114200486889865461345395228e-02 6.9762576564678968602465558913243091878656426726422939644936177814961189015219691604916251693837406524e-03 1.8984425561738947809039046080302779734831839650383835221398966472951999203463318899694201765827913586e-03 9.5397418513396318030801176867407508946064474202437387334502520511490107171579085084178269220223980007e-05; 2.4998999898240544036301941691092017578892337371229048062427428865539199365207421365143128585637970407e+00 2.5061074197037754106684776958842644691099434320364601674841460116891933141949250645759673747063408321e+00 2.5085374400805866154986256937266653189871962019834894958363280975985024837178435401565578923339991539e+00 2.5114551709411531915825348665123311051292652955883272450001181761229455267667596859329501712736548812e+00 2.5097520038522376300306354285634106900757141715082926676047986145165363881847884753089443750959160446e+00 2.5072801088884084544536371417338555544087268482354139191794165074795710592475201519437470737162557968e+00 2.5053655535760246876284173653062324356710315503821689212507029039373244295326708222520258028546096720e+00 2.5052707724649637792618604887973716588234932655579264780606767808395699469670493594886486415781316559e+00 2.5005633717141882844954821927771663431902468556562371458700764706709841981234555291296704187804275766e+00 2.4843301080280782228702725323570192523699146096456937455146946073484700315976321380585824802617574119e+00 2.4529790987623267038423308779581008612581371008039522555353902215146130829078204883352169395492174629e+00 2.4129349848957542865833150963218499076618037468151620162768864799244173908534063373514827848504564407e+00 2.3605089735958242003678641765638575072716504050695400071417874303856782146973668446485529310623837115e+00 2.2940423393424168500662294200287028270889783539438600319929270665767932438347419011845482728337485994e+00 2.2134464928599282337610612474591635893207751593620824282783484600682017765124181358421332937542099047e+00 2.1168486769279545188213628489213590431900391793627596232932255285432198309025770336927851106226553111e+00 2.0048374641716189196981472139667096674712506170929505121923621837722761921165603945264033190346671951e+00 1.8782152090424391300687373473330563696093416095903485913919407398588431618110983447959623244647672587e+00 1.7398019119261757831291650585697442242774108957174957386211070734080296227242575547898768462990291166e+00 1.5922534036379980560864189557340345125691211005876621745475704732638408344326569270358761150668765269e+00 1.4406354566189164480020192636034562799734101860105486589103785583519076969813123730191975979562975215e+00 1.2901530420645970477552478427634433820013535551767288417704311413680516494099154948558401802978513658e+00 1.1452205570830160521588329956618231320380566710735755395981113342494404024980717668214640163940573646e+00 1.0085084400685202218508881546936521281648756727637300774202916935293081768245792195632707947526974487e+00 8.8054146370794920621384087975937675922886682648762247658916463526189774336482101929680445035228043404e-01 7.6079219579394274017736632470325023913487867446943917688591165111619496098717911996260267564683764358e-01 6.4856225293683897553707425815943017374537171666507791934038736537503698323789881945481339627311484658e-01 5.4487777306353699984007592728135150853153472533502076085854900058472775362685288420068499192782871636e-01 4.5008344206126933830656416014219938411328343235984440479476415445750115320295048506188125541097410490e-01 3.6433027839422500237014733083855147862198926717353282032603604202739764619781750492063617445358413092e-01 2.8819162848688725243864966972345985170000246506231726010106397417339580032819206586662882322726654296e-01 2.2195323042010269670044396094632775929029574716648512507665989889433353576998351020192783873443140351e-01 1.6562954628406029642798122234233345856737128864386849993814793243046638939452780461728315242002696553e-01 1.1951236455651707306671095619405501537160332299989368397541012988173833084404792467993377295265593505e-01 8.2468600456906464080238398882435381600409949968667374568577520200094560850429749267126452877474285295e-02 5.3283765896017173886377904746486959616747487601939533400342296509124841825710296232804806189282455184e-02 3.1753517663585838701495780568316921426018965307534139163389079879574803042551464949500854818803438469e-02 1.6470013052174962568028981335478813302818224281241881117360900390072436260503267785275442552820251970e-02 7.0404458821134598554179288356799202930303660311146121862229843832542618530352922958318439687152572686e-03 1.9166891896393046170724820363599192835143818310200297309802985167974012813898908332823638160848344934e-03 9.6330721282897037643034461297915790236031050143347490111570651629818168024168267919638231544478400232e-05; 2.2685254320898514978671517635419403652589988683428470276108259086315452786886283547714999832027599167e+00 2.2745863099840924960078253104852115005613303466386947134372164654241329736218941523916172073447193037e+00 2.2769187126452604908070960468202804220448508540463793366687370878542392122733079652473496415717013726e+00 2.2799544347610481996172468700510911021616624774336298846050693130703190541206708398668417258233740239e+00 2.2778607005817829639673597582422340924525212134204714405581164139597201461076769376380839024089708423e+00 2.2749662392868227965268723444228240444091309073214931573348423938256909942148941975923142352408997531e+00 2.2731706900922435590074149418925385888568488131126656564728786906481690063341978215612277293971434113e+00 2.2757099477273893262427012307597403954615671228276851522149913737258526315378776471939230410979237675e+00 2.2762124039378660555202752983602906219078619825973907700801625461862523136155376120052705668940189324e+00 2.2671022257348088128691305664896250274387434580211234080515334559457765806018392336986835320465124911e+00 2.2447144764682473833928654461157056697486754023837494745956806650961970515313878059309967014391239530e+00 2.2153129022813944410592252432423740466028974349371908475145051014895812637945947260793386453179864560e+00 2.1749861200729598936469237894478993421112701446638538757768298608950774335275286574328390933859605080e+00 2.1219067645270119972844608776476501647254783530943329999297831472176396920437986860349928789835982683e+00 2.0557667756644448623351355330667546719339194677606903151157394217903807631325809031350230876580287713e+00 1.9744853241456405280426837952823847294345802007555830496995816577940418586989876129949627370219806879e+00 1.8782152090424391300687373473330563696093416095903485913919407398588431618110983447959623244647672587e+00 1.7672273979418149539117162953629959089042616116187464394992703830579545031201230352928699289373671476e+00 1.6436475346231573737593006600265707909956281956050025145950037919398048681740184000004165727932749379e+00 1.5098015978605141633849342313465161710506667728176405596194686296570738055238560463131363546313149646e+00 1.3706183026281330037484768516237480188574039243632964056506739320513410940751133462237907075196167496e+00 1.2312851664220279099967017387719716336716081767844934545873291390024926114330828642053194077419075106e+00 1.0963145439073921531839391327467247360552081223490059346999172377550593675569145960616546327667778033e+00 9.6846098153098978389232576072382565672530903342527570854363750648316904780601290922814758764756349829e-01 8.4826826190968517431248080835731750278999735677729529272837962729614675370323187415608341621684764947e-01 7.3528503684846558940322835684958200871143413052420748424614607873166581644915219556242740109337441860e-01 6.2885881532211782964210329133729992750206237856655830554370562247450294364388312390794021409732618176e-01 5.3005544734489133459132417424469091816660095733120926562815827041135434162732116959428042285080899356e-01 4.3929097299401335712389190506870862148277812196172954797042353657131462230606937983629278026534295267e-01 3.5680104863299838034451025739170331933469522666392821867116163261157560956259222108265589338142357545e-01 2.8322373718742066994509267762524017829315384061519948963291315312151337139413535647891138415006188282e-01 2.1890658595424479845537313908147859570939349883732022368101769720691320272053335784185608800698850513e-01 1.6393322632339572921767951044741303070008133267675904474912895202742997510218701156708814569740787704e-01 1.1869854351434068527242706457832133653852997929315116415926443698920160312008349517765995415149411473e-01 8.2172787348905654072946930868106104050032939988808928395696067573647879730650017423234243135660167967e-02 5.3239611571057054952107453560422815924564063440998533107137556385822012875730337089344472702909347037e-02 3.1794377938595383480285832698426497546070440593248665137596279339107400180422780383948716431120939753e-02 1.6510976151668837356540937418813590744436481967157528608473574641838409367112095723205542048638570899e-02 7.0658230336239201486224508261758691408835901024677423786512197512000195777858403999417541381558115388e-03 1.9263051950978678388442578105553336482954196934403946469634232721827021671373651296614162995207420878e-03 9.6840383510539625055936663084287274714707066625065059006121666409063914111111243424497513736504090337e-05; 2.0431556614946420130467878024184609197856585487755190226672473438306954855571084240277999007923356527e+00 2.0487982559444454006055060282722711123178101838007886710547366813481929465059781450199371878316417234e+00 2.0512635638130239681234590363601562970659294103851959055340515625258111982164744767628009975785238505e+00 2.0542298714250246069519746434099497007317835246539826692773716532236842361372544187086143321592244809e+00 2.0520401083260319172744477481735056885515290602527256965122121760725156597716019342427754261394934091e+00 2.0488109529205133902008987446651320881968705352922749024657577820409869442967495735030904684303388502e+00 2.0465125222294262747142874221275776190113810657497269901029436575458242931168441393520100439196089997e+00 2.0500284715750795533147028570797943503881150748459527003401475508306039510426137700529166887867059118e+00 2.0538300247881117658294740967640944521329535361286950020708815505743007533630391159716938873327984440e+00 2.0501398920362873850892985595379330149249581345063734059566100396906601037033243104135155838689587573e+00 2.0348952578992884310502079907765631238680430864983864735346579654603863317328633665463536858262254945e+00 2.0142657722886075588959420937302143416734896214070911679030062596822569228865161986585820341470666308e+00 1.9841840970023364482573102635068493527068802350940814026025097271861818964030165951421687333976307816e+00 1.9426293732024936184634370547733412217343694934263241333232795864918140447998632970697700665123412627e+00 1.8891797219909796681745726600702627036129724099068844716893764279816565312532377522535916140348332403e+00 1.8215856397430771330243871848337210131743655718921878926585581094606321934619673901995683674160190252e+00 1.7398019119261757831291650585697442242774108957174957386211070734080296227242575547898768462990291166e+00 1.6436475346231573737593006600265707909956281956050025145950037919398048681740184000004165727932749379e+00 1.5347997666998915390720259177987086232940911588228483133830661404167203699078999394276620410682061723e+00 1.4150122415386647877662940096288593511718096412025316565736032061196359371134724841869240946423667112e+00 1.2888565689249200585414367526795052057722141355087128201864581863841287778318454413372385215516708487e+00 1.1614043446135248551687406584527752098060867451952337010293726752835049144095212827802595276646245377e+00 1.0371554676843911720299194241397458416051801099547990400971866431611582724444458394933593660774753126e+00 9.1892505405164142386023384511593040294287453422740960327078420743921063213421420827285872286418021315e-01 8.0734237650978266030534058485803139753313624436450179217755471541106664283665652412256603383318732104e-01 7.0197337918613013600963552108963020301633654908301496552609508479946199711388526649403189197767213647e-01 6.0219418968682508489314712596288739202124895116553096012839071208420494537120219151114484018375745807e-01 5.0913448285713243413085121021711912847703340466752930745414230379492453428850990865364244908774172253e-01 4.2326312138584168743826307393367787101644119017754336375408919396325223165919352704547569330780293886e-01 3.4486622097068857609378403316847432488092153420958243219830405279828130772052964721570325324716798471e-01 2.7464530728742670423443162265415458586530921989964461239173235969052357837416456646176401639172033219e-01 2.1301696802847270065632223005798918718077584804894350444130932190000334652830805882496731247030947371e-01 1.6012429912712852778449319509454032421490050835046486630796947456582011216353089145316394266855687510e-01 1.1641810884067383294660558392524875778836586652984121018178683594176477295321789059843389064821263060e-01 8.0935331975393803178893116567007072437966840019289032530324667809258667740707370512357361376812901613e-02 5.2652664278604282257277565817924341073338507097035545160841184474621611911844183012078991766580105201e-02 3.1571354802176707828046436257701027522639658666137399189819416109941527721439846582133269740080894838e-02 1.6455310855776195828747275915902497944713966021042636302972702311921679171604512234309604165561479640e-02 7.0652215047666212213226838458315174078334487408565434214797280602143504695903369076197050478349958555e-03 1.9306320110127061535538659509884418809407186331376715246586658689844008800405253552515513997732562170e-03 9.7106999909481755025095903964376326911922692263434993655098425721110425105129257096832552715064131310e-05; 1.8242598374260007967317069119157516167944221446519468415078037209053235600731568269177042120459818648e+00 1.8292758742408988055673903017900934348028661063575214334542840836319320548950285590270045938315691184e+00 1.8320332327634118400507206517219996195151021201396092647437086795207472203134323401663007854336092863e+00 1.8347773500944914206324908213374853743149297026682127088576124757598017915423317156994610172398330330e+00 1.8327176691913223998544025905898866815596498550600205049366373095860159194474973987188531981783301805e+00 1.8292365396757899681367951831660487034362258938447613087805635725357377792168576167377694864722291032e+00 1.8264175108875299667961951407819585173540755388432984226102981856023369394511932094093732122818534937e+00 1.8298332100417213522882961766927592493894524091234697827729313983606829215287017870882831555685292628e+00 1.8352835285597076904660028982629844805913559608762139472518593197528417073645026031621767944195418659e+00 1.8354324715266294867000786062970822034177726067584549338774311445573180372201750931058396630096285683e+00 1.8257335873721848950287247453281698164328373336180965162992556422485450826745727467454545261539989593e+00 1.8121921161304672496176000912200868918492041917138772295135920544075841097221480164126568394826032482e+00 1.7906425723608024378843243663887617629234655020064986232756339594966123119019475650631713594927452055e+00 1.7589245373931727255270535640425148498995686398323640302262678449351330287904937430043031314361720591e+00 1.7165134514634865454576261464757787394210251095662936477853615491119866520389643964567016426940800175e+00 1.6610294151218420158696528900266026462376508645856999835766304409911812270592633208438186253158087104e+00 1.5922534036379980560864189557340345125691211005876621745475704732638408344326569270358761150668765269e+00 1.5098015978605141633849342313465161710506667728176405596194686296570738055238560463131363546313149646e+00 1.4150122415386647877662940096288593511718096412025316565736032061196359371134724841869240946423667112e+00 1.3091613798150847944910191325063583273221277558238112047056555712863872447036415947644266079671578172e+00 1.1963244602573951418742639259359214250310293415732734593047503772248959133075506440128121522143632071e+00 1.0812653340184947682181949428764025109441944113089287433025131862094182699114894246471144804850849666e+00 9.6834836729454848112773452440497847397463787610223750847525834205410992305199795972990085312237345262e-01 8.6040314028121995458293333776038251097677998548633332391416733060964472523719400791319026309773672995e-01 7.5807815751020953236848769825823718921116902818405858608887979113154478069711672259269133829770940044e-01 6.6101482501444884253304680749797014507956081793859806997153382469747689000115365187145728169630373502e-01 5.6861444089952947400997295628287709339926083947530596792074778665865935296442316669657056389414528658e-01 4.8203779850083672524466641115459181465393320279322950861521886535305487891442312341083180531199394498e-01 4.0180424589992936874062078860430415875344827149586194588618046447058521275695625570227636562037721751e-01 3.2824423121117533524730369282375747132359625493184336639650294516876633683381252429465947691305671716e-01 2.6209888344065801213946024494878578239869677342479536171400104888137900709766584155602612719801045337e-01 2.0385788539451345641420359623334854063848877470457759641561611605896763857608372506759577473476136728e-01 1.5370886802989018825310641495377655350070634909719914422145489063470611603268506956584829772280081528e-01 1.1215445435191546303118386372329347594118551186309090663152552317753640421116612079771317039874167708e-01 7.8286129247958181325874947566563655175506124161900880518853534254834028080954808318245863446664697204e-02 5.1145321471429192339582827973377587432923116460815442862227458406763313320404482967263352941680715848e-02 3.0808425218244727242397477034098601231924977372968422354757152229131483310512803265709024878556616529e-02 1.6124109576673456867286538647331468556622694764645901975407837703244862243361318822741474588186013069e-02 6.9612066872780261332819111184833911326630067817730019281506096956747047097013042889722328725144313551e-03 1.9141484959464125656807652155910554737766137765800379354584145015989647309549733432876635561226645740e-03 9.6330277216551126843140435479434034135975757683376752343042885341378256552478558678427859249129582741e-05; 1.6146883207255296712474317995961208714346753097872877035766356793030558397020786042588501313072610931e+00 1.6189443611982258438032519582055873860077379705898439815857258992577338305118480179312873908579522953e+00 1.6220433605251981868137299428725618901437903794491756550472163768678598375704933597972371926935981738e+00 1.6245346513731238977861675140606612121551738049752861822378512732850060670378340564291806558348243937e+00 1.6227110192778152636175248489005781751045261578927075332288033960156729292814648017819361357736358909e+00 1.6190668789413806680163808168111826660081453119953155481137147824625972517521619515394596116279938527e+00 1.6159108725435284356522508084246671610108981899445153875855577458637503545280153427960557279163392509e+00 1.6187091249475547062019848467864790045490949071671451644735829369297891697236318029997780625255069464e+00 1.6246116583573435540314624807209909878659175760021116325161256094723703330757929377770265424638010302e+00 1.6271127734490386921260321489610935857254162365634383201442365371481624797703111578139622918694027560e+00 1.6215453484140739898833159678321386447507035554278959204794508006369072508581379196925215529927894810e+00 1.6135701389796102890174160495951964589651198025829380130078171398389962717291878071129994495630224678e+00 1.5989907898368988554931140951392888637707192027066824803380304098595984096530143724894495761439557991e+00 1.5755919550494850079316704964259460192354350739288056028639451419467095094395294396358452585168106479e+00 1.5426978225908374541475631738883803301750031818888995534589731332905130984856063477352614108889867074e+00 1.4978360044012741010382208426471018768670869019262844744911282062582973121726752129264718044860315683e+00 1.4406354566189164480020192636034562799734101860105486589103785583519076969813123730191975979562975215e+00 1.3706183026281330037484768516237480188574039243632964056506739320513410940751133462237907075196167496e+00 1.2888565689249200585414367526795052057722141355087128201864581863841287778318454413372385215516708487e+00 1.1963244602573951418742639259359214250310293415732734593047503772248959133075506440128121522143632071e+00 1.0966299528244921040049573705458701455727702909955390086245904282035826145060934335465575520542140338e+00 9.9409265844037078095638263870829175571781474813385601625867608702523471107645557520088595544006989351e-01 8.9281409609472002436320923696888556133581613420710047913776048938682040618759532912154432841580936502e-01 7.9550925600299823365260838502774051856997226837112626016446732463573890580604940221177890810295340811e-01 7.0282913530625515545393059538327282813563924198991962462833421022094520783461136597044393251720167912e-01 6.1448822289554890328706818330172836829119167144634429094194496238706924161276800330745093095525714982e-01 5.2994039344658363079382557985291927870358588876548019914341853246099416806372446313503645407882621449e-01 4.5033740878234448121894311538673442926772104733942513174153783949949705304096135141425118626776524005e-01 3.7623364131795373221128101221931631664430283097550524360475366933780257438066269008238392526985419087e-01 3.0801767533156714559496804828129239693460019329334860149626708813204619095961143603195219785509040263e-01 2.4645032487727086832028574694195588989501114404053670134463103307642338977600139392218231694693918107e-01 1.9207344901493923840299831670887336950846105302470629460514819465911905210835983376868406158010271233e-01 1.4512894881378781389985532497888734410693414128164821275274405932357732675879931987814338873273656625e-01 1.0616221034101891103633204956358011585315258419024132010411263836081375282112559010905845465497638649e-01 7.4322656249183046582489507482471439242063904007665728562731840799901478330170101214797156260828989142e-02 4.8713148620949951486966536096359477113412424578251249301402269130063048213074538257499277262714126850e-02 2.9453052281974271890316838621184653399488846905272283795404405710126268608794773439847373025123821317e-02 1.5469841477154123268747117401004949420285906054298362705364207820022728669233108832093846984541049307e-02 6.7121081267280063750742041432609663884828646473299094791295536308251968818765037735159203252530027577e-03 1.8565580743690362232679514050224213582021565510778859862142986539925529741473766205710890394613057312e-03 9.3846400638336010062665019688436458052343538901363808600724625996227909375865335293830147850123356201e-05; 1.4176240328800983788026854549912605640868187978376427827319396093334753607630938976111052687720804203e+00 1.4210611774086343264651493903673843214597860206009684757660902163001128749232943828642370741219777919e+00 1.4244428027485150794031985715575429232545120402073503919382277167367014629799498758749036155574027102e+00 1.4267689695325087741074642883942531050877199658067085370417179025775806434166163376107707632185469916e+00 1.4251752207931680515375467821257387918856208108283872607370132964738489092350307462661388360579225468e+00 1.4215002674860621260375751692227196633740928781345597632416383204877821511520994216678925735590527440e+00 1.4181573606282141180724270514404257823685757477011763954115722468388549913880663613812599268484208816e+00 1.4202392035715348471486195092681161037221288781751444681704043429012809954358064925013679709677096936e+00 1.4258683897551587743743317518844050586688029743134746648985132599617386514518683622843643617401982316e+00 1.4294520963455289379503156391593902495540556990967310083829760208690553434325316133284238182214305380e+00 1.4267519456257939201467525928353450420612824888968437021185128536828409664479003587304991192846312999e+00 1.4229602682191663061155172782734310087577041837176977570621941479622923155030320171860810967131663994e+00 1.4139561053979576075811423674299374623927331499655504354655375340624925710340854206455431045770938058e+00 1.3974839032864349097559231174818760852502342594440718878715035020188564386298973830718502220447531325e+00 1.3727004493821507380524464535631839915917584607145256109913669096374386399454440602477566362860187636e+00 1.3370768186407295222391190808276288402639924935442278903970646213359473793178653535684130426062496156e+00 1.2901530420645970477552478427634433820013535551767288417704311413680516494099154948558401802978513658e+00 1.2312851664220279099967017387719716336716081767844934545873291390024926114330828642053194077419075106e+00 1.1614043446135248551687406584527752098060867451952337010293726752835049144095212827802595276646245377e+00 1.0812653340184947682181949428764025109441944113089287433025131862094182699114894246471144804850849666e+00 9.9409265844037078095638263870829175571781474813385601625867608702523471107645557520088595544006989351e-01 9.0381102038036618027671113824347359670062845888267482640718195228760047865168283854005800090459172032e-01 8.1409293277005385988975701248217692900284854823365719044731102245118477364806668079057935357776717427e-01 7.2746630899395333849781938258435181548502087617451248253082785377913163227957224595145683181483847324e-01 6.4452234667157088559735417726612864544313490900330096760025631883884489344054802105692134954711243884e-01 5.6505770109806382737703558382578812631847942789161003201869602421193442305879250632578264731543820413e-01 4.8854875362127483093788232811708117045254732317229360471427246404597362635411837178474004510733098096e-01 4.1613815335090669134034719794637483643200929891081414293843794456642898266824901578963275582462500905e-01 3.4841737531416153676107475268777479717578097686804036321931896117222509433290069351178370387596876256e-01 2.8579645516242495047786494642785178338190818243662154349784204948797823214343746710208447691407256499e-01 2.2905506173082201192249219464078010159505255992199208982933538016559357228132153364795420584581339172e-01 1.7880177447460648832629839446291469118136893934059162628318462354298606166385148933104175031656111629e-01 1.3530408039133855527015935291093289110184821423477947693392246398658752929924153967582283031726353956e-01 9.9132060587972054121526586765229575064664424935193912735250784093916481221987558557828791628543851315e-02 6.9519949061298955025602910888568722800932945326193384037298716385046893255133500466306142317712885572e-02 4.5650561441386013945248019197983228736110227461471561643440717986007993768911811975038986977514127205e-02 2.7668946015281160019478130601521652013475746990523708206746459360161798295647655907813060496625271075e-02 1.4568099767710075455011625116895964415098599638819619276514826714124463044397272725922753088122681408e-02 6.3523823392252145744915149212477140613752279253010025006153113062974989394579077453921457086132784121e-03 1.7692390376070315469655668982562198338281079611587248019230203863679779216395523809120921918905530759e-03 8.9566093619985740053189271515112597027441480913783123666046743532485348194599162711420995004024568518e-05; 1.2357427112812775070578734956520389811863133604834553433376834559269489445305788572818514670979797440e+00 1.2383636407950895336816734448593355936045908559556295547974239955984821893957360126822221307965334388e+00 1.2418945896741807094694252062532691200331795765507433850785733456224492977310790599297236777122058270e+00 1.2442127253756335917742397377737037744722244179672463870470792420676372008756801288784237840888728449e+00 1.2427839716910396212158439902576332255119192846391369329667298645746427101076721722516281457082136632e+00 1.2392305420007674530580207632374768532943409928550306694866783974069492510965999911341358810834527258e+00 1.2357626653137412733941534267503059020358436646514747567158905088116891342937967828401462130722320440e+00 1.2372445316428547014810122603076048946149944313657978294389618912515430571795228787885141368368071938e+00 1.2422557564709353211369938776377654239157152151638655893331481066619349338065658183391093507136223818e+00 1.2460279567557793999007357872289301229301658400975425680913493072361738019104828004513687106551404420e+00 1.2450572556077355282745290165003611902915038226317268885133761756184758429308836156857480621721835897e+00 1.2442222305332164762071895959512207913051722305158442405901069440671499384315236156228221754653180621e+00 1.2395473204600133177007759409801558494983525434668897930245648728009120991672324430393670751857127293e+00 1.2287109799890559333066890265163209560874488297426021916080670923172333082500639730995292909077985070e+00 1.2107367895502379598751614191975655828808323975769846289494554899192691235900340611056313971832257018e+00 1.1831038214564999451458391689627301266121333949597425008829844907921675035864266636467068320556679034e+00 1.1452205570830160521588329956618231320380566710735755395981113342494404024980717668214640163940573646e+00 1.0963145439073921531839391327467247360552081223490059346999172377550593675569145960616546327667778033e+00 1.0371554676843911720299194241397458416051801099547990400971866431611582724444458394933593660774753126e+00 9.6834836729454848112773452440497847397463787610223750847525834205410992305199795972990085312237345262e-01 8.9281409609472002436320923696888556133581613420710047913776048938682040618759532912154432841580936502e-01 8.1409293277005385988975701248217692900284854823365719044731102245118477364806668079057935357776717427e-01 7.3550336066042862210325007346869851334129419576421020296454205798767850346379160909082552993251836553e-01 6.5926093126129114129040311244198601766266310019768353205241411534429577668250619849409058822169258088e-01 5.8589418938360651953010996883461886188658204804695999718892170861023950637190561180505253150263807052e-01 5.1517899534226417239437067174565512467044725916994304165059519166584040803579271724774454325248820424e-01 4.4666174211641135034429203973516387600376659964990048847539551157382268302889730308822403092659880526e-01 3.8143766992136963064414300677756428483675161041494384948979134392579272640470772190612229378187502691e-01 3.2010159307798759844743834492110264303305002338160327436581271424531801068286827921398412714696398736e-01 2.6311697894257233429154295609756981988011493231820749614820142506345209860648339543129966810692006628e-01 2.1126089696801835758395085114654304117409442389633528198583925241194337169002842031353317898266618247e-01 1.6516671066045416806784771788199849556203833105039507791556455386674385400102838573175043192330375608e-01 1.2515753268223211475323750986530029508000748288968484517969250258916102230976237753820267294194779502e-01 9.1813693003835630725526140240677589318574033115980179101433647919999510976690094610948764432169628342e-02 6.4452304793869675863536989792584448487935194903315414392695050001988605884155811735462728811369729023e-02 4.2356260335973519279925802866669382668497988042504513105967522076244512368262042648602475869966685058e-02 2.5697449395761472520152654637120094916660101614717882614008297334280573962133148162334675468388604797e-02 1.3545674608783467090387468779087687638809203770814313596214316615427719399242776626701458009083878620e-02 5.9184956725932931928931563744738005127373532303611777409279251157002330470515624963201807942976199102e-03 1.6529315516229014261397840733088469055131108421929933223434580328032702559802933682916810381438867546e-03 8.4166723908388121847351298117181978726773835508420431461966983881844668482649273252992964053303446983e-05; 1.0702223554012740032434393917897823186462729341478904234687016441206016645914964000695275942376276065e+00 1.0720800636306528894813128709210633295057907499562535986931328258977994204999871355396686093775414753e+00 1.0755959895588511937286068051634344909505204612898045467871156008671919231632518288869177250517355206e+00 1.0780469149574036518554876160701437217960204567833478227346577186765027921235530544483079494360221356e+00 1.0767335309085573619814802468057846632711362904262852894943138149870923057194821033532598718481280680e+00 1.0734132838372613616363333598048038717223534178856332211091533857073617415006305749663753144966061579e+00 1.0698751674771713856527753217743450409790052043108944709202278093099298466567478157216836815394746997e+00 1.0709073495290833646780110662854670400204818217193785238971558137083650658196529701575461354319388182e+00 1.0751987447339427182955018542498150579191832145179402616704105391696070244891733617126436060126779336e+00 1.0786627060674239103935887061550522040216418534062148993928963042818956901409715793436251174846558376e+00 1.0785072102387635009284102587718335282801949353482377604679369034185604346780236596344105920123189914e+00 1.0795563682058427979178673272131185826853544817786473625110870011436326550076729803164893826565699402e+00 1.0780683979676244175877828739576226719310603511716664061565738178317705518276948537915391241504328988e+00 1.0716811622625218050145533337049787400380301059231968544750198803264710826487369223153040148001390636e+00 1.0593237506831944637434797565987483276921523479238537656342758540178404788781603166929374615524384474e+00 1.0385199083430571008000221099118926774936108001222740201717840115004840325573492443073463125862387309e+00 1.0085084400685202218508881546936521281648756727637300774202916935293081768245792195632707947526974487e+00 9.6846098153098978389232576072382565672530903342527570854363750648316904780601290922814758764756349829e-01 9.1892505405164142386023384511593040294287453422740960327078420743921063213421420827285872286418021315e-01 8.6040314028121995458293333776038251097677998548633332391416733060964472523719400791319026309773672995e-01 7.9550925600299823365260838502774051856997226837112626016446732463573890580604940221177890810295340811e-01 7.2746630899395333849781938258435181548502087617451248253082785377913163227957224595145683181483847324e-01 6.5926093126129114129040311244198601766266310019768353205241411534429577668250619849409058822169258088e-01 5.9289642191521184382857431492029131172149543565795281316836174149705866394720700643874802702496708091e-01 5.2868925261854713421368706198984817450407002666364635887843224978654534973730356873659245796631464594e-01 4.6645077992557499034347809034495197404476192355717502755919093139638930784983040527622944093039411223e-01 4.0570966142564793660390268337610857433807360528499224828596160733184188384804224601393373399612640561e-01 3.4750203765955654988999220459298050975715389410608873265935662537561184984817795192026998259313573146e-01 2.9244300138143411302146266489051410436711913201587635485219957271743491301604077127589463966315537106e-01 2.4099749973996997553604128417466765938431080485540797516588506734257970524364360627972800716420581857e-01 1.9395042399474667783016455610510526686800463714609709285122003125385198905414667822337744341284720501e-01 1.5195947107235514080323745725661945066732986049594662739504052758479614419930302307821405555529039216e-01 1.1535930056775695927851253176219363221426143834138687374798391833925328410807700417166893786689804871e-01 8.4759794055033308068650982355065657790604269941457070506502533197734770769553244046528251381029164956e-02 5.9585110650563699308554015257687744228071318478487324077816248772041913214542479202886349747048971280e-02 3.9200451714905734834369847054702425199086819351254481767325015527649673847820385254820249944836224099e-02 2.3801325154576703915745026874691087935482802065335027440528424656465562241685738959056174556334807211e-02 1.2550405861975934065679696669786991975273414114452127339200601492150924302782081854721980067983868971e-02 5.4941081034171016694667623588383539571811533847586363498728911394362529120009201219294046127551082089e-03 1.5393875783233900511521043946101546209931620658664858200235122121498049707974214129627725908249636624e-03 7.8090120932453119156711963181934665259780440184855314036532886995763128297057911660929786664267047202e-05; 9.2026879666853708578851617249097659362971690519204923475393340646454278498642451407768766237156495349e-01 9.2145864224005432109213209555252335854535980282263234805294773850698589356083267263668570001536037587e-01 9.2479406580309900709360180794017162308228059939535957067088158689571922124861365363955862200991566873e-01 9.2745610912533989629732159971494175176058889187398419249037190839595610645732267113324141635809242251e-01 9.2625377881632383761026366011163121378942969703236973032714486345373844221587737638976598720232087193e-01 9.2320104377213257983705924981321021423463748228917740722743866581540251820954912389490696171157432843e-01 9.1968292475907381669908610465084914182276045811528677450471779328571940841713260601980575238958811330e-01 9.2038153740042765588654769366046988394983764025955149101268234207331112012000731278235252177257311528e-01 9.2399774870813927773205259863648264624830826705257182728747125969761740747535183263294563882362449605e-01 9.2694671149486352340913772157539215196583466305760541342525463546379094362649498169538691729045194187e-01 9.2697940714702846395671631379020779643201619217746113086806796235746568993567212672521271851718386927e-01 9.2902089105731079603446528900716294612084089944892198104513618689924967135811780965233380096848223400e-01 9.2968253785812188122042231306230167374876245403026069743331829166449065463977275164488662277950360658e-01 9.2666700533619900238742111981728188243845759909543243538333463384660462558902718516682179900248468986e-01 9.1884896026633594910460922940940001328554786287734336816200185394158695525829435650647349312225864718e-01 9.0375440406483583722469275567299373024890494930209624307635865151468160827515715354809103747722023793e-01 8.8054146370794920621384087975937675922886682648762247658916463526189774336482101929680445035228043404e-01 8.4826826190968517431248080835731750278999735677729529272837962729614675370323187415608341621684764947e-01 8.0734237650978266030534058485803139753313624436450179217755471541106664283665652412256603383318732104e-01 7.5807815751020953236848769825823718921116902818405858608887979113154478069711672259269133829770940044e-01 7.0282913530625515545393059538327282813563924198991962462833421022094520783461136597044393251720167912e-01 6.4452234667157088559735417726612864544313490900330096760025631883884489344054802105692134954711243884e-01 5.8589418938360651953010996883461886188658204804695999718892170861023950637190561180505253150263807052e-01 5.2868925261854713421368706198984817450407002666364635887843224978654534973730356873659245796631464594e-01 4.7318357228826750020359099656662820137704376197266772707145795310672308206006536005984710646774096806e-01 4.1903008757639826187338727212026694544484155748054293690952520931411016498576306109033387801949941384e-01 3.6578798450060824197276139268902901830056948836614455897981221025551783027231413861465693027102846530e-01 3.1441172882649283351139353393961088586485315196129895398188813015305992959582029565341052162581010647e-01 2.6547308087023363012607038583131284649367242371228292692858191778460923334582360052540469060808301411e-01 2.1946219583080850732040254382888268244931723224087767602601855889863417614279699325114579068507148314e-01 1.7714258045614653592303386489928741789796865121265211836927640705541490238398705234984386329188559386e-01 1.3916551768960332302945295865733104033453400694307135127466052118709985805186074457631240441088733168e-01 1.0591762113506085018545815627365924258208631455065493469849857969391680773967442382300368372611647053e-01 7.8003381436540996765738767739707266775180699924897501343904750621135830205442503178300838845264072187e-02 5.4941665971682919815790287186675587594900612143535852562561058898127693162461240386178456183056139396e-02 3.6206641222276585310386236031762322301347812373637020289632905776236307469530886235667141255777039019e-02 2.2012064105858312561565913173391505798266055582510412895409089199897138637166687140003775015054395934e-02 1.1615270060160475929248725181286499129181570794929203247381459013662971492190375952129535975599346235e-02 5.0759050164742895633529575062175210928425504939175266344714208773499774762765978470011849442773764746e-03 1.4172272658917321126245685598003995304554257445545350071702997255763114290444006320678114515309259311e-03 7.2038190266116956984260483532643965076258097465903584957675510105924174388111802428046193850087233507e-05; 7.8423955422968063904741547972266436305529704225948318847473513062089630450378966168734017603569729407e-01 7.8488084413440938244337570380880988649254566480233311522188900880079654957642667006359890915290517339e-01 7.8790291799385023855541748835024796005502151475767525586439099478656465702503718559475667229224740253e-01 7.9075907335989215061187448094168844951044552388582313975698987749090017046340546665812202191538880870e-01 7.8971428620307232051591153393760252478350143979315234551066665171527700555068174585542341966995638930e-01 7.8689895579836983027630160005098710785688434907630061891321928104298614325496937330726992484459795356e-01 7.8353376266073692818405307067142317305203593747182762213772793052928722779246908144891896106425125538e-01 7.8396823869143607903503333437841999846198540760629433751999665560969000135914169540847539142641565893e-01 7.8700636574137052223455670149121335572037148125252612743859414433114638228705987042227327927105312800e-01 7.8939658317248512693099065642878091239990653676913964061540567417061791237407274236726930059356895743e-01 7.8930919783667528007674142066601377660020669764274738062263687944719407026038204404294694644150339257e-01 7.9165347210744376795376999787515155665323938758568826558836503884506033839199724249189484765708886369e-01 7.9356021378650152206504484272499398403369668292443838156643195619012970591721611960582510886088731087e-01 7.9295258978363374315359708998531886986980905787102047365831185029723724529093482999344908576137361010e-01 7.8866248737724845004920946993463167003721215221970497374540475774690690014704653616760388728377656687e-01 7.7824069667101680682491923091297502258270670711448096708232332079111630309465153782045611666084145723e-01 7.6079219579394274017736632470325023913487867446943917688591165111619496098717911996260267564683764358e-01 7.3528503684846558940322835684958200871143413052420748424614607873166581644915219556242740109337441860e-01 7.0197337918613013600963552108963020301633654908301496552609508479946199711388526649403189197767213647e-01 6.6101482501444884253304680749797014507956081793859806997153382469747689000115365187145728169630373502e-01 6.1448822289554890328706818330172836829119167144634429094194496238706924161276800330745093095525714982e-01 5.6505770109806382737703558382578812631847942789161003201869602421193442305879250632578264731543820413e-01 5.1517899534226417239437067174565512467044725916994304165059519166584040803579271724774454325248820424e-01 4.6645077992557499034347809034495197404476192355717502755919093139638930784983040527622944093039411223e-01 4.1903008757639826187338727212026694544484155748054293690952520931411016498576306109033387801949941384e-01 3.7256067479253988606238256906706252861325448619912776819811552306940655108882490534549468136194955440e-01 3.2652163433674959913694417770355194659417108017214368330509489894534639054487803057917518944437728103e-01 2.8176721951054884182577776990490590013527263664212215996463360453288474146660166468458504477456652153e-01 2.3883345926462534641069980837525718515615766543961853133661903453361553305463240135543572676949352727e-01 1.9816637280797124261761490657557607362740078265042533389691906732565516929531264844791885065589738734e-01 1.6051745752238721534366511413389975248173000147929154561122231349388168855901253239715747051706540821e-01 1.2653702042149467811398807636649649550882701741060695286996859462774928686023960617569617256594195270e-01 9.6616105049826946247111436728674379444258312124277058966410573306810619598388002022766664528787233837e-02 7.1375518439928846933430799395928990702674872103819737417621447025175904626600998278367063875215047401e-02 5.0423252222643791729291864944404277199211252967386288613714164421131882514296341211709142857375211389e-02 3.3315601998771416256469816104618699467702993545424852141226990722288718189790318463629751320205059509e-02 2.0305436611856096157250428146577195601911489953590585413432978225513018903477819983026355009350119429e-02 1.0741984494943012833286693429288218113914377144500418309762546599954455753012660556836028631142723251e-02 4.7098312356234487653879085751915208897136857960224186722866473515137672998166111940932430035246045650e-03 1.3188480224861747840860534622655985991060382443399850797126246457584348030932973885041089788082109369e-03 6.6813234856979204372501593011375164364753452265798501221818980083280788916169338437347639926157517217e-05; 6.6041349397087522365213960133129936300725630667874667305265330233905612336823634870127519216455381930e-01 6.6063621662690893491726385341482615962794568641921159101815075540523101664433807523424844412189416605e-01 6.6325517779563006127863416756955426399311926609674648001972873070788923585501484619052585660454165875e-01 6.6621815818816839985474205353998345275797686098703874868910936313797860998051755072347433139440094524e-01 6.6539302198953637150708367512925774074177882711651239270899388714824637873349908654475611316774454963e-01 6.6277390438445270079278269022164281520052120982537024885431313525489860678617918140889754338382309323e-01 6.5966297515591553811103282918604899748808156980293739518954292697322648596385883180234305516410756647e-01 6.5989902598075224289864681215982621219139733655169300990210927994548744875251146851787337930243774040e-01 6.6246787168121062989154083328540331971045762766668862041816980791932101928476885978943598377748383529e-01 6.6435259009895806302301396192326815197498614013109707513103596246267113113349560402912904376848223101e-01 6.6401976122216687691035470755909888708590579603562729597428017717637179083356420993423583744883135623e-01 6.6622516639171775638448965389784384607146889980883705056864357005869795414458100405756331299248882658e-01 6.6866695155234846275356281616284510231422925237227989594908990523744555137762175137607342585551514098e-01 6.6960990694462899304260019898114331077897258811076518761194267016106683909136941561455001987082548098e-01 6.6792151354711534385924925074938617483375963519112011859311991864848674718500327627793094122927930810e-01 6.6122761066762527805902474353990971974809622188063838156662513589063831475900852031004792915816084126e-01 6.4856225293683897553707425815943017374537171666507791934038736537503698323789881945481339627311484658e-01 6.2885881532211782964210329133729992750206237856655830554370562247450294364388312390794021409732618176e-01 6.0219418968682508489314712596288739202124895116553096012839071208420494537120219151114484018375745807e-01 5.6861444089952947400997295628287709339926083947530596792074778665865935296442316669657056389414528658e-01 5.2994039344658363079382557985291927870358588876548019914341853246099416806372446313503645407882621449e-01 4.8854875362127483093788232811708117045254732317229360471427246404597362635411837178474004510733098096e-01 4.4666174211641135034429203973516387600376659964990048847539551157382268302889730308822403092659880526e-01 4.0570966142564793660390268337610857433807360528499224828596160733184188384804224601393373399612640561e-01 3.6578798450060824197276139268902901830056948836614455897981221025551783027231413861465693027102846530e-01 3.2652163433674959913694417770355194659417108017214368330509489894534639054487803057917518944437728103e-01 2.8736331630414124819713648511255772950981978456663170693140699448928068524667993423129386744947275950e-01 2.4902457379985651928769733008083872243172080100525351489699092106331977084452180124619719094142473206e-01 2.1195883713076722356765929305003577470441552202107409852549304505654243806503703415850836680041056383e-01 1.7657784870645548071787171496125662381024678534052962833945852233206351812951608354492070601977552750e-01 1.4357987378143089575315085178689930024023376395461436099773621192839262585644525263941262732471008020e-01 1.1360223376019613239722147368978968169436848930841175270056176679705655197586228469424259006961277852e-01 8.7045429137076629786907003863737531828928617906992718201831895785981851372383079288150858044762506366e-02 6.4529093125899178315646847521875525292942830233516182996122326784435674849175607893982774571037878310e-02 4.5736747248290439255098076404980566364851101758420508433044154353338824584198597141084276960665444490e-02 3.0308572578245768674719820583450828306447507971219805315166458503335960763797316465063349854368236639e-02 1.8524452968529576671906476771381591135509235798298888924372221438311067340841510901742282595447437736e-02 9.8206076259784624958160114440050324654793775406763226356544200903468527043223323133108482829448449070e-03 4.3197791317115686792437483688481787983297776678734924938475656695134036106457415948755527910764100696e-03 1.2147277029803008212521019806936307067873523002019936785879697835543435060641058183436952149415127069e-03 6.1562436950529103072175428842621608223411218543219972310158992790491690128420643324468259768142914989e-05; 5.4886374178014840754145039400433419595292272425460192184876316879457173629032921522166085048384726745e-01 5.4878942772315740845936270427166341781573146715776475263587961067430841655864228136452005343170468986e-01 5.5097104031807789141078622016302446887937680248474711589653279802980353999206210239349108455956290998e-01 5.5390509727003403430756219432436839798898578520242703783268945512337326786228599205454569336841737316e-01 5.5336103227425710763501851555182784858847310123280683935790738308238285445249464498417490332190506268e-01 5.5093547282896255533199403933357049997122864817738447833905087659892684085071183400428961222774834700e-01 5.4811081741180833876677721190222088583609688568399489495685158637898957957504205420142722230876970294e-01 5.4819974116497169735467733173832092186023132359471148204525761881705460718079426421848613306388141403e-01 5.5039310496232299702980146353579974360996191100563209602378712669595430318382833916382748993829779619e-01 5.5188948777718732186249887990927678909863778753725292192054160992111340982406236653867768823381269384e-01 5.5128649545152502217571574751051043749432925236542094174434276195393223858251732337581855571148269137e-01 5.5312872145040704898761744649002858592078665156616115798893243307662215507384465376704753161187679564e-01 5.5561186984508560110910362626288495376819421884235058308239086880507634513031535623314935576562557115e-01 5.5737896773667061058172933479108982360487041496348641751752130158108961606053247099221845190748585401e-01 5.5747195911897879456104663642541914003203044641122830315300935942266032312850855730315566382281622708e-01 5.5364472193890734674744702762389905482912177381849059619157970856456919961060715632480587405798427101e-01 5.4487777306353699984007592728135150853153472533502076085854900058472775362685288420068499192782871636e-01 5.3005544734489133459132417424469091816660095733120926562815827041135434162732116959428042285080899356e-01 5.0913448285713243413085121021711912847703340466752930745414230379492453428850990865364244908774172253e-01 4.8203779850083672524466641115459181465393320279322950861521886535305487891442312341083180531199394498e-01 4.5033740878234448121894311538673442926772104733942513174153783949949705304096135141425118626776524005e-01 4.1613815335090669134034719794637483643200929891081414293843794456642898266824901578963275582462500905e-01 3.8143766992136963064414300677756428483675161041494384948979134392579272640470772190612229378187502691e-01 3.4750203765955654988999220459298050975715389410608873265935662537561184984817795192026998259313573146e-01 3.1441172882649283351139353393961088586485315196129895398188813015305992959582029565341052162581010647e-01 2.8176721951054884182577776990490590013527263664212215996463360453288474146660166468458504477456652153e-01 2.4902457379985651928769733008083872243172080100525351489699092106331977084452180124619719094142473206e-01 2.1676262931445977063694252458284569857155555297655730841435008192485132347575262569534278981737748594e-01 1.8532963313814331383907109306658780069811266251629526005889725151774732844836828365315069455437009740e-01 1.5507550182501597388625493874060364388102494708939878982600905740564069586906057661366677711657231665e-01 1.2662835036330139516915483614854704347992554329449125837194012636417286300543504748416106023224945255e-01 1.0059439910204392518335267595817681049724479338405645148131799240330748017585237257397274347439263885e-01 7.7382269101091681829208060709020461200739862538392747665648314533766961192841715028580436373924318189e-02 5.7593537418303479286890900427772098574723903100471677144860202329074145701036026014340301804119895929e-02 4.0977227153280701645787476721767531903934115347823685685004491247360918662502104590935223390886063961e-02 2.7250963609173997294627591900103589087822782876268266741518618227176233923032838123821257371234397126e-02 1.6711655305349082670238551305044195296801403377809776929769276729840002392230890426860154677078939658e-02 8.8837300248082305591173719552933155098980805649654072872261886562660730174327754584851626465287371483e-03 3.9168905988984934936773123808779564754135864777137664312641066962440694980588850631994458268479413566e-03 1.1034638777188914189017611798001341346492709035965862789235026392763342436589174863443917581900765638e-03 5.5980879719505044113094554722379303536603449130724530528402983150061384421634896505698767669351994003e-05; 4.4913188122862393996794889518734187691822612275936508149309308806181942319955354785976218758579231329e-01 4.4886660550286837630512137214316660333775293089403239947262320012854613268734361182048588721162947516e-01 4.5062308467263132732712247036761950413968375361308044098399989592669218710237433409399961811390493494e-01 4.5337701495127862084240203949536458554077641670523195495870980992006741005241108239697702110431791173e-01 4.5313861620793952863216618174496070702173288605141046228156226024076390415754915230077678992315319006e-01 4.5095405891171996180991122470884007989217203033183811307549051883989292053407103351046036277288612393e-01 4.4839276313040092715059199805759620384636084391901728495126550093511584814872206042174879877411072484e-01 4.4838646099773338152999795343443249843858968879661808360136938633481545571189179961468070179833752619e-01 4.5027292211499953365255818920153036793779776227408184837618085107746710092050518582432819250554439514e-01 4.5149053965695742422407377510495056325590648554805233083535133041458553147711123469340233254503717201e-01 4.5066888122061845824997542929742487011142280582586059561641397421876886711799109019187663743959333146e-01 4.5207964991745887883612301277265833330238381417230285335443264713935315471885832314656094357518919155e-01 4.5430542857861373744690599735080070111491185862921866418309615887899583265094916690026495598844718125e-01 4.5634307049258476981821553644659020209843735728700736844083600451503596415596606065606154106382512902e-01 4.5750872140409755949930278952916595697559886483991312784522002452654096090705928844608459287988031989e-01 4.5576584966285704768876128875645575559795514007613226189415326944822562248627746195495242400097336770e-01 4.5008344206126933830656416014219938411328343235984440479476415445750115320295048506188125541097410490e-01 4.3929097299401335712389190506870862148277812196172954797042353657131462230606937983629278026534295267e-01 4.2326312138584168743826307393367787101644119017754336375408919396325223165919352704547569330780293886e-01 4.0180424589992936874062078860430415875344827149586194588618046447058521275695625570227636562037721751e-01 3.7623364131795373221128101221931631664430283097550524360475366933780257438066269008238392526985419087e-01 3.4841737531416153676107475268777479717578097686804036321931896117222509433290069351178370387596876256e-01 3.2010159307798759844743834492110264303305002338160327436581271424531801068286827921398412714696398736e-01 2.9244300138143411302146266489051410436711913201587635485219957271743491301604077127589463966315537106e-01 2.6547308087023363012607038583131284649367242371228292692858191778460923334582360052540469060808301411e-01 2.3883345926462534641069980837525718515615766543961853133661903453361553305463240135543572676949352727e-01 2.1195883713076722356765929305003577470441552202107409852549304505654243806503703415850836680041056383e-01 1.8532963313814331383907109306658780069811266251629526005889725151774732844836828365315069455437009740e-01 1.5921234969170715688911529081099206120084103305443993354071679647003721333815336475404411928947123458e-01 1.3385038348448057662239877823192083352071102219089317926142602479204525971289132987971032555011439268e-01 1.0980057832392394395823391388036692007509993533834200153769369074492274822265454815423158179446416748e-01 8.7622478733881112230344285379629951411532923463683158251222652460352996433661458162945131199043904582e-02 6.7698893372164260590274556701055993230852562138909578870136017935978355999118285786266154371759997623e-02 5.0610603374023107942799110951370772181005678185484231940387032907060202354001345123030435402039361405e-02 3.6170446582160173862262779264632582562551900551557204014656063216951060986765277475206148370200649266e-02 2.4155278412841441396748490417396298686604765268291674312022360685823477424455865350871422865907402716e-02 1.4874410076394456931375271640549266583135681184448367888569930912050918372440219031807414569755731314e-02 7.9385967898392469055965076235586198030780860248187434459838211754189855936493931271589880180928799377e-03 3.5149060569834209701406863108263070684542259370327619223725425416427078479164291830120822351555144761e-03 9.9320360727805775244265410167627461576036915200165470236831672929263430589072529118223430574067445939e-04 5.0218155031337219030311003217862740117929830078303235543325791927415820224612462856982291810565956986e-05; 3.6067644987612795786876269435563171489385438973368065021940566449982544316292359314962513499378825588e-01 3.6030677204410303669552047008796454640779541583422184042843640817765908286195285632864966567049134803e-01 3.6168212584888074447371599718353504448263497449210993688221078461371702219989982932548611930156383066e-01 3.6412590637632777013812916017659670757465058596740223755158605276343227970147220570492602721862556608e-01 3.6416654399147783357829700374744329014944623081790749136924582011211466736956852985324776476185576917e-01 3.6229814200952246693451898537246256869126481031700665287708924200913097087107873045198933893697869723e-01 3.5995609309760635060964578369873059137832653347804814082315632051625011012928821064367286691928633655e-01 3.5989835628616229686095186278948964142297875752860704821202679950034469453029938695460352924612489681e-01 3.6153160587031728999871295734896609320272264322772747084937743084350168986793865468970202111322155714e-01 3.6254024741892331840290260716026478881758275874229467150357587384257514671237649081200027658859494498e-01 3.6159629797339204254484115875031681697300587836699125179864165091539817278415856376014091830222591674e-01 3.6259944871474927806823945724395297814720689489630616278421130315475729056962572712865291471847774532e-01 3.6442501927677184362426435906198141075860909508931631021241609855687669908404526134467156467892585341e-01 3.6637151790740936463195799977099040133825901705827827718881101009002998512510868387577294044394853506e-01 3.6803573722976616872438068591676704163078560688214486236734076692892632560060563908691107628231455500e-01 3.6768432342373597744153655947192203142296467278534027287898480210251391474216360757331995856895127609e-01 3.6433027839422500237014733083855147862198926717353282032603604202739764619781750492063617445358413092e-01 3.5680104863299838034451025739170331933469522666392821867116163261157560956259222108265589338142357545e-01 3.4486622097068857609378403316847432488092153420958243219830405279828130772052964721570325324716798471e-01 3.2824423121117533524730369282375747132359625493184336639650294516876633683381252429465947691305671716e-01 3.0801767533156714559496804828129239693460019329334860149626708813204619095961143603195219785509040263e-01 2.8579645516242495047786494642785178338190818243662154349784204948797823214343746710208447691407256499e-01 2.6311697894257233429154295609756981988011493231820749614820142506345209860648339543129966810692006628e-01 2.4099749973996997553604128417466765938431080485540797516588506734257970524364360627972800716420581857e-01 2.1946219583080850732040254382888268244931723224087767602601855889863417614279699325114579068507148314e-01 1.9816637280797124261761490657557607362740078265042533389691906732565516929531264844791885065589738734e-01 1.7657784870645548071787171496125662381024678534052962833945852233206351812951608354492070601977552750e-01 1.5507550182501597388625493874060364388102494708939878982600905740564069586906057661366677711657231665e-01 1.3385038348448057662239877823192083352071102219089317926142602479204525971289132987971032555011439268e-01 1.1308776463126659135431150178126132818025474261498220628394356989936703766005853625936132675049339613e-01 9.3226930261624748019082283674932151870661000164872481761877997442079971753920031057646129623130843667e-02 7.4765438552911203039582942867250429866429045588564079593704921347387831466223472435714960784882505550e-02 5.8047324213448415456587666881469277588600868256257630508434251154757058450159020280631819997067582881e-02 4.3611314856398084805090427528613225828814330899016423019180436737542805516466553629592484240070040460e-02 3.1319183465554169728794105808369218859809408379783007709847933925539821010126994676794310609930778132e-02 2.1014091937632035927603335162375078053932113032907972398357815190347517348348053569726240860281072235e-02 1.3006452252450302924074636527277320515928127332030834552373749724450106447396900918344582131392139104e-02 6.9695551963282305743388540816860438431701507657580064406728610350645389275519638492249901329744939995e-03 3.1079537117499502315595397431263358432451255166770673513752801068836592535039516152460878060425395114e-03 8.8688963367213909744144264855486575821892571076160908404419251977135730344899006239718624943135924103e-04 4.4872890834109918853568940083407029688963414342324622450990266934372323535048349441170466970068263841e-05; 2.8344119457350934996246550226362784156375110696870407029615083386432720508116316811309646358410096788e-01 2.8303342453023759909714375949580099661600749692543799372786202789173634253760083014115754672067560651e-01 2.8408680377159067752976836323872793082379172123306138735777211815549204444569672835176843225556220721e-01 2.8613536334773715844713640782576430220572028228626256428917592839857938260741697786127487840283802148e-01 2.8639148717272788922980610904772986893998108164353036052253863764200030671419240784610231360600732984e-01 2.8490550300661830527761736127053831413698060360739201133102461389933759154529752672984797281404143078e-01 2.8275276198770022881088720973301570485228803752459979763493816490972948211558390039556028599479351925e-01 2.8265799712747089587199679426263166344967966608721036602848169144290591955840240220598905440466291532e-01 2.8408615074002529006787475224214864741598538071568999953833146364793114378245794741377452794443370488e-01 2.8493103646975993634776149788416842620871345535961164380826798127031235808717529086669579150468497300e-01 2.8395646734637575209909609828281749064950753163320924849811065543588141922085583367394375456152581594e-01 2.8462035443320885716331864064208131287159064636370753518342973838270130170154044808728067442612363433e-01 2.8601711388992780556953654983773092722352906269546985958744268536760884471548283308937076237309704281e-01 2.8767915982615233194628070460954575846781935254886539966668830812503547456744917391945022964015393921e-01 2.8943182765351431684352076007457305122183793096034622248957922133626572394931109150938636717725565750e-01 2.8988929304600876567237908910486918385148723965120456709660174489367331661015626618069303276196198693e-01 2.8819162848688725243864966972345985170000246506231726010106397417339580032819206586662882322726654296e-01 2.8322373718742066994509267762524017829315384061519948963291315312151337139413535647891138415006188282e-01 2.7464530728742670423443162265415458586530921989964461239173235969052357837416456646176401639172033219e-01 2.6209888344065801213946024494878578239869677342479536171400104888137900709766584155602612719801045337e-01 2.4645032487727086832028574694195588989501114404053670134463103307642338977600139392218231694693918107e-01 2.2905506173082201192249219464078010159505255992199208982933538016559357228132153364795420584581339172e-01 2.1126089696801835758395085114654304117409442389633528198583925241194337169002842031353317898266618247e-01 1.9395042399474667783016455610510526686800463714609709285122003125385198905414667822337744341284720501e-01 1.7714258045614653592303386489928741789796865121265211836927640705541490238398705234984386329188559386e-01 1.6051745752238721534366511413389975248173000147929154561122231349388168855901253239715747051706540821e-01 1.4357987378143089575315085178689930024023376395461436099773621192839262585644525263941262732471008020e-01 1.2662835036330139516915483614854704347992554329449125837194012636417286300543504748416106023224945255e-01 1.0980057832392394395823391388036692007509993533834200153769369074492274822265454815423158179446416748e-01 9.3226930261624748019082283674932151870661000164872481761877997442079971753920031057646129623130843667e-02 7.7257071128558928335481503516527693039915552858360079411667292408601502999413797630227951660114983434e-02 6.2288952996995999768466824273660710913477720155384700032687484803165195463044163763448680768324466750e-02 4.8621064581430844686902653369040183367695259840622377772441905461708269916116578712375545999324076361e-02 3.6734907775019108438070041079388248827162692860860883087388615431030614334860620481980301651622737101e-02 2.6526280778131926625254346166520767771437715002455456194917157320690796838126766432013372393094406567e-02 1.7885964983225041208142994352529390070081620145646156955074081380075323539305821992945789642753233408e-02 1.1123191841627686060497499208717632120180512443398227734030317862452357582161238404648031863221514036e-02 5.9896638069426308580486533177838131939017267352680415400463491889247674165079762357183477252398048039e-03 2.6821480618153547538382177477743241953694927067936014359122577841930872349631786590909359402792776641e-03 7.6702279059611937848316494384991150393120502703199635282840986214543434308659850373608710745926685045e-04 3.9030586906168138052124225965974212168201618940120451256543920241831967479426910040850306396324881531e-05; 2.1718222079141096179156065843331639443472761471204072246810978807141176041351692404234250176743759581e-01 2.1678312768915901056557350025850519129684803652639153129948870146645195957465816149596881260973669480e-01 2.1757860540806038317349824812830620482987849779921402426879007686804820910687425826381476022859094589e-01 2.1919175948355512645729283948069560465139276959349158759281899429533882748717693805190462199958499994e-01 2.1958487087144651371560406843495760730596870549661897555004579036999437478004474705764623730291085984e-01 2.1850390056516611298683686604871671536952934034840047701877515552391614098179153939428784859129273737e-01 2.1656382100775025765237349736485019160795420039428836124266981934507780871465377502183141244045618443e-01 2.1641565107946054331107276613464434260985505840198399510621852319466483457318841105401308576046806652e-01 2.1765989980692403049842022435414031422824194153687908196656835135098720673801264854009866873231721244e-01 2.1837298248079560175575157608203991425397375850416522468119609658159519382826106758333866428313107718e-01 2.1745911181608635887736942850465206006358773813890369400656900427056233608630372261978661541904887900e-01 2.1785651365604007809881028736622565799695631328020175827093417383540355805314258566522057132034029397e-01 2.1886163832129271548666230413675179479312552382470847814760598101437932728678729661791003294879832535e-01 2.2016913399138919365783280355071742900030507803130459699254168548595277986940312081761357234907313193e-01 2.2175096972111849792812319344994449705278460063965434483979418649295756851137090165938430081917273625e-01 2.2256594916311561897652007004972552381444132537373792754528718574240032532546841339116461641741619112e-01 2.2195323042010269670044396094632775929029574716648512507665989889433353576998351020192783873443140351e-01 2.1890658595424479845537313908147859570939349883732022368101769720691320272053335784185608800698850513e-01 2.1301696802847270065632223005798918718077584804894350444130932190000334652830805882496731247030947371e-01 2.0385788539451345641420359623334854063848877470457759641561611605896763857608372506759577473476136728e-01 1.9207344901493923840299831670887336950846105302470629460514819465911905210835983376868406158010271233e-01 1.7880177447460648832629839446291469118136893934059162628318462354298606166385148933104175031656111629e-01 1.6516671066045416806784771788199849556203833105039507791556455386674385400102838573175043192330375608e-01 1.5195947107235514080323745725661945066732986049594662739504052758479614419930302307821405555529039216e-01 1.3916551768960332302945295865733104033453400694307135127466052118709985805186074457631240441088733168e-01 1.2653702042149467811398807636649649550882701741060695286996859462774928686023960617569617256594195270e-01 1.1360223376019613239722147368978968169436848930841175270056176679705655197586228469424259006961277852e-01 1.0059439910204392518335267595817681049724479338405645148131799240330748017585237257397274347439263885e-01 8.7622478733881112230344285379629951411532923463683158251222652460352996433661458162945131199043904582e-02 7.4765438552911203039582942867250429866429045588564079593704921347387831466223472435714960784882505550e-02 6.2288952996995999768466824273660710913477720155384700032687484803165195463044163763448680768324466750e-02 5.0524099555564845418917741303884196291325366816518791653357284555923924257555961899977382628716479708e-02 3.9686729348881844542874499584093931245370337149190350748515491654312435578406115881448594278423531794e-02 3.0185859612779509677505834015026793319830074075903116880400721093224963497101164074165401091478171876e-02 2.1944530656622244843388360680612178523805110260781398722252616532810023568261246426776397261831791169e-02 1.4890808215509316984020389216711004752420727253452088000869039483046494315049071683279826552634834031e-02 9.3204399829552231817497157658765422816287509082965282311645519197987332970720158604679099533586111413e-03 5.0439916834424870387671161524807570173371076650482627100190473642644660607968961360329910708566845809e-03 2.2802420547736640588854152884374987015729372901002578036270358551482652042078434484189575517029692770e-03 6.6038695735200341447310499916471137843582942583570695226895755865452756855491407896444150578752406596e-04 3.3468172030133361905292071197150166573375124886015963013394030291587319956735005012856261131743831024e-05; 1.6146506436409185262517625159073213079387426409882367494200985835580231686575762807835614617065450884e-01 1.6110596613299573508935707970198480815182976735355650568507460346436286946331549006283314624960470671e-01 1.6169968492501969725226393694833321091735950838331654559412863420430065066236256278542504836548082809e-01 1.6288805980000608520158496204529082453091801215806559991520435680691041966587923075641552909712230458e-01 1.6333861146179610553927258645273671165210670516190963816041526007784145672152685578049183515806251597e-01 1.6263147820710604594972373452066761947097370375432039851869549374266838367470533839234119506703214595e-01 1.6095862654500166904416856074866436209713084487243990912037201484505782144442669088670335982301936559e-01 1.6073762614488112463653668240256359046141787659057408229407899764930878865041150705211197125654027980e-01 1.6179886064477517280018742022429484909159409769019275252069818012691329167607970742049724543955815274e-01 1.6241413473727385490787531512064292570088315434962917559761135629665035222537262852625779367867986867e-01 1.6160956920663947953083499582787800341401918917329581988475978747246608228493907957246900132976386594e-01 1.6181849527871141084398979858147920113903056335595426753332716167214350585619487459053999681511013960e-01 1.6250468806283828388848909044063104801295342726311624941478747494644656601508860258340250839144485529e-01 1.6346076284716658138364666954475175388154632387499079466692805557033232698491111184468161885515834130e-01 1.6474761529660980299862349731986421701259583167576911561193118683529639168108871059682599283519935777e-01 1.6561557121332513241687251986936718634408784464187880001413130533189231204627583335508340126097970483e-01 1.6562954628406029642798122234233345856737128864386849993814793243046638939452780461728315242002696553e-01 1.6393322632339572921767951044741303070008133267675904474912895202742997510218701156708814569740787704e-01 1.6012429912712852778449319509454032421490050835046486630796947456582011216353089145316394266855687510e-01 1.5370886802989018825310641495377655350070634909719914422145489063470611603268506956584829772280081528e-01 1.4512894881378781389985532497888734410693414128164821275274405932357732675879931987814338873273656625e-01 1.3530408039133855527015935291093289110184821423477947693392246398658752929924153967582283031726353956e-01 1.2515753268223211475323750986530029508000748288968484517969250258916102230976237753820267294194779502e-01 1.1535930056775695927851253176219363221426143834138687374798391833925328410807700417166893786689804871e-01 1.0591762113506085018545815627365924258208631455065493469849857969391680773967442382300368372611647053e-01 9.6616105049826946247111436728674379444258312124277058966410573306810619598388002022766664528787233837e-02 8.7045429137076629786907003863737531828928617906992718201831895785981851372383079288150858044762506366e-02 7.7382269101091681829208060709020461200739862538392747665648314533766961192841715028580436373924318189e-02 6.7698893372164260590274556701055993230852562138909578870136017935978355999118285786266154371759997623e-02 5.8047324213448415456587666881469277588600868256257630508434251154757058450159020280631819997067582881e-02 4.8621064581430844686902653369040183367695259840622377772441905461708269916116578712375545999324076361e-02 3.9686729348881844542874499584093931245370337149190350748515491654312435578406115881448594278423531794e-02 3.1398191668758023022930568758724395224894226346473218353922289344473538009908608454005043148938599535e-02 2.4075151718446537024751641579790785562421364941938629355538605403998507698934219496006063583855648866e-02 1.7646446296550783267608502946782769065187645303117683159903354677679257352286968847957087958264016378e-02 1.2069148566863646987795051536925234015093097597284881158799808779355935434464820765116810696654736526e-02 7.6151684712830655903992485909046522003467866880905357369501931443650432430348178410590292416879220948e-03 4.1475046990233194799447297983642693799265196142409883448097078659622004954207257800472101227636260973e-03 1.8913357651644822721266341317408853868288521621648553719579201075079682944400999300334368343651659556e-03 5.5334208529253757988040653683729333006571836471081051410693762687068540938512392543067215421486975098e-04 2.8147706503741450909111416455931100043979093096177046666715896727581409019275726830817863415899203844e-05; 1.1622844775055026578248428255196170737785236700345467131074044553118627056286850060765372955263707223e-01 1.1592481164814725917826341648829670685419079781920039709959062002629449570753500621435020420921705809e-01 1.1636580288879207637667043470350905123758476448341605700604470356111218003041237016195523805136967444e-01 1.1717671881194152810682779142392169175882896596358853436260400352086433351479503366321867141981703939e-01 1.1762448858861570371911302141268545323261715765364368061191974191546202009812074787151197294847307157e-01 1.1721768755774937101478778919149699570355076761937787506574690370052505713842184107333368564921988309e-01 1.1586875946231837198259338826733580054548081087996182682507496694156217617994454599359876778043140189e-01 1.1556228822483398915508215739372724192998364055240067076777658559414277282182977946772585172647023891e-01 1.1642678815519733807553610817596862484186956929633213026210711250605142812895217872462714306632011902e-01 1.1698344212592808183397694277178872995899055142882366775554897109442555816307670849451106780529707780e-01 1.1630497982269195614689813133526023729061353793377291744411850816415861728397735591737271309839460060e-01 1.1639562129819386099749258990115067912453969592911138522562464930497818012861173286389095010576591194e-01 1.1684121860543982954977089233184056906720621141919398475316740071283145200232898474814063425216723255e-01 1.1748929538653524333275768666338047253009533259672762158047461608117814428096888807332644884504181304e-01 1.1845212116073514671336816192390657440727308482976790452522931493236704294355387626043527008306693358e-01 1.1920967316573584337058460816348809719572990984452624037358395172683198283139573725591822280628809148e-01 1.1951236455651707306671095619405501537160332299989368397541012988173833084404792467993377295265593505e-01 1.1869854351434068527242706457832133653852997929315116415926443698920160312008349517765995415149411473e-01 1.1641810884067383294660558392524875778836586652984121018178683594176477295321789059843389064821263060e-01 1.1215445435191546303118386372329347594118551186309090663152552317753640421116612079771317039874167708e-01 1.0616221034101891103633204956358011585315258419024132010411263836081375282112559010905845465497638649e-01 9.9132060587972054121526586765229575064664424935193912735250784093916481221987558557828791628543851315e-02 9.1813693003835630725526140240677589318574033115980179101433647919999510976690094610948764432169628342e-02 8.4759794055033308068650982355065657790604269941457070506502533197734770769553244046528251381029164956e-02 7.8003381436540996765738767739707266775180699924897501343904750621135830205442503178300838845264072187e-02 7.1375518439928846933430799395928990702674872103819737417621447025175904626600998278367063875215047401e-02 6.4529093125899178315646847521875525292942830233516182996122326784435674849175607893982774571037878310e-02 5.7593537418303479286890900427772098574723903100471677144860202329074145701036026014340301804119895929e-02 5.0610603374023107942799110951370772181005678185484231940387032907060202354001345123030435402039361405e-02 4.3611314856398084805090427528613225828814330899016423019180436737542805516466553629592484240070040460e-02 3.6734907775019108438070041079388248827162692860860883087388615431030614334860620481980301651622737101e-02 3.0185859612779509677505834015026793319830074075903116880400721093224963497101164074165401091478171876e-02 2.4075151718446537024751641579790785562421364941938629355538605403998507698934219496006063583855648866e-02 1.8646750479552050213099095790630611029413557196424706685332757807477637122249576567949358134089370948e-02 1.3817554465392942171798163848060000193387771746576716265160482746832054264520760464947874082715675794e-02 9.5513693101021354849760904300182611937774277901221834150149856106405439285646672940442519061751865050e-03 6.0950065153046414497845515484151384586199260433740337311252319765107456793358896915340891966496257239e-03 3.3555819327647123734325315693273023677152178785696123056914202683653730916183880500591123300922515406e-03 1.5495324639598233078359424109603328596322494884317579551982161970712798896649802450059695368144035447e-03 4.5850057124909997920493566902293675325801089550702603331092608103365462488404271878292708099343823708e-04 2.3520374139737922739419461893458782618381396373175194485285099035314982293056111417178892115162219818e-05; 8.0107992967122758002382051913497223917104082901454951353647406979306678412741208800780943182012439823e-02 7.9868026484737473905489520503916196931308776720367580709290657824969389351563889461481397348528368838e-02 8.0189645238438250274013779963339309539583728676396334175490992449794264827799124371824878329834275776e-02 8.0695570723019582902756075059974092099052332231764127573900844664354656737608033891692414921080353430e-02 8.1092180949428040483277159946609913727045292041905499997965147258293670009552233720606415445147293040e-02 8.0893434400048285973287884160867834054731192189624081628470932924940793039989515422490237782134279330e-02 7.9897074545665595928487859625078243462767895861163824325454194266648471182547524589078823980265874739e-02 7.9535959085874631743144729118910473057886800057299227709374429231721994767707492145011650793463512826e-02 8.0189942172894218097458273451960994020987806647492247229973631544047171347299901614734550950409435980e-02 8.0698707856857474108409791834438305407459068123428085425683074278190159735612241544597830145553805296e-02 8.0147553295398646190172895901225185336947303008803302087821824769435081197092816463710911272266420145e-02 8.0179169484052463870384085301093879108257391305593719304282211915249792513302308216702193847119779865e-02 8.0453024010717978367791546159154939175534058306007728548102402320461953470928036202818791157346828358e-02 8.0854044149977980197003768324997703633243158273966932819438830731445302466780826538670608215893054288e-02 8.1520831623905720478684195256824836793435282408549903980516255865253038993423335749372207886564008312e-02 8.2102380599848032547133230277999112684526068266354900659614853537661244445481670526839012996204842810e-02 8.2468600456906464080238398882435381600409949968667374568577520200094560850429749267126452877474285295e-02 8.2172787348905654072946930868106104050032939988808928395696067573647879730650017423234243135660167967e-02 8.0935331975393803178893116567007072437966840019289032530324667809258667740707370512357361376812901613e-02 7.8286129247958181325874947566563655175506124161900880518853534254834028080954808318245863446664697204e-02 7.4322656249183046582489507482471439242063904007665728562731840799901478330170101214797156260828989142e-02 6.9519949061298955025602910888568722800932945326193384037298716385046893255133500466306142317712885572e-02 6.4452304793869675863536989792584448487935194903315414392695050001988605884155811735462728811369729023e-02 5.9585110650563699308554015257687744228071318478487324077816248772041913214542479202886349747048971280e-02 5.4941665971682919815790287186675587594900612143535852562561058898127693162461240386178456183056139396e-02 5.0423252222643791729291864944404277199211252967386288613714164421131882514296341211709142857375211389e-02 4.5736747248290439255098076404980566364851101758420508433044154353338824584198597141084276960665444490e-02 4.0977227153280701645787476721767531903934115347823685685004491247360918662502104590935223390886063961e-02 3.6170446582160173862262779264632582562551900551557204014656063216951060986765277475206148370200649266e-02 3.1319183465554169728794105808369218859809408379783007709847933925539821010126994676794310609930778132e-02 2.6526280778131926625254346166520767771437715002455456194917157320690796838126766432013372393094406567e-02 2.1944530656622244843388360680612178523805110260781398722252616532810023568261246426776397261831791169e-02 1.7646446296550783267608502946782769065187645303117683159903354677679257352286968847957087958264016378e-02 1.3817554465392942171798163848060000193387771746576716265160482746832054264520760464947874082715675794e-02 1.0372126201004608160846457180479053188583672651574792510190025703553421583287388651592467681675120919e-02 7.2641492017012383982204447397875641094375805827648886053288616711245165311778312776620352371689489193e-03 4.6979280930988238748859582295354148500281878234563046529346374477094144382190637981690601977249566494e-03 2.6184488216688378535426053644156774374666589461834428017915852459960415874743037003371416295214254155e-03 1.2249461531566304921523463334732404494712072649476666744893740383091821622385488134267764482412194136e-03 3.6616879325901373150878555127685494894210711158289512114057291005448248971503868831300257141507507168e-04 1.8836496431450326245912377643661799995519396138172862721877829354214821237239569564075765731539281240e-05; 5.1746327306857564191773470457639424606137770716663482118010070828560407954725891492955199955208536699e-02 5.1572642925257019536093282053831183001201865157728049851485196710081748589474039280606538737586818569e-02 5.1796070927812932895063703767550893193562268040915856682002088825676121391383687903061011491208418597e-02 5.2078436956098603110114915695273773199570678711210927500534501776174617514018830567406937013055247537e-02 5.2390221380303275644131981158694973257545468207573406831723018763992830157189965836475848322899846246e-02 5.2313125941163939411940215250881555878252449988696674793427514130886928336303809953597723335557678595e-02 5.1654819804831060033792984275775520106171542781387035299144739780164226094378484850402465899342912644e-02 5.1302096335545410458865301066305698681072127059614089148704342462548571621832236283310838770589922082e-02 5.1747136082846542612739657460071568096932153338911033826862079237559394336203078514067359035401367445e-02 5.2183291300429018597417143177665737821057185527742113231462713920069596790452391105868469579491519627e-02 5.1765932797255165861613720955243133613933469666989080140311206637949452835790195773673255803430372917e-02 5.1775342659903439852364249277235521417575774883960770032969651633237960895680140526339499772855414102e-02 5.1931751923892673668032004109292860473874558812470549150204432129089766085949077674770994268913503677e-02 5.2152552174540290347884536226619220503186936639066934299528372397236381055333068041477383364214395001e-02 5.2577169196398879335759564815519204951582299914525174680977007121061720039698687859472091680748583115e-02 5.2972941334388943546247289038218316985705945430515330666393549729479908595995076676819203469452588095e-02 5.3283765896017173886377904746486959616747487601939533400342296509124841825710296232804806189282455184e-02 5.3239611571057054952107453560422815924564063440998533107137556385822012875730337089344472702909347037e-02 5.2652664278604282257277565817924341073338507097035545160841184474621611911844183012078991766580105201e-02 5.1145321471429192339582827973377587432923116460815442862227458406763313320404482967263352941680715848e-02 4.8713148620949951486966536096359477113412424578251249301402269130063048213074538257499277262714126850e-02 4.5650561441386013945248019197983228736110227461471561643440717986007993768911811975038986977514127205e-02 4.2356260335973519279925802866669382668497988042504513105967522076244512368262042648602475869966685058e-02 3.9200451714905734834369847054702425199086819351254481767325015527649673847820385254820249944836224099e-02 3.6206641222276585310386236031762322301347812373637020289632905776236307469530886235667141255777039019e-02 3.3315601998771416256469816104618699467702993545424852141226990722288718189790318463629751320205059509e-02 3.0308572578245768674719820583450828306447507971219805315166458503335960763797316465063349854368236639e-02 2.7250963609173997294627591900103589087822782876268266741518618227176233923032838123821257371234397126e-02 2.4155278412841441396748490417396298686604765268291674312022360685823477424455865350871422865907402716e-02 2.1014091937632035927603335162375078053932113032907972398357815190347517348348053569726240860281072235e-02 1.7885964983225041208142994352529390070081620145646156955074081380075323539305821992945789642753233408e-02 1.4890808215509316984020389216711004752420727253452088000869039483046494315049071683279826552634834031e-02 1.2069148566863646987795051536925234015093097597284881158799808779355935434464820765116810696654736526e-02 9.5513693101021354849760904300182611937774277901221834150149856106405439285646672940442519061751865050e-03 7.2641492017012383982204447397875641094375805827648886053288616711245165311778312776620352371689489193e-03 5.1623615505101815452489334218813989553435161524752800188551196938841989829331337091666217305255295697e-03 3.3902005032621190373886297223605533219410905201981215970217847020246760010998502358963769032505727457e-03 1.9095321276610809371696826546979897699806507668513862759224869280501105934628235379944704842175836402e-03 9.0674021798235649592413847311400254553255851362880338595645488322284791231658920804631263773604371522e-04 2.7605717540416379031881745010694060008506779437666925354213277314925641027993092815899144772232518141e-04 1.4223330960366100880393074168948588814848942187243709508881587504654544225683526037617411943896680094e-05; 3.0851324066475051950447498209632750439495718946817784614523401550759318655078230598709824414669533455e-02 3.0737304708878454853117009971650174576895806506618284468020103820751983678296801242168371220687914835e-02 3.0882454683979595030529446629621413741561568881203996021510018563418513776863326654845399304339529693e-02 3.1017088752463687428802387497743827168101393852294356188631137551826723592686032878682050539452344463e-02 3.1236521444831326188551781729558263230549156942081366516259891483655092317082004365808004585866731005e-02 3.1217408042234068138693141977221911343940032560968580573305627962343031296261507218578320738177715758e-02 3.0838742216104222796046961215620569584578502474150403067259391355040455288614614592834675289214156945e-02 3.0544737682268585647736569061345362621224260382331953903948942951492382240106965981989370384707372838e-02 3.0808938798814625651176497321644106140186378439443627743625347304110031217145879481997553384003894199e-02 3.1143878143116366124804350040471135921805262114685099556077374812058937913801696950256115257412269443e-02 3.0866640362712018729066726368020213115923155732658570009088783551997427995138746654220148884181872883e-02 3.0865278913957773808104549621163327455554889436014300634411667435500280544068345345627113255052472695e-02 3.0945499841590345856763763246205953786214765656290043460775310701518343988521983296103239098100488590e-02 3.1050923305079455117240963874804450039953706718473590942517485157874416052197950144268532998242919989e-02 3.1295211882582185047721116302387742026727214081261836042696399466427324375079290195049440245391243428e-02 3.1531109479700582273797936715731992620417385040368169511323164346122745052207800046995931144667889526e-02 3.1753517663585838701495780568316921426018965307534139163389079879574803042551464949500854818803438469e-02 3.1794377938595383480285832698426497546070440593248665137596279339107400180422780383948716431120939753e-02 3.1571354802176707828046436257701027522639658666137399189819416109941527721439846582133269740080894838e-02 3.0808425218244727242397477034098601231924977372968422354757152229131483310512803265709024878556616529e-02 2.9453052281974271890316838621184653399488846905272283795404405710126268608794773439847373025123821317e-02 2.7668946015281160019478130601521652013475746990523708206746459360161798295647655907813060496625271075e-02 2.5697449395761472520152654637120094916660101614717882614008297334280573962133148162334675468388604797e-02 2.3801325154576703915745026874691087935482802065335027440528424656465562241685738959056174556334807211e-02 2.2012064105858312561565913173391505798266055582510412895409089199897138637166687140003775015054395934e-02 2.0305436611856096157250428146577195601911489953590585413432978225513018903477819983026355009350119429e-02 1.8524452968529576671906476771381591135509235798298888924372221438311067340841510901742282595447437736e-02 1.6711655305349082670238551305044195296801403377809776929769276729840002392230890426860154677078939658e-02 1.4874410076394456931375271640549266583135681184448367888569930912050918372440219031807414569755731314e-02 1.3006452252450302924074636527277320515928127332030834552373749724450106447396900918344582131392139104e-02 1.1123191841627686060497499208717632120180512443398227734030317862452357582161238404648031863221514036e-02 9.3204399829552231817497157658765422816287509082965282311645519197987332970720158604679099533586111413e-03 7.6151684712830655903992485909046522003467866880905357369501931443650432430348178410590292416879220948e-03 6.0950065153046414497845515484151384586199260433740337311252319765107456793358896915340891966496257239e-03 4.6979280930988238748859582295354148500281878234563046529346374477094144382190637981690601977249566494e-03 3.3902005032621190373886297223605533219410905201981215970217847020246760010998502358963769032505727457e-03 2.2716249023982957417079210291985832729445439523606704922529511794947313567176415225768488269323972884e-03 1.3002203434706057958207701958564621342123527184872983261992169618471334051426149257079832701569658264e-03 6.3885947936565872462393827410094520109278842443120369569941552655782229273722805604503536491251670012e-04 2.0311283791874667260809417687516194772564699186452372121208800957989590942999196481541046817225273906e-04 1.0501329755016993267701881029295498257986227979933688443308115641860239688634726304741130579636747350e-05; 1.6011994242557846802211431789535019732224382435395068663833839434690416999063335442630530275111732985e-02 1.5948499587578719893182976271544966419197180402759607393938623415663361549890919578996471891140076730e-02 1.6029641547912505303250587446092956345720851181932586700531320216692063415869339086927936363413319005e-02 1.6081851804520372127132548785403820634109778787750086586263018437843187012359002831951167826176491908e-02 1.6211251416631533425395260058714825641849335151318198387893824610755541246656438528907183290816657116e-02 1.6212065308965692797616174910347453521755557146005084760436141280191113507713957171064793687886542477e-02 1.6029650450775083962691105566758828497107198058261282409106305017534550695190001002959524288696426575e-02 1.5834966130056015022291108383630868730016447287334663451397398505199106055042671328297387568200555182e-02 1.5966945585769567437711773786673718539195722740265353841415446289741092952556127857919989756162708648e-02 1.6177709762320503997524320850792509024006724075867679004530122079418531355637570171202010204186293011e-02 1.6023680018625623758412299622327657954693468734451539940548833443498868055283310027129609020872831202e-02 1.6019346744043802783083693891843094467116533854164625631068268472404889442154778053937284946285802166e-02 1.6055246708574763141049248126541609422265518514074159751030326212216690755262425440631699180456684962e-02 1.6096706943643068494030531700374599017141628431699917804194857233960432265185518116681507786419596690e-02 1.6218685915026840953842228489007067308993400931680888389992121270528144451552348714724491319818119902e-02 1.6335619976495847324371001683578545097922773588268292305493682347535502670114200486889865461345395228e-02 1.6470013052174962568028981335478813302818224281241881117360900390072436260503267785275442552820251970e-02 1.6510976151668837356540937418813590744436481967157528608473574641838409367112095723205542048638570899e-02 1.6455310855776195828747275915902497944713966021042636302972702311921679171604512234309604165561479640e-02 1.6124109576673456867286538647331468556622694764645901975407837703244862243361318822741474588186013069e-02 1.5469841477154123268747117401004949420285906054298362705364207820022728669233108832093846984541049307e-02 1.4568099767710075455011625116895964415098599638819619276514826714124463044397272725922753088122681408e-02 1.3545674608783467090387468779087687638809203770814313596214316615427719399242776626701458009083878620e-02 1.2550405861975934065679696669786991975273414114452127339200601492150924302782081854721980067983868971e-02 1.1615270060160475929248725181286499129181570794929203247381459013662971492190375952129535975599346235e-02 1.0741984494943012833286693429288218113914377144500418309762546599954455753012660556836028631142723251e-02 9.8206076259784624958160114440050324654793775406763226356544200903468527043223323133108482829448449070e-03 8.8837300248082305591173719552933155098980805649654072872261886562660730174327754584851626465287371483e-03 7.9385967898392469055965076235586198030780860248187434459838211754189855936493931271589880180928799377e-03 6.9695551963282305743388540816860438431701507657580064406728610350645389275519638492249901329744939995e-03 5.9896638069426308580486533177838131939017267352680415400463491889247674165079762357183477252398048039e-03 5.0439916834424870387671161524807570173371076650482627100190473642644660607968961360329910708566845809e-03 4.1475046990233194799447297983642693799265196142409883448097078659622004954207257800472101227636260973e-03 3.3555819327647123734325315693273023677152178785696123056914202683653730916183880500591123300922515406e-03 2.6184488216688378535426053644156774374666589461834428017915852459960415874743037003371416295214254155e-03 1.9095321276610809371696826546979897699806507668513862759224869280501105934628235379944704842175836402e-03 1.3002203434706057958207701958564621342123527184872983261992169618471334051426149257079832701569658264e-03 7.6549668690063602007839828946358479792247649638968917281531888407908437606990487285877350660962280669e-04 3.8579873877129746149569997540391722550653402550600954639356254078007113777383018291995979381788528623e-04 1.2373182450989323607838856181669921534315568861537858056389157172795448699767661226069418251470880022e-04 6.7576054512906852614600186493209861575693825665653905008640051540951119820850209069805396332546014103e-06; 6.8563348105169680154098051811121783876675411808899747259754628030719737786083601614681732386373788791e-03 6.8269036807629761224584194900906860586617363190045198917819614680883097010906799642670756511955301236e-03 6.8658254901326121215514638805725518878573872537448952300157252629621485016015919511891603536068223538e-03 6.8768935164636974633388508601441913637860038296181390546119707032022063046369409621488282454495964239e-03 6.9399731567199630789080618089119221955801220887930475686776576788202482104966040032720067917304694235e-03 6.9428678776551648509017159350034681081533051522166353435035751801052769006775761208218384593759591378e-03 6.8795985255826653133817494776161011782991993140999268693231045685773208109237708565763938340182317923e-03 6.7762572072509600885887067127351639665210107423329578784298489634153926838654020915068693768728003378e-03 6.8235367163974586736085392638598065024314567451534215075238262554763378353904833220102489127675297020e-03 6.9247439852437250263490467829049370935242160493490526724470387252862973135356735610468167189976830648e-03 6.8718019911241115922376464195040116054024677104860264218059890573633011126147812964918959941746168843e-03 6.8619210536753494473557171267689853536793455838013400030163884456969169265843102455652235241642761051e-03 6.8722914036944104737374828294800410199427150513143552273333760495072112200068200566939921700043864637e-03 6.8862258834684927312083525567529592417215349720440568390933829421549317327314963868123795227814364601e-03 6.9304449836737505157495402853804011217155811099390367277170037575033133821789792433547833918801679603e-03 6.9762576564678968602465558913243091878656426726422939644936177814961189015219691604916251693837406524e-03 7.0404458821134598554179288356799202930303660311146121862229843832542618530352922958318439687152572686e-03 7.0658230336239201486224508261758691408835901024677423786512197512000195777858403999417541381558115388e-03 7.0652215047666212213226838458315174078334487408565434214797280602143504695903369076197050478349958555e-03 6.9612066872780261332819111184833911326630067817730019281506096956747047097013042889722328725144313551e-03 6.7121081267280063750742041432609663884828646473299094791295536308251968818765037735159203252530027577e-03 6.3523823392252145744915149212477140613752279253010025006153113062974989394579077453921457086132784121e-03 5.9184956725932931928931563744738005127373532303611777409279251157002330470515624963201807942976199102e-03 5.4941081034171016694667623588383539571811533847586363498728911394362529120009201219294046127551082089e-03 5.0759050164742895633529575062175210928425504939175266344714208773499774762765978470011849442773764746e-03 4.7098312356234487653879085751915208897136857960224186722866473515137672998166111940932430035246045650e-03 4.3197791317115686792437483688481787983297776678734924938475656695134036106457415948755527910764100696e-03 3.9168905988984934936773123808779564754135864777137664312641066962440694980588850631994458268479413566e-03 3.5149060569834209701406863108263070684542259370327619223725425416427078479164291830120822351555144761e-03 3.1079537117499502315595397431263358432451255166770673513752801068836592535039516152460878060425395114e-03 2.6821480618153547538382177477743241953694927067936014359122577841930872349631786590909359402792776641e-03 2.2802420547736640588854152884374987015729372901002578036270358551482652042078434484189575517029692770e-03 1.8913357651644822721266341317408853868288521621648553719579201075079682944400999300334368343651659556e-03 1.5495324639598233078359424109603328596322494884317579551982161970712798896649802450059695368144035447e-03 1.2249461531566304921523463334732404494712072649476666744893740383091821622385488134267764482412194136e-03 9.0674021798235649592413847311400254553255851362880338595645488322284791231658920804631263773604371522e-04 6.3885947936565872462393827410094520109278842443120369569941552655782229273722805604503536491251670012e-04 3.8579873877129746149569997540391722550653402550600954639356254078007113777383018291995979381788528623e-04 2.1741208773574939209249110774181483828972893339625353928778322527148006257867393968638485512487514688e-04 8.0063277075272713672561876777935271511865482213340669963043760596291226559962702677123152443822554399e-05 4.2895027602875268612186988325941985890563392100107862602305767155688128661706260583107495233561643308e-06; 1.8719262932177881726137383691515373431382329459461350075452657594449060654842512197830495259115390552e-03 1.8631014799747733894868782501999122909486677683589402176048905896406607220472774583734413887416103599e-03 1.8753911756527785256093467900611622643876317353499541178524527845352105121073382985666627274456420170e-03 1.8745717106160977793168778742300409818475150377291534720288512362255882219875404846726334051565839874e-03 1.8939141271314850465999752845678669337900137704269377965504673188368293454282922380908988551605742232e-03 1.8946710102872481275002137611620303023940191020171419085324347986840280822354994926273073050863664805e-03 1.8832457281374667776948440665254930394754551516718046155621557169908234473107640185966023836761537063e-03 1.8499308430227056539537449772895444832738118717915869685419655399792667123665056709857631670200723924e-03 1.8588087487284560854379691877336487954237191721572459601096396304323021182545937902254929257999955809e-03 1.8872382914546731909477999137128493250266279223396292251465436256170885311096994858668523014462681161e-03 1.8813043359684002764950202803764277353167106853519762364901493059416655999525312903457679418218135342e-03 1.8748686988886104732844780142471234764169077174031837126019595873910056615906787336779102155798132267e-03 1.8755879173884181861017193063831404566672162451312231621367949691693899436465922448997805742266604410e-03 1.8791048026064212004114747621401488000102388524731314559849722914406731752086163474407626882076920240e-03 1.8872739651257160534820125304088774271691984800220195828887006642646077122615210714239203815284834087e-03 1.8984425561738947809039046080302779734831839650383835221398966472951999203463318899694201765827913586e-03 1.9166891896393046170724820363599192835143818310200297309802985167974012813898908332823638160848344934e-03 1.9263051950978678388442578105553336482954196934403946469634232721827021671373651296614162995207420878e-03 1.9306320110127061535538659509884418809407186331376715246586658689844008800405253552515513997732562170e-03 1.9141484959464125656807652155910554737766137765800379354584145015989647309549733432876635561226645740e-03 1.8565580743690362232679514050224213582021565510778859862142986539925529741473766205710890394613057312e-03 1.7692390376070315469655668982562198338281079611587248019230203863679779216395523809120921918905530759e-03 1.6529315516229014261397840733088469055131108421929933223434580328032702559802933682916810381438867546e-03 1.5393875783233900511521043946101546209931620658664858200235122121498049707974214129627725908249636624e-03 1.4172272658917321126245685598003995304554257445545350071702997255763114290444006320678114515309259311e-03 1.3188480224861747840860534622655985991060382443399850797126246457584348030932973885041089788082109369e-03 1.2147277029803008212521019806936307067873523002019936785879697835543435060641058183436952149415127069e-03 1.1034638777188914189017611798001341346492709035965862789235026392763342436589174863443917581900765638e-03 9.9320360727805775244265410167627461576036915200165470236831672929263430589072529118223430574067445939e-04 8.8688963367213909744144264855486575821892571076160908404419251977135730344899006239718624943135924103e-04 7.6702279059611937848316494384991150393120502703199635282840986214543434308659850373608710745926685045e-04 6.6038695735200341447310499916471137843582942583570695226895755865452756855491407896444150578752406596e-04 5.5334208529253757988040653683729333006571836471081051410693762687068540938512392543067215421486975098e-04 4.5850057124909997920493566902293675325801089550702603331092608103365462488404271878292708099343823708e-04 3.6616879325901373150878555127685494894210711158289512114057291005448248971503868831300257141507507168e-04 2.7605717540416379031881745010694060008506779437666925354213277314925641027993092815899144772232518141e-04 2.0311283791874667260809417687516194772564699186452372121208800957989590942999196481541046817225273906e-04 1.2373182450989323607838856181669921534315568861537858056389157172795448699767661226069418251470880022e-04 8.0063277075272713672561876777935271511865482213340669963043760596291226559962702677123152443822554399e-05 3.4463378854645051803622289293313403482869268432728922595941579532688154787491256462202985368369156635e-05 1.8691847564209213305938728145737157822035997648790626647097445190369151067347501625535904368521950159e-06; 9.4441039786428288919821423752261056609428616211550768160783629431499329146188404955256165272159114250e-05 9.3914681393548932970264359278412107475210976492717841347445642578609668615921213115556833791733654490e-05 9.4672995698316435721966649951821229119357370060593389190918541786019405465408668908257840713449485771e-05 9.4442631018371835775160616319824280308735645858505022155979947450043707307774849541422156995668520115e-05 9.5440902252265797494275459046648144518559342721736111666237261086116171994431610437932863848997966756e-05 9.5373690764700298567495284638267903657891782571947448812549743647714078948500894427412282807306932983e-05 9.5018935982489755612276694117025739011897009161447638722505251617062130486949768687054247344210226118e-05 9.3268534042362578504783375448118053531380448840298010344446229200230197993336090532199781053144304554e-05 9.3697317555735383430907266442635578404242575215786958221320548716985049640059702115837288002890004136e-05 9.4975339678408785269424833279830015400818405158253061140005427570084276043519650934566151430487058280e-05 9.5034537207461804694248375087699418661698641569513496450222536264720233761595434143881716485403475876e-05 9.4753447490777456700940067623896584002324504543892178101513931224456733533996016415625053074591301715e-05 9.4689319540853960121343186460764592369690042342302188104517822818341969979872905759391316573027639549e-05 9.4822938342000808321561702018589534982835480502354050367756815176502495199225347602614019867174294915e-05 9.5038454053969811196592081347605822654055130762897800918379392416782998193561808214930973279570008346e-05 9.5397418513396318030801176867407508946064474202437387334502520511490107171579085084178269220223980007e-05 9.6330721282897037643034461297915790236031050143347490111570651629818168024168267919638231544478400232e-05 9.6840383510539625055936663084287274714707066625065059006121666409063914111111243424497513736504090337e-05 9.7106999909481755025095903964376326911922692263434993655098425721110425105129257096832552715064131310e-05 9.6330277216551126843140435479434034135975757683376752343042885341378256552478558678427859249129582741e-05 9.3846400638336010062665019688436458052343538901363808600724625996227909375865335293830147850123356201e-05 8.9566093619985740053189271515112597027441480913783123666046743532485348194599162711420995004024568518e-05 8.4166723908388121847351298117181978726773835508420431461966983881844668482649273252992964053303446983e-05 7.8090120932453119156711963181934665259780440184855314036532886995763128297057911660929786664267047202e-05 7.2038190266116956984260483532643965076258097465903584957675510105924174388111802428046193850087233507e-05 6.6813234856979204372501593011375164364753452265798501221818980083280788916169338437347639926157517217e-05 6.1562436950529103072175428842621608223411218543219972310158992790491690128420643324468259768142914989e-05 5.5980879719505044113094554722379303536603449130724530528402983150061384421634896505698767669351994003e-05 5.0218155031337219030311003217862740117929830078303235543325791927415820224612462856982291810565956986e-05 4.4872890834109918853568940083407029688963414342324622450990266934372323535048349441170466970068263841e-05 3.9030586906168138052124225965974212168201618940120451256543920241831967479426910040850306396324881531e-05 3.3468172030133361905292071197150166573375124886015963013394030291587319956735005012856261131743831024e-05 2.8147706503741450909111416455931100043979093096177046666715896727581409019275726830817863415899203844e-05 2.3520374139737922739419461893458782618381396373175194485285099035314982293056111417178892115162219818e-05 1.8836496431450326245912377643661799995519396138172862721877829354214821237239569564075765731539281240e-05 1.4223330960366100880393074168948588814848942187243709508881587504654544225683526037617411943896680094e-05 1.0501329755016993267701881029295498257986227979933688443308115641860239688634726304741130579636747350e-05 6.7576054512906852614600186493209861575693825665653905008640051540951119820850209069805396332546014103e-06 4.2895027602875268612186988325941985890563392100107862602305767155688128661706260583107495233561643308e-06 1.8691847564209213305938728145737157822035997648790626647097445190369151067347501625535904368521950159e-06 2.2334829351785785351122590417780469459288207564714333008974033817102848023869254004475941800851859041e-07]


==> anc/unbounded-40-2.txt <==
[4.9122400465231692168246189393020381120529914627608638055656474772384500480871224825297616103848440396e-01 1.9342465285893980579778456313334202451131678582744042508527172612166728009195323010600494311926691710e-01 7.4225781149410873558527126384419515336150241687276116134107158216540045693877293228435045880806379043e-02 2.2168630753263990934454100794804602102533122229312181461899821287770341248237175425669626832857281540e-02 -6.4873961606940441242904018979039245578244442182569317195181574064137724967507746712052161949694198381e-03 -2.6956933858376768828574053096207737753801261090198776629370751344236888142059716387948348473078115258e-02 -4.3959650854340933363962581431513980759523653801213773690081418455134134865521190934129563852139935393e-02 -5.8268533400184820442236542155952445547966908942706879862375925198896873401875070109955026513996201550e-02 -6.8206945464364358701938529336065894129773586201828958782663780791461169767201282301417661986366995728e-02 -7.2866137226414601845142725908986731100293152383539557753632714831367332142658395440609946270650231690e-02 -7.2561094797605699181235321610816866206931456220051271714622676878882193749124140354174517399568627395e-02 -6.7552984679774065909744592204723000684550872534227228311176366907533810459426424946503450261212540978e-02 -5.8454463617760031997736895457822486665027186151224409306297694140069445895772309685653561138731763653e-02 -4.6497024507277616691504640260166107764245826463622400739038825279029460266736225651578457532205271886e-02 -3.3464571310488323902319462298103830167204962314656831765028034009126755498987259079030385360544721517e-02 -2.0868368679701043261017089380748572454753742485606091030224093972456089658687654785183339957076133577e-02 -9.8604860883581542647222674651176733222363710135266844937495590698712118564800319175134595734296438778e-03 -8.3234356794724717384086368120703555877931484446301482985435837987137304505414781302604909676756641840e-04 5.8418819232194931034637055718565478003140561443231400699513334363245504724977611245033085887305632369e-03 1.0281633393332366652499172397537670570195549583542754957242692063290548771338080368003994719010916537e-02 1.2538370648968238466220606228077168114842892136411248537703127317961249312366042672028332942639286644e-02 1.2863894708280782209401362621929949468264894821694282114441852207062173734293639309416926073875046439e-02 1.1850298301744269622464405146890394744223071323968775133063511043082896465960256447477561941311340171e-02 9.9068983421794873018978790644128074299768824039509618678407011807143192746860988165799653014003909501e-03 7.7007130112517378513273441450327158495457028562356565168858342005066277027478660497512190019982122061e-03 5.5756540852455246122237055306856188928665312247394307948695838555339820766410313241467691910981478867e-03 3.6693878164502749575223595467080834959325203690800292866054150307399638713121184298933463931217397573e-03 2.0767846125551611094174510645705058443896329841119788688397905713453436988342996493349803299232458778e-03 8.2772553810967965840592617495164988611491249908307884928679689192396571948651094979022573029802998364e-04 -4.1421215202042349855708138363174372433956143512208868424897347579227875207343378845198857265646719503e-05 -5.8866269557342511695670469918699833764659961857510105666292183414161249451842061000879404010507399399e-04 -8.7504588251861937005959057617207154165069595068462733019591873812516001318034143315294811751569066833e-04 -9.3079461582286349316342445578457092687928669323568008777441497345275946836660464283795447356400410575e-04 -7.8126824914950218616264429535363962023031521038026067305219361568467438352201455004845466613798001639e-04 -5.7520334086921604137278962468611875216421347316515926791016233095573709468575727159941264576035649307e-04 -3.6797779034790582018834810038105019658586181885675133242645523079317197529352166986314593389149597302e-04 -1.6185769033126223533706401184284488542528227084872538483426415649489027244976682856352809716925364001e-04 1.7156274579560110487830472633971032223322013973683123922349805785201787937295985001204487650111984899e-06 7.5212854763581770189553445907243327824033480567152294211402689514769253013902323450399442521841769157e-05 5.7303032270140397637518228805682077044858961520409230453287380012016334167751000757362470521701504856e-05 1.5411588475908467048729923624455052525913942404419556446851092591028682138634989787897324497882083882e-05; 1.9342465285893980579778456313334202451131678582744042508527172612166728009195323010600494311926691710e-01 4.2675183460641070720750367405050264895843850506757510942024206016656286305821066202256802428089284955e-01 2.7704158580234621746002950887633614792678202002039165977277173273242349124774515744684092656259441694e-01 1.0983618388307366938450340612502823660010439747952931993670342997625692327891792625091251337463747823e-01 9.2351451075540778229439656025884908967828868994445045195137248264748853120044890656831856030080194569e-03 -3.4207936834184441943894572613584009352704058308446163315554321178073689171032617342201342021209132872e-02 -4.7936280106473563822273718068485439029305562864877480498292071013310253215052881575709547263959155213e-02 -5.2599245378916199610081167260735312765243252274015765067264396157272895224974262922298151285199587983e-02 -5.6434365730569007865259226460528899378370774886379499036648906931765485957381235059696795280136809804e-02 -6.0909179465621403565951468136786262880095552931731016500615127497543321257440471953444168153617906938e-02 -6.4945715081023506386587775468636746368865448592126973403352880407091355558348544074669587256315590331e-02 -6.6222173662143681264349147349625677309665352300487970156200937197092486726135037803877618886589320205e-02 -6.3028466995615012715145856853106181078781030023539770379800107096154783390103736778899724704725366707e-02 -5.5233775287392990153229820810866938217764886745688216786771587132527004980671868659116923416709941580e-02 -4.4208357945596032860364710927719148166941050564605329015354281483000224401771292304546315667918854438e-02 -3.1697600520449807322995708394226058433211311285904658527074565875889034256879618489963948970203982735e-02 -1.9432396874698009537068194923106199846898226315999779971188738423935467449158031666887989116749709567e-02 -8.3806300175280609741359636713831159826599988450540064546533317361788320302245557641036893660879061145e-03 5.6268409545084098888317844403902598460626051254575529670756695899883252384728597197747228552533318549e-04 7.1518010976492168803758375933660134759317454683982713176831164265128211175087355002251709163464408320e-03 1.1182972404921922515666575302486433931023979762454543975491419437921029012991131737659602797532732532e-02 1.2797107489558968735906367303687814808685368080138957230812031171801816632270051152180161479040150564e-02 1.2594399328275155475316504065776374753661417728040114897301333067183493350524695389101477235149254469e-02 1.1046703393511693002946410895927960118005056732927994362699459516146822472317661093681059303274899293e-02 8.9378386627469228690231333284899652305283080713102262548274183645233313302240817949978487515024780804e-03 6.7273130033779034405899746630519284033005297422406054254788487286650693483596737337414000964379511984e-03 4.6374504195221179714100617591725709865189990909658746520453435929627666838008787746000538661632658672e-03 2.8238911824364977564746726754984255756670016287357408968385653553080822039667295538042876765094129662e-03 1.3590406475519810512306159088702379942612015289624199149011511183261067200456916641105119520818281316e-03 3.0040740838537051109611651190869585579865596975374901112505020168239205705041178983097278991375150602e-04 -4.0478733163805461601507267728582645916970346276998910575457768631725845282207841636528837828644600795e-04 -8.0858032833946593227569125329299804080815093432648417272812516064145836664990307222117602615346692314e-04 -9.4115259691987933500875117078433683239993508844979357608197617593911855333374795364569628098610198572e-04 -8.2892651031528016312464595251643761663027897287068834657662846750241695319386322748699716538959904817e-04 -6.3652130865994752529578676441133249783768463068591706839954496023959411719473854367408442646604430024e-04 -4.2591514805927685617692697770066499452481495831167716863002468893288595595316800155164990360580950967e-04 -2.0325998577120421839292290130535050972179014883724935547440922207008503075139771308673690191201583862e-04 -1.8027515550805624422281513738318717553134700343893131848732201163926917817571769405460265237045251397e-05 7.2716025779878584363455676737397725192979394253680534671043209747363973348630992934646553916894900803e-05 6.0379320639405149612819034822132151904737156943627389952948835195512564029768920918139680163101626249e-05 1.6719398755100825141785244646538751586656917169311617793132156688830210766460534894900256322705574654e-05; 7.4225781149410873558527126384419515336150241687276116134107158216540045693877293228435045880806379043e-02 2.7704158580234621746002950887633614792678202002039165977277173273242349124774515744684092656259441694e-01 3.2985552574030938855393309207633786654702148196660645538251839790017285075757919631800115828772463283e-01 2.6052684397894525778315536811072046378102963093397292067368557975545404029385078287021404104590984619e-01 1.4846831038625446482296599220479286415116866949041736725955063092091444390992430079256798137813885310e-01 4.7322595407017942085094922584137734649353672361254518072452907554664757788969943779239348284168837811e-02 -2.2125494357598407725081667681300587899944680040341083427474328490131311806242374101705405810189429790e-02 -6.1131525319406426609583879703671297589701457205399303756080222435953748941367115821070442346076649561e-02 -7.7287565239719994024536644121635941788971858433649554998897919700419308756701182643362071045643527364e-02 -7.9518750943886895262231513342074990995018101860757945227142210562840129484563463536152109266687377627e-02 -7.5357364917014157352776859137605941366383896797447333597180686245295814585531397828255936060919064146e-02 -6.8643517437038229813080175122827590048700501620868766010620371223697459027224768420756908797487286731e-02 -6.0525216209657324378748242310044857944605344708702981915687430769449398987724145027643270789210881907e-02 -5.1317688673521466986834029891376636954380881330208244242243396994161287384137150809369341025973860125e-02 -4.1495884585935318558692904841821969514112251107127289419519137917081838822473772711710469942594005827e-02 -3.1494783325546893797013236261558629711703418625461557716140624179831675229192352921563290087685921098e-02 -2.1933439458217907777922548188967089374109941056713134570277100719403941132259118241941043984518226647e-02 -1.2949519659189365451528287260542774791410764073881496400407564582735315054628630486653503990472830477e-02 -5.0609859637510749174425660932054489424414756250165571670259296509896553691194460509309890492362516384e-03 1.5225132032347772064334601440107123728558802328021823372203603542323239305188080365308200831475708521e-03 6.3370696406948081978571351270773100766496883625694498259562302136737552473423260916486077737000533499e-03 9.1775506948103826700455655027267353117030359947933916242518613477542409646076163978191110863470004419e-03 1.0319842730736324835415935466355703311439151478608003539644156416721106858969387705676359411234424279e-02 9.9805704286246457701219289593391938702301097770584632510049045934361139466249087726800714982531356895e-03 8.8124928019795187759426470712028871130322215108441189071473475905527988075421577214250134325986966681e-03 7.2444021724484786899806865798340084193903450477521865358590016327566981414235353145806394675995713288e-03 5.5102967599135598081350377691858615013285825882772079736167977656546213510280071525144756222154088302e-03 3.8122753764335073726716607710321293126808144248922863474743002937244743054191013080569200375854933595e-03 2.2951812097367914028962830366017965266926371234818640796457332110935508637323557632643407770835391784e-03 1.0778632331934396821813829874243310303846764698919374657813376093372352796049799066023869837701462197e-03 1.5671068101600009044789552680623535952673492083259421452053812626708647127838913674896896377609256916e-04 -4.6289066471316746108350320325226514601116254024555874529449452187240837965738813160535038094259208840e-04 -7.7854278048373619152179146435746722268295129096202351099936126692459506513877924772651638495880495567e-04 -7.9463207323056084637900591327838828126172751903615492942235933716942957008321809664278207736786441116e-04 -6.8173930665508259211721768654072432054289969412720152784712486073037881537773211932848937422813755892e-04 -5.0437044609014741386497637507111366167091502649280548493673662846032830688503535218725960262641561812e-04 -2.7594485399536873185170685273360392969594677995658818763328659366543328155073761240329738716396191015e-04 -6.2478029325995427126010873526650177400241953935554946302294379684650572360741009652066297060955955841e-05 5.8580830930471009414427122043897701308547243992616544678702673233246182840887990666749042359705837288e-05 6.0756466895595438829737626905308562453279108993983750479116351360097582308061722973635863782519776012e-05 1.7883231102404773322332766692929010986227624114581847341697132675750548886270176450717827951431875387e-05; 2.2168630753263990934454100794804602102533122229312181461899821287770341248237175425669626832857281540e-02 1.0983618388307366938450340612502823660010439747952931993670342997625692327891792625091251337463747823e-01 2.6052684397894525778315536811072046378102963093397292067368557975545404029385078287021404104590984619e-01 3.0440867336157235530897643010150216704228732196589631045823412985741626467620694786571522555388459971e-01 2.5264187135531635267036750583522348119904906580919152313855769339229809471457446988029518279464203088e-01 1.5845109989156910630449359307260101011717203063531885972244049277788763173874437680842017369460018952e-01 6.1947056930783425059906807663903352996657728208960150291858485762242350308292824931283292677375490182e-02 -1.4294899296698579955873895389986486919328657976396651849255238115348964962955342080577355594319283188e-02 -6.2897631377128657818209988852751133517639800125614894899253386016994291968677246377167828736902402611e-02 -8.6851194014738223081881851302581681616587562824962560126064219119691465229394657682319234703317388397e-02 -9.3090096364407763132254972225034861616857416936270835948645848205597226471199466612372697613622976295e-02 -8.7873965875388427209518668307505755506981628693372219956007723204526881186478146083631947972197041199e-02 -7.5961797512332057615286555247229095212920107761552047445716325706784188213610912480985857436803070967e-02 -6.1150842975598155133341919251863583079139870829834834463951798151479908467313741810195315798859178732e-02 -4.6215199813834832069854837981799493786220617058648592269169127098909742696747386990202787375431774044e-02 -3.2650826295982170773276848267336804441670787684181999361229166758821203309070965042972494348663784925e-02 -2.1237230040212642514281271857487680749267747274973259473534974023638871003748268002782175524578299655e-02 -1.1798588969632414355540438163818107546216978160520513676122935104462104430792652618127813504332761539e-02 -4.3150134072091243697243801419850932581183479158829541219452343514768375997597001234012486999999187909e-03 1.4530992335617317248483579791194593823854181051014997072875992069698928054686989603646254304359574291e-03 5.4237438185184059604603123536507213410556354321220029757725640256027587684884510331228730007472402766e-03 7.6603254230481065643569564686678063785242097684268669024207251196139678369679780848349318952706440483e-03 8.5158663290960783305787090941868503277385222024390025467441851795231832066663251186195634213227866937e-03 8.2397493688510009181085505016649961030529661389895851460573114021256415269919077528097298559401024853e-03 7.3526335897195844392937023323730173292439518522882050771636399507395099018207733300480558131127879461e-03 6.1966347107014045867985926892507279538709724248027226779375088783768737007492946315672181185113713132e-03 4.9186757785490258914573464165872933337514134415932159412672197848683746788959986850343789025873965118e-03 3.6324458220812489738233882317241125382807005549925407489366299417305616360221595618870340192096429090e-03 2.4399618659409524606098301736477527737049057523608778305118918344053417551301875752021722379398855192e-03 1.4193387354624654287254894463180169942732406705805351479603132606646171883441343579490480236647187492e-03 5.7101682103001514901878521112152892856720726709847203029603458516361113344242534518766291853785287486e-04 -5.8021648793327938779545565377238955033641747581753398103155135936514577508717349742104573788380112018e-05 -4.4533969767119846232184149258746360293101745272246806922949405530951643317667442616152696906700940556e-04 -5.7106991675650309444670481189264595124714119891460592342233926614511390977264973597106537520597415607e-04 -5.6257724188912762672179238713593609095964142782001202034578367576497349318157132338866403169552594028e-04 -4.6335458821017647304888299364218225329110410075956390169598402333274195241155683340534777709251760695e-04 -2.8814790221576104691148228673865891047681780489773827330816702053688994158300800851584170813217958823e-04 -9.9856930148714185584360519494610293443992960569576113911877631329511132489643768735091444917418721528e-05 2.5276027779917849583751628063591921246550114434827622094435066331987700968430852778535808390371783661e-05 4.5194717241063480775276028138199343953633855190839303488739155879935700591830655603302752476677877597e-05 1.4700661393678496769454358472750844421740530720799090611318483327521224741053999561576488440157003311e-05; -6.4873961606940441242904018979039245578244442182569317195181574064137724967507746712052161949694198381e-03 9.2351451075540778229439656025884908967828868994445045195137248264748853120044890656831856030080194569e-03 1.4846831038625446482296599220479286415116866949041736725955063092091444390992430079256798137813885310e-01 2.5264187135531635267036750583522348119904906580919152313855769339229809471457446988029518279464203088e-01 2.7893541084308530098318715250867231924343484456675028617822089551148642142110552229996304773812161415e-01 2.3586685254297065076525839640297832882616675723203560232122655124570100022285103195144345861655984163e-01 1.5886329743764428076335534374519843930878580089882107096417415036829386578534856148141812707005860041e-01 7.2265645555390605465140817107412185075739121408122074902418129589974000942493347144689771007492723458e-02 -3.5547974410363270756039119198510892305356468396057200504639014324956351728868239844537563703549215639e-03 -5.6928015741808245848028743684834680405804005766639626370502461117897063810438317565413626482793841625e-02 -8.6988692372678858309949108757046867898456582045282779311690011165626686882269079683749430327055578148e-02 -9.7986026072920849743857700999197694667685304762239845992112635824277685349281836029377036363292623295e-02 -9.4774937591249106929708940878925192591996705563951899854293794105103633060802927246452606697179399786e-02 -8.2117273152628610283477402042749101195412536146486172246316559262997164802728651049814036720691809730e-02 -6.4597047380489363459173228710258085905778976245405952644338122598130907235675053668681946216522937716e-02 -4.6111068128772231049469763918309186571519249273598796170210866719325786945344182767716707958267646067e-02 -2.9611774539937382596216667464736826928415273351295891533041879851644956599087350278072286184053166956e-02 -1.6164728643026400294575366778233235894172978824168683875136304671159043204250542080417065926118455047e-02 -6.0213621357970533271180638736054995610264769642798629963309693540812742551030955781841330441311482532e-03 1.3082144514196388070527954944662612048393584430317503603800828876021861409725802954230852856740528083e-03 6.1004270362298653711160632489265603787911836117665676132385473846054155918362052915297996187198325000e-03 8.6771337987329089845815046090391948637956694128887576109560432811425314021286036593202797471538254448e-03 9.5165459982566455938059083542454686443943384212061971970889373225398906681713959785160846804944310902e-03 8.9853155715386508411081221968954726938002951447002822036306029653160066773191516536804902430540899394e-03 7.7136167703678114193830961196191643058991837319428793594758460250388429806167367050436935648386491675e-03 6.1960312947201926826812266135611672048977605707934583281969164143510748525122633075450508576165257674e-03 4.6924073126437335731841407054408416158883984338565688672160624262179318989626289640942558425904896909e-03 3.3508866239560185378089908881205093794829497444652022381079962453617008689338889969922763972791693698e-03 2.2459981870274837209008824040669082927603952438998586073065195768726754043329929559432165869830252617e-03 1.3747640408447728982168065308611667207656512233871263528722648227806655029074891310744619593982139463e-03 6.6166321406914541646748116084825374242584158288497713420094139295616671589820760799413650943670414289e-04 1.1533061618579160984287254321058751287178031416752962546103528427405663856001932753612875771453013514e-04 -2.5722531645616967258438763833366634822856302781966968760020666172102979271742331390575697229334403917e-04 -4.2321050071621325281803668193865876199979909896133596888816276771302276568160703221139524662349190497e-04 -4.7711519768676697373333346364856582218268994265715888560106678692504451067679090138036725031688910980e-04 -4.3440562912101619068235063985741381993421897226560237153714038796390147733797877014392953963469775714e-04 -2.9651665087810417313221567223958909240606937190712812016669368446988758769365764114987218677780487748e-04 -1.2217765884878013941857847983116931457383146656444984424705782126029607601225066569604877845674173727e-04 7.5774735663744753623013868912156702470236230734456984126078111322851426260092038298393251004672982800e-06 3.7772943035504173253739386978964559555544734289403650112395353670455499466704959563903268430262073587e-05 1.3321346598484188209600753066989942161450751018826426878793793430297726736955409920490028246912973560e-05; -2.6956933858376768828574053096207737753801261090198776629370751344236888142059716387948348473078115258e-02 -3.4207936834184441943894572613584009352704058308446163315554321178073689171032617342201342021209132872e-02 4.7322595407017942085094922584137734649353672361254518072452907554664757788969943779239348284168837811e-02 1.5845109989156910630449359307260101011717203063531885972244049277788763173874437680842017369460018952e-01 2.3586685254297065076525839640297832882616675723203560232122655124570100022285103195144345861655984163e-01 2.5842044627000062703697202245371633161569785109583596398206609282921345477226669247454240546942205136e-01 2.2418329694566063039105414209311270176680018937317566204805417306459290763709562550690924108176526678e-01 1.5710418336795972051144024139725136851327396518795030609946760251677216386235602439564521121488308781e-01 7.9650582788963456375031938835632230972547574800345662571591865037840359276289632690146723426191695201e-02 7.3908818052151341256281846521364774472467201914307607862436162226088694566514161411941201025013852954e-03 -4.8980067529532568955132619002793729416474512556546197729746188785307853258944561349930058234101620029e-02 -8.4182558310418741371174558970284869241994597195607874108618061981148013848979483047088869205579284071e-02 -9.8805794629191326825857671441700878484312178554100716075411193820261630714816257936369282119102816069e-02 -9.7462910879702888672882007572619240096380870862027546539526337796861625380697436778328973490334406408e-02 -8.5723647188002880561253989340922510747566412513567982591272506145315323159497219817588846714390645154e-02 -6.8320986120455588934098219517202066557663976768489157203851079621200568128754464598454122942983183922e-02 -4.9105448528654261665264074802324465379439873467365917750243180213471325154882457406752436529721292737e-02 -3.0674619255168135922751104181804699643515002653323704287133577620091446852023729292961750473060883455e-02 -1.4993537319486724961616217005810630985906100051512053715399747024069133437548452825270943474113056656e-02 -2.9760556349240034065979685167145011318723044151878388908843680637780206072598824696458365507360710413e-03 5.0804687493991963821954383144280372860077974080773153614729395529602983678879411550320937611367700398e-03 9.5848643153311430751879216376679779155324597434675557892324067713513615113743986750727948352917091116e-03 1.1385125031880452733158577761941436410296122670437566261603016120766706060975074829447440528440886179e-02 1.1251429649525883137264968880289387085619724598497834208208301976025001687888188032623778740644776735e-02 1.0000184695924161983787611551351417229675497998895732381134999079727930901991349328668519070016199833e-02 8.2140705732112111964785275039940859730209366862748977684213587727914713800809458219630973435111765432e-03 6.2354223798741313292729119430383909421197168731158201052230621415256082123220398968588884796340761045e-03 4.3129586547509507000762765194288503842229337043117284980821805525159330406095224516648607019057055380e-03 2.6409900323466458713122508140834281950781367082670222302313357928061319922789029948293031014323172344e-03 1.3264900604732842475748119486820843605948244280972818401377148571784716447031940020809674298775196534e-03 3.6728220880627500094457966732587277031136969939994332612468854171606208471991278042935706114483228144e-04 -2.3475759172822025343938919586104073168781347111750854142246355902254035083417669019834456947522538180e-04 -5.3380255438832445783704573782084190628408180287819940074375431622815472822726649947903610886655966960e-04 -5.8060193640349563354048445459052696869033964522707646152064817047866773036820343116082238867055465908e-04 -5.1650154583576776299993450126978179303206073993125684485990243338412553259999367232295027002534259181e-04 -3.9688149226672577795585555970898825823030792051630246729852311463327899272008066688012534617702892424e-04 -2.4051972969516062262854351983883526624723707089099884867198024586082802325022744687723159771568335628e-04 -8.8069749654149435159122742911979889189287731804925263909549336213459303796896871199488187077016036963e-05 1.3363093483522395152950193723367771246202340217290594385062403140597019709674518209466922379713384291e-05 3.3002442534302847965776262110248827890473731950298965022286322894577188231606863872094629603045871639e-05 1.1155553940246181070516824683693044464235973360546407821085270303606864854976274739505614373352102864e-05; -4.3959650854340933363962581431513980759523653801213773690081418455134134865521190934129563852139935393e-02 -4.7936280106473563822273718068485439029305562864877480498292071013310253215052881575709547263959155213e-02 -2.2125494357598407725081667681300587899944680040341083427474328490131311806242374101705405810189429790e-02 6.1947056930783425059906807663903352996657728208960150291858485762242350308292824931283292677375490182e-02 1.5886329743764428076335534374519843930878580089882107096417415036829386578534856148141812707005860041e-01 2.2418329694566063039105414209311270176680018937317566204805417306459290763709562550690924108176526678e-01 2.4276372593670662480487552557601654434524223839268227253940417749525687256368394696846377778371679326e-01 2.1364424444985130954306552516745194900454310173204687662773551622510401156799753282991148907117914593e-01 1.5371974925599176679972411975093566039328716143502693371052945230361075416566648404780187153326591591e-01 8.2723190770121870957128979132064476371647621430861394774112403257941192017575943974926565926530589002e-02 1.4769511113610022910241574979043058229231930598227497837754403324432540124862332628081979541253059703e-02 -4.0463878287588189136252998550424835300478743473590446095470774439285658404220307409964719573132005472e-02 -7.7269733649356095134295235358830093579113807877535052687697788069748382898771532739220488528321007702e-02 -9.4654445235984080830297289005220942422039294094898320738376943117284386656169481785722779973739794041e-02 -9.5777618571248417885860707602209547924122420858799743435456779287005732287353005765176826964592321605e-02 -8.5605207483061682152965007380367004037120612427406960985382092280418117709865086459024887110945888839e-02 -6.9270615720300494298116059565361128524170086829160405186627591699286543340159707586232374328545584582e-02 -5.0407680811932134941065960600235390486728168544933243703028181221666297595199358701617576964741507563e-02 -3.1943347382643970664026862585005489114456108373038587984282774048338233818183168796825582387108079151e-02 -1.5626834697732498157728680488766482735473195135258275154783765730746605076343929389424620145132465819e-02 -2.8417740105440481994721394716230825127516810985413046758824275181181753736798650685491647693408840771e-03 5.8211201016387846927492624973122651981547040220990357698679827290545749203361642260359947608290538254e-03 1.0690701646488257450198399641824982804412676826514446919059944276536162719965874727388281589171175169e-02 1.2354062628288133783754653807067758640202117734425559044742869239608441950516706329956041707592156244e-02 1.1968503020672737751849009467589798111855397974156250988533947840094712820787437311056823562504845475e-02 1.0453337665990191141256429505551709155256630938369055344787667795960744247692821411126364790561945280e-02 8.3970524080529940909181470442506363746341137658161640350687430702938069359521504208300384645995883298e-03 6.2127271780240407555812320152788780635864076785384862195126757587347396015353188234886060073345256784e-03 4.1618522459428782291483862571423611301410385047732224870055175684045225905128853517425973324524928862e-03 2.4169386196745905219265784901432868998313069300954026295830456663902112465109866212963790064703739675e-03 1.0097720635390128743635942851491061090586784853745621646376935073361917689897743463504960737311130373e-03 -1.1378405909164328345938457114836590187117286634969576710595080146779883902689731970249102471160106375e-05 -6.2143419356419114850953204017675030518522259060127729569234895339344802821260672583286714479583752583e-04 -8.1638142924384424453480390146340326320911671634383989154954675947501215884530384315236587892172644274e-04 -7.8450666178904696688937932827958029414598247763151454444408330812071958153866309192795771355707898011e-04 -6.1805648505647892976932293158745448939003048993165849042615140170139989382930998000109470185636059001e-04 -3.6305949382704256744008094486642388401892693529177079427352459730611742375070349006903927161421620712e-04 -1.1244327573146234654469908423661416183318169255309314774856666833173866300844056708582303412326643551e-04 3.9760795419737527130899793819670317107940528477516256445004284212772750974497785192721543980610556620e-05 5.7591682019272964700478214430064804423505713418687366225394223796308563352538915225543279424743170873e-05 1.7995422947662583209672522192154504088497279732982253729419069041267242702343965640897343063181531913e-05; -5.8268533400184820442236542155952445547966908942706879862375925198896873401875070109955026513996201550e-02 -5.2599245378916199610081167260735312765243252274015765067264396157272895224974262922298151285199587983e-02 -6.1131525319406426609583879703671297589701457205399303756080222435953748941367115821070442346076649561e-02 -1.4294899296698579955873895389986486919328657976396651849255238115348964962955342080577355594319283188e-02 7.2265645555390605465140817107412185075739121408122074902418129589974000942493347144689771007492723458e-02 1.5710418336795972051144024139725136851327396518795030609946760251677216386235602439564521121488308781e-01 2.1364424444985130954306552516745194900454310173204687662773551622510401156799753282991148907117914593e-01 2.2602515088270551472889726170453724919110169392395059022204355679183277302749602281813461575218455187e-01 1.9845384430466268919464988970077849369884069134362223507366205274773217680721153523802716246132574000e-01 1.4524506023583237252026820352918271867271463807300957147427674182282439171629355546288102989440350363e-01 8.0883145113776304649291423780167192150058136450779836165418339653896257243314313537666760873839168169e-02 1.8033784256210138486635520962614703033237638976991040425729832894925575603808515145422235201203037639e-02 -3.3381746148577404715685655670011776712677282128162225331545004106457192111011217383113846204785741871e-02 -6.8088358931169087797248636838196446283457630307312186817892062499830943865706840144856127623246627556e-02 -8.5394282755594534291423538180834960135184274982043311075273625373875467181983063559502163060439265321e-02 -8.7794629222692259447406426380908549505925764293619385817245956012541426908509762167040836492395400271e-02 -7.9768053969314015534745091293737168211610620858641589810238900323724908940670539183811909429602564768e-02 -6.5232434561166338095517707991994877911787947265900245097938236113100385577729747826955087766956023768e-02 -4.7931008503296095163876135574570856753046102779624810980428983756913372796761988524648075792467498212e-02 -3.0473362065431274597180387120080772975172634378264898749533357161935174511526506297116897810547522761e-02 -1.5122536333936485563677440310250101092801879671597543349368740529740203796828769610658762909119958885e-02 -3.1993847134717094261844580929627751024137767729903303575296872923362605024595003319500181196596033476e-03 4.9807953982101784221559155463351786586892922446359663129756398276373804597211834491409117664330324740e-03 9.4959221769745888233106248203746669965350028317461053560665315077742974615588586651651108441880654291e-03 1.1205164761583742179038051864783781268367752782081927086758897131723292811578417635537282523942245145e-02 1.1015471730812531491292148569707780651571042686270039202235364720037944652087105456948275474077798712e-02 9.6310772968639091310488888210318241199131680231216198681703142071347965620605151760946697451039011990e-03 7.6520081452374147542386633741127343469929630008143671700626910071702774042557877739614540194014285787e-03 5.5551460830270935981799155433572087215836426818220373678367999214693459338616887825558089270920687268e-03 3.6330699956717580694506950848817615568696382492967958726763311205270497700958209092914475161220461200e-03 1.9738381136319810408873210486536916350180982985445754703310281243944414853699683297049925068673444371e-03 6.9407714135177038207287304860574849129380003209668637258565836796298930902043948583792154576947125197e-04 -1.6773941100664391282090216800014750615548544076390486933357945338920688865296736512722721260585679748e-04 -5.8584203455146000333570659035298008625481002330035729955930429565538743439661400548434378065325318698e-04 -7.4298398806920072943288867516034231879406175634072172184282960824223147478481551569654066284286308400e-04 -7.0133495450417959453624053989224699147662625243296364947187327432330288921273690288660301207657382209e-04 -4.8972198620176963442923741200880164051934717912998454441373981678352024956892957686339145846524552667e-04 -2.1309232714817230560233358097869744645497465997431179007931157126253753920985585039244321605987787755e-04 -3.8438890632964953894414545978770460494130204698169464928160693374115407537059088235197537712995799994e-06 5.1153811319273048926565974490085767114870872786321800998977386188992606823180693196669125048323677879e-05 1.8950441613075130853360621718712574028417370250471045538208796401860898711669603808691140210227696518e-05; -6.8206945464364358701938529336065894129773586201828958782663780791461169767201282301417661986366995728e-02 -5.6434365730569007865259226460528899378370774886379499036648906931765485957381235059696795280136809804e-02 -7.7287565239719994024536644121635941788971858433649554998897919700419308756701182643362071045643527364e-02 -6.2897631377128657818209988852751133517639800125614894899253386016994291968677246377167828736902402611e-02 -3.5547974410363270756039119198510892305356468396057200504639014324956351728868239844537563703549215639e-03 7.9650582788963456375031938835632230972547574800345662571591865037840359276289632690146723426191695201e-02 1.5371974925599176679972411975093566039328716143502693371052945230361075416566648404780187153326591591e-01 1.9845384430466268919464988970077849369884069134362223507366205274773217680721153523802716246132574000e-01 2.0654758077790316883303576942439710729507385665346302856735847619741309708761277844346656026994489710e-01 1.8128480461771761398224141386247170690929565626833387663830954333789828910395186095295072622797026123e-01 1.3311741326134398716806135066134432684706474589409070545908392542297906252291907680094069657213785411e-01 7.5219904344054369784016828127649317834425455266422049105841019160362103813330918609637925346159018499e-02 1.9686074781361140712654029168319403221095323379926289593782623350365736074275790529735152698275741378e-02 -2.5727210037307588206030439658882441559173318264647871357612532546783175628319310791469094588790115671e-02 -5.7087594682569478008446053628108970122629451826121424052499436703587042265393235512570904288380567689e-02 -7.3624918491099063071259961987850859573664865941900625005641140022102763413652190584052169384438807965e-02 -7.7466793458327846854043162559875049871843005198972785641841707037151241806389172695041228972062967958e-02 -7.1388908193210375931395868914562873798007445069665220754144463490705903379939823702594150025250258100e-02 -5.9009626229715327772471224759971067864730230231239130832691702232531253547953842331630411731516777860e-02 -4.3560778784660243992784371515803545859033725413440015506339838338930780600056297695068572397045350134e-02 -2.8072918211132927806002201526532919500740883701022512293311301702814487699372739427778784423579428174e-02 -1.4528411278911102127979082151131545016838596324697800942988903030883122315694114220589190821136786155e-02 -3.9098665698525574279435076158811345658328427586907617474868951299641205515168258192746740408474739311e-03 3.3588764962200266878012655058393932684068401292174502583644947692696458369490184487530883015215965512e-03 7.5960656385167212950272662350313740135187693317456470561745241074346648023188741424333445895980992438e-03 9.4555050079445888752315997361888239136099658208273315871018136041086562708962035160409448608235138952e-03 9.5428672493242717052396387026316069867241831376821495464691219124217782119944538755059792080097524085e-03 8.4556378087947349777456204442333675438075614843358430508966769490809164669189988406585839469705524199e-03 6.7834506484579775431101979107370194602334667342322260703221749706520907389468170714702338881530653817e-03 4.9200748198883873854030346369831155289083737387359337852461996779864874583682368662519071078511594319e-03 3.0900855618840110355353617487884482699474196785244683680896610874698648438213931928517137262949994242e-03 1.5652618193723983171809566354166458315686034109604587897354704290636049787057030963192827196323204636e-03 4.4439355110879592064269624888943152212712668078472155344426764168060330354678380771072177317721917156e-04 -2.2023557452179848976481831073172798072350012939848121458524308926240491931155513877498814000907608771e-04 -5.7513156698360033059028232519152053493407747438418660989012391797325653627907642879933823168050397248e-04 -6.6985127789175682675332259335803011511171651302850205575823639262328300942195184564815677171311388642e-04 -5.4258393772219156222288581763315398856229442385633480696316252454811232027525721313934901005395539569e-04 -2.9622109807170100972323060418622721893120337437950257074849634111937619168251166086801537079348495257e-04 -6.7079537390645070597551284255353412866851967786278347150096673817267876355762446709829252373873093244e-05 2.4508714875143431809757701342292224807821989956384090942141156207059795339240296849661264924421885325e-05 1.3946159037685935400312087533239429674387264392383308416015040523947975999493628688824381028174775937e-05; -7.2866137226414601845142725908986731100293152383539557753632714831367332142658395440609946270650231690e-02 -6.0909179465621403565951468136786262880095552931731016500615127497543321257440471953444168153617906938e-02 -7.9518750943886895262231513342074990995018101860757945227142210562840129484563463536152109266687377627e-02 -8.6851194014738223081881851302581681616587562824962560126064219119691465229394657682319234703317388397e-02 -5.6928015741808245848028743684834680405804005766639626370502461117897063810438317565413626482793841625e-02 7.3908818052151341256281846521364774472467201914307607862436162226088694566514161411941201025013852954e-03 8.2723190770121870957128979132064476371647621430861394774112403257941192017575943974926565926530589002e-02 1.4524506023583237252026820352918271867271463807300957147427674182282439171629355546288102989440350363e-01 1.8128480461771761398224141386247170690929565626833387663830954333789828910395186095295072622797026123e-01 1.8614701427711225084662984943302990012682049058360705588263622839816769897626355793936479208426655048e-01 1.6263934993815534979782384639158775719363069911021127880757211187354922485089615657764464503587186656e-01 1.1982280093741647067459657262288110979793115196155719467397541931706754589105720460074059115071623301e-01 6.9491315599005413446188944792835198156822657480847137288193165325644741992031311913693414026251340078e-02 2.1297145416303455361974572940492035558719452018370522504929262956428211125503134163337239466526503497e-02 -1.8389145598272414084913952472323390147353156398618862760592535072264935462234274500728800775570478298e-02 -4.6364180947443569307108632465895869299253461384133637251066746775667587285462582444421467501212484632e-02 -6.2311867183763474354696455198853173068923137987143847482614435702947150521364797651723295548805853818e-02 -6.7021998957137071517396348757469007197962661654117499760024561639503032662230816000794412470176120128e-02 -6.2739811750654553037730185798611905180199117283965652770410242116941648674013844480006940681463064011e-02 -5.2291303109180299631439737285957226586730999645021579423132835394793841433789670429700501219560748844e-02 -3.8990338364879210586631617201365109606989655667174312158893869755089447567122673491077440990212862117e-02 -2.5531632270532119577057416573164219216714479387654047977237103983925874261724651451598014121983516189e-02 -1.3725002128014532955663438875789731168596894442814444796908827840805150855167421018144314030180608166e-02 -4.5391721359946707346813843446751015327091275666973135518496279826687101777316857271432829565479703800e-03 1.8637938137502153495746328420899604667273775932633202922805892745656311186768555880006454121555043863e-03 5.8498840031382318295290242412548093563383898974894188204573542151625633358588244765814350609998899391e-03 7.8117402624221643992932935302677998973166221014838684135299737618773606104759082480747190157180092815e-03 8.1782631634503955735772049318356730601200091129222726870148874632444951109992860160801164449956461447e-03 7.4723197513852193361540720057469916567799147928040212293315322239363136852134797593608918815148813301e-03 6.0847303313777680855748507243332106329881990133661608560656822007070030844811038173034026593411972359e-03 4.3320491938588582362871837034322753436757117440196949931534471124738744312687147161118157029038977562e-03 2.6276865863883480633931857976569350262026968418838477909330653151074909314038195929798346867556827797e-03 1.1969337764746350142026201758163631228356246752197345339949496153299374476870356345357230563458794357e-03 2.0160064337334024251519057951224862148341210312101635148715910731765641311043780999433329007540813973e-04 -3.9976593083480492923463615434455115646707284281888834559991404096207315323516347373352687126061003169e-04 -6.3429555580512235315223882605869106452356508187665356266243827280491876051228595058953963734085766610e-04 -5.7519435593057415433430190502453997108661555630429306058319979434302071739760017844767349725661289830e-04 -3.5319717867747223231166910014453202579518306744701549345557297276868475243916843149223028042460342595e-04 -1.1663580384604077025665828830245242282681605376655847744970864272599783295696544370729745732911789054e-04 -4.9670814221197599018817510126913212023692983181204519697317250303367932467564178753523726504234217486e-07 8.3177799989433146974283137592779923194466844830218546359905860494866930226578475210364437297644045729e-06; -7.2561094797605699181235321610816866206931456220051271714622676878882193749124140354174517399568627395e-02 -6.4945715081023506386587775468636746368865448592126973403352880407091355558348544074669587256315590331e-02 -7.5357364917014157352776859137605941366383896797447333597180686245295814585531397828255936060919064146e-02 -9.3090096364407763132254972225034861616857416936270835948645848205597226471199466612372697613622976295e-02 -8.6988692372678858309949108757046867898456582045282779311690011165626686882269079683749430327055578148e-02 -4.8980067529532568955132619002793729416474512556546197729746188785307853258944561349930058234101620029e-02 1.4769511113610022910241574979043058229231930598227497837754403324432540124862332628081979541253059703e-02 8.0883145113776304649291423780167192150058136450779836165418339653896257243314313537666760873839168169e-02 1.3311741326134398716806135066134432684706474589409070545908392542297906252291907680094069657213785411e-01 1.6263934993815534979782384639158775719363069911021127880757211187354922485089615657764464503587186656e-01 1.6548062579131469763929679642390974706977583398904234305959836043705781699943372360678096476046961638e-01 1.4401899458593441814869807348481215523761475524469753156774884810012641626850078587802043460145501138e-01 1.0698645601848249365541441276370414584814131798857760027267449300444528529309601611928230038758879615e-01 6.3887819941058281180917897137948512556570314416303935987060625098924241050557153275024244561490179402e-02 2.2691450824725269686818025566722365793468087471446313431536287000566687357767242174020057083760766106e-02 -1.1514819543547030519267319034587814966494550308166983715315307039987709521377303931220351536801502027e-02 -3.6615708396269817930238552705019431280491943430181378837431076663082236742998094367793697323703046646e-02 -5.1501762438011888700979618841640617813613401190978592074435273854668317067812482389486543805499825600e-02 -5.6574557371130301025090009813834079428704180484652605168497258934994321504146018878645960709275144533e-02 -5.3491561019857191658138523804035445638661746091447276985848048160808604987333368260042307831944160559e-02 -4.5056542718983627023302399565764876637486733723311437367459309097418687305169100829419216499641119520e-02 -3.4028071692183769810099272641254463918797923830314436679715396529321309284277058068956915572987034093e-02 -2.2772026476822098503463115328400651407292374482930590954589731742058256908021843076288831756797243486e-02 -1.2849511307571722068648899714244882473890520897883363774312169496092479440012996065634845381415723958e-02 -5.0786469676149812349856335181359940608527739820002049134452861967425019495806419788192469652079621114e-03 5.5756625859521907203903608978284432558476989984875159166869892941103998557712740989467854474093249343e-04 4.2376223293354644777916316249024848673998706656849091318260096822517039357245845696305869603094473022e-03 6.1990000072647447609394296425868280321644625841316681524769396499446958739348711354516656983181559612e-03 6.8257898214806308338309727293338578080944225963178298879263395287927574062906122020123305833965338518e-03 6.3744341309246607861385308746117255502514906289491398734769786441204643920369200016326564563721886567e-03 5.1410427872383330573527435329329395580459387653096514915916979718474291148292843704446620205035494187e-03 3.6232720265057979311110075847015178910302756859100404735829956952381570744465853537920547889219855075e-03 2.1292316567707629666269710800527048288556680242044654577950635962424184870296228839501104138756946524e-03 9.0556010700734118940592473583916973610658247938298731207124300439073019095296885103774071163617299391e-04 3.1118856121062537769995489507760564231621728034414526358102861844809523797684530872058288828835563055e-05 -4.4356616036669140673422990955962083722764101073632186591074121742795488291711379109109456210675696046e-04 -5.5735951097596327605257754662504816623007292688898808237986594905446795318353212810985341195579466937e-04 -4.2016436938374774240182555220533782893116148730192334309907034647542541587413753159193526880196860059e-04 -1.8742377817545476514933644986104265696474783154417059749221950799930497141092573569918471074345757114e-04 -3.6088558935860819734139323701589174488343170280318643545414445537032250059467368756804091798558239372e-05 6.1558417841003753733680983920406059889116514313803331360005774291647508232970679726497512466793533081e-07; -6.7552984679774065909744592204723000684550872534227228311176366907533810459426424946503450261212540978e-02 -6.6222173662143681264349147349625677309665352300487970156200937197092486726135037803877618886589320205e-02 -6.8643517437038229813080175122827590048700501620868766010620371223697459027224768420756908797487286731e-02 -8.7873965875388427209518668307505755506981628693372219956007723204526881186478146083631947972197041199e-02 -9.7986026072920849743857700999197694667685304762239845992112635824277685349281836029377036363292623295e-02 -8.4182558310418741371174558970284869241994597195607874108618061981148013848979483047088869205579284071e-02 -4.0463878287588189136252998550424835300478743473590446095470774439285658404220307409964719573132005472e-02 1.8033784256210138486635520962614703033237638976991040425729832894925575603808515145422235201203037639e-02 7.5219904344054369784016828127649317834425455266422049105841019160362103813330918609637925346159018499e-02 1.1982280093741647067459657262288110979793115196155719467397541931706754589105720460074059115071623301e-01 1.4401899458593441814869807348481215523761475524469753156774884810012641626850078587802043460145501138e-01 1.4475308382337778571680045367759231323574816858078280069053695041421820158442512230162381695596100343e-01 1.2575697292657075607814381086551852537835159526059376826447826722408482697041429500483298399234561919e-01 9.4082222329104177356067351910100303051710409458732954420465560218281355501233480584801026779767502933e-02 5.7759007370560055745173074632934429403033171535294829385880541478192863527796985157469495160129411492e-02 2.3021647193286631459723985520089773771772432389752199048126035261330671531187499241592707771391344516e-02 -6.4162292559510336514468729542517615439707276822380895058618773379390311497567887078855518693242935096e-03 -2.8264313491861070920555123887984079148173876603664876181374013586424095990557826262653606113257210360e-02 -4.1364279269315645006663545810774128534866923310758739851030976016334307415045975551229333544818789437e-02 -4.6136631906001279401609520217139347632157117564589298598912389423935779848364535355444763053563017951e-02 -4.4160068307741235845461080456228870202284498877483795911099818892249734989182424782917566963599730368e-02 -3.7547101130151727724242303379249430626926613736662637716468127057304149871099122693763107516111331393e-02 -2.8794865502257081276432595176810451884758635334460149449313754623879550753240053830622288377119254571e-02 -1.9651451906707037513810721393085525475018443330389766539366080965147120643084919677472899342455781410e-02 -1.1637470517132715395177388170290782119923300934351477503500345985073683693244345120075004945642637725e-02 -5.1799986345038594159567638795887966603793153996165134966407258882150538003393906280617488593962731021e-03 -3.6026499963578198346267847891936811384875376512138843394278961202359668129340687605135131939781471466e-04 2.8519051753179586106568340512295701814282504663067641390581708550271077196727600461290165610722552404e-03 4.7260877808408185497974068944207302702701439560215253789660895615874272913054637005516997383509965085e-03 5.3708711084574108123680775040898811792669692687280126460057477326422929660090682379461586567005227405e-03 5.0163490000171108626621441948578620306046144035568004590127643777877598438351486547261777865874026888e-03 4.1101520699536776740009950144990624485199395847624439886798057477045537721764535127409124424298305948e-03 2.9038963030667300804100537866979085189145256171478276757136690504929673304618458668320771317992984469e-03 1.6525565320615500590552466086860384148266181607125033348459106137316317594707526580768546887695410865e-03 6.2281886225837843945309607500530968046808216350096687677705644764652877182991938996516952489598871265e-04 -4.3486890028318226731529894750911263701845257692435300378581110696807962349148230757572048425223485793e-05 -3.6988024988297984328897595328075443591730102614582615997163496307113533063542041602607931336844069658e-04 -4.1217747163862548793652648387122428043914217312888197083864303169819001639714852268718307893144344712e-04 -2.6305677898689539617077746226567368096500257063930518987346625364559204980516436725505001190635681732e-04 -9.5172278915586505114474628238825419692681187364509434647766610775754590218531741541105139704887343507e-05 -1.5284691886583970802686961278990884281896128235931824972348101892503348193265496922082567110282221021e-05; -5.8454463617760031997736895457822486665027186151224409306297694140069445895772309685653561138731763653e-02 -6.3028466995615012715145856853106181078781030023539770379800107096154783390103736778899724704725366707e-02 -6.0525216209657324378748242310044857944605344708702981915687430769449398987724145027643270789210881907e-02 -7.5961797512332057615286555247229095212920107761552047445716325706784188213610912480985857436803070967e-02 -9.4774937591249106929708940878925192591996705563951899854293794105103633060802927246452606697179399786e-02 -9.8805794629191326825857671441700878484312178554100716075411193820261630714816257936369282119102816069e-02 -7.7269733649356095134295235358830093579113807877535052687697788069748382898771532739220488528321007702e-02 -3.3381746148577404715685655670011776712677282128162225331545004106457192111011217383113846204785741871e-02 1.9686074781361140712654029168319403221095323379926289593782623350365736074275790529735152698275741378e-02 6.9491315599005413446188944792835198156822657480847137288193165325644741992031311913693414026251340078e-02 1.0698645601848249365541441276370414584814131798857760027267449300444528529309601611928230038758879615e-01 1.2575697292657075607814381086551852537835159526059376826447826722408482697041429500483298399234561919e-01 1.2490452711172569946165942277991151285344096823221869554602501288745766413892633049007793888519367125e-01 1.0766041609760791203779841319154553159872910622167975442685624350436696874139600804310120863762493649e-01 8.0647080921497559559848474432830518417168428058853477979735300499481305022532370228509080636592566941e-02 5.0283199454700595002565959802947118926252542484057533721819040533524793195765961121322600507906219548e-02 2.1202561254100362207714492361120672617501515641363940860181113973538065612811637000213646351171442691e-02 -3.5450017772286212445466940037201956048081255790726332089529014806400322843755931226646411223211566467e-03 -2.1700388224956009583570146468784412121418034361705369565499989428543346417423206459911760490764335016e-02 -3.2734865064176310467731605174119379098062727564282058211514527665962690790053092737116605326828527396e-02 -3.6980200363350571897975898018340727329789423649927445604105042306416609549120824222206702259973208640e-02 -3.5517003057502572707961295380486747506486321790856737000283410087137403165047707800518839037577807145e-02 -3.0424155476293290979620761835143155308510300459042799049112511459404622388034417186787828164264720925e-02 -2.3341317332437959638680790562075194189790326909058974585469913566739445763745924639557143561916979782e-02 -1.6247307449069566158885246532442155780299975668766403521087984832586680786972834455840376205311030153e-02 -9.9413960090388731580604961100209690055640900213621624092692744318115721963600222278161540903647634937e-03 -4.7307875286984160629219799227492817845419419387355766960925361012553304630029569872348264428077063709e-03 -7.8483427326309446611185920811356477644508676658373625701710851972915589723470296363702838525148520462e-04 1.9954373099108128313757136780936180616786276170615625478260434412723528311390861992420734877408905909e-03 3.5573799998569854076435990494488857879275986553739364061975392110343932699663657194351172239044923986e-03 4.0608842557989193897463810380051824372185574941550407475346616822086741912542339351581874848327213589e-03 3.8748921288035320522317493371068120056215744521083455489877494933446420467327427773068348173389397551e-03 3.1755610317496239282667355861424500141622608957399997423499133478395626185081140094455025178541522196e-03 2.1525547500815560338803128914079324389710544202963700434685221327608130311972081206446597657350775103e-03 1.1633907712893206448374993890613992938531019709552543926975212066940737067344318035227045084128209088e-03 4.0236388787069176518718429518904160541611254416838595912100273294553174332187098222855008666506813164e-04 -1.0871029841377702248291862405787900403105870786887978937529218421367336199568009799620805872338349719e-04 -3.3788730230056428075994144642387509222411627524331807980671708125322919583582863096969399342048884957e-04 -2.9876445772831110087949460783875518492272870203640594114535484387454246554741820530048003045013814967e-04 -1.4000019735988699857157883713091307388734964134766525013980435764312207357708063330635959726776442359e-04 -2.8905227783779105248072455158788052910922214807563562917225643557550972874194353298134228765805712619e-05; -4.6497024507277616691504640260166107764245826463622400739038825279029460266736225651578457532205271886e-02 -5.5233775287392990153229820810866938217764886745688216786771587132527004980671868659116923416709941580e-02 -5.1317688673521466986834029891376636954380881330208244242243396994161287384137150809369341025973860125e-02 -6.1150842975598155133341919251863583079139870829834834463951798151479908467313741810195315798859178732e-02 -8.2117273152628610283477402042749101195412536146486172246316559262997164802728651049814036720691809730e-02 -9.7462910879702888672882007572619240096380870862027546539526337796861625380697436778328973490334406408e-02 -9.4654445235984080830297289005220942422039294094898320738376943117284386656169481785722779973739794041e-02 -6.8088358931169087797248636838196446283457630307312186817892062499830943865706840144856127623246627556e-02 -2.5727210037307588206030439658882441559173318264647871357612532546783175628319310791469094588790115671e-02 2.1297145416303455361974572940492035558719452018370522504929262956428211125503134163337239466526503497e-02 6.3887819941058281180917897137948512556570314416303935987060625098924241050557153275024244561490179402e-02 9.4082222329104177356067351910100303051710409458732954420465560218281355501233480584801026779767502933e-02 1.0766041609760791203779841319154553159872910622167975442685624350436696874139600804310120863762493649e-01 1.0464352205917006833916511637914531480455085895061838827529085707200209004603653690984741122347956862e-01 8.9235478469476190779701796471021216631547283125006016559901145236887899663764144365776358957650570620e-02 6.6659848792491214261135449278206398412331399930912657915385773346401608872155925577739729053718320757e-02 4.1787162547424434869356239824282549012979409991269003105728329231273327953089789789903531486414014496e-02 1.7910179853864173685684295501530611256134107181005853718322726821078123522933205786580055168846210285e-02 -1.9886795522253837417861355112680184636597440737795662126834275194621915767522034397963923714382032366e-03 -1.6708996416785042549061128197013222762615400288511001896841614140223367188222937978381545654938638561e-02 -2.5528814570181174010254287508186489637893921085588762693108121851769463860752049177037187740120654272e-02 -2.8647465308775512039201851144749236927518671508080164815114792274163769033993953584922116074901566398e-02 -2.7557562847569613168574309438600716869202793233696914466609795128289570097581234330609457954632451586e-02 -2.3419341048893908913812525396786990342419190170080735361860289691675932883933985643438995004645874518e-02 -1.8207643704510799902292588215646879862647578317776891894749657041793026719343953945377035783872486205e-02 -1.2912857802236503091000812558863579368335630842468588217691170596798681041126640390138084751254157242e-02 -8.0242036765817998453559808176757914474141580687126238438943783882680027110307439889640936887431369756e-03 -3.9175340080706103546303598604440285521548044300349069191753378058045058105265149205518530480988764217e-03 -7.0629586457169874732357401774579847272591033627364301120753342824813982053621288537399952082950155450e-04 1.4308836848703853697588616169562834739564883230835883460715751844674306011987527561224739825966909226e-03 2.6030299507471770240617393208235171824900828459267047308153134527272683105488928919806493361499006611e-03 3.0503353199447019414073638325368203948675217772248173271114016690215964517663726415086890286047579433e-03 2.8737849809574256191444913783681076788018262509358379604236818146888074506042145962972928048018880414e-03 2.1925539116960889957673994741349002938695722125775339745882580903600343912796848749212700265324540743e-03 1.4263038406006844175428574958109827482857523454428208247012221773273643900267168447064638084299905863e-03 7.5839216310329081059518503073105163682594710839477404029708448125204489763590084833699970329986178519e-04 1.9593517811718983406227937365086191337018509103464746866820109882811895546158598742351165153679620916e-04 -1.7516838905795974326902757536242489455363609414377273072872641248296253995523388451493575942815450546e-04 -2.7344138812190647831431429974199450710318026482983133462012118721656551285522583675044135269011432728e-04 -1.6409995043269182252888958666371655206239340279267337069653037601764783706109842299803366394492119200e-04 -3.9720080967044037932205311562201695144072914909255339163646851742543701524183430027942712501939502327e-05; -3.3464571310488323902319462298103830167204962314656831765028034009126755498987259079030385360544721517e-02 -4.4208357945596032860364710927719148166941050564605329015354281483000224401771292304546315667918854438e-02 -4.1495884585935318558692904841821969514112251107127289419519137917081838822473772711710469942594005827e-02 -4.6215199813834832069854837981799493786220617058648592269169127098909742696747386990202787375431774044e-02 -6.4597047380489363459173228710258085905778976245405952644338122598130907235675053668681946216522937716e-02 -8.5723647188002880561253989340922510747566412513567982591272506145315323159497219817588846714390645154e-02 -9.5777618571248417885860707602209547924122420858799743435456779287005732287353005765176826964592321605e-02 -8.5394282755594534291423538180834960135184274982043311075273625373875467181983063559502163060439265321e-02 -5.7087594682569478008446053628108970122629451826121424052499436703587042265393235512570904288380567689e-02 -1.8389145598272414084913952472323390147353156398618862760592535072264935462234274500728800775570478298e-02 2.2691450824725269686818025566722365793468087471446313431536287000566687357767242174020057083760766106e-02 5.7759007370560055745173074632934429403033171535294829385880541478192863527796985157469495160129411492e-02 8.0647080921497559559848474432830518417168428058853477979735300499481305022532370228509080636592566941e-02 8.9235478469476190779701796471021216631547283125006016559901145236887899663764144365776358957650570620e-02 8.5270497027084115711823829588038081896572114323168668633326559662598303270722930628125112971830313085e-02 7.2058625418036572364120554617021236567339655418289975977415729976979338302033985068140120042792970585e-02 5.3867679776277438154468213370433903118115489056396447873937634549992645608926327975620572520961958584e-02 3.3684429349263597727469274342656413614390195368420639983668363272386926549828693954746691150606552609e-02 1.4780635045310965610565976392250480216558287112943665110450301521781582677609828614404330987650175113e-02 -1.1765353730665037555795098053200790040865852124269038466111750379971000478714295583870211733725895401e-03 -1.2665155630857152599574471809296442123869326300887273667700702640162951164687769591673630012557800636e-02 -1.9191369604583034687273814984218501957649448942720917894826368153509762151844696011479244617187675854e-02 -2.1637342641118418844961328345160203501272793467003422288368548387974356607105166093590623605703393141e-02 -2.0580047513148960226482769385846576045904687887234347830691121511999753858264481160376684002844053463e-02 -1.7699345575460150137880092739175861519658392829214276506244926190046081473437377708590436429204802427e-02 -1.3977651730181054518636725661195772217369978686546960065235014293144454111573826589392043345520049210e-02 -9.9807392484310708497471514373241691918455116928481938865971976288565663826301410927872098134459264006e-03 -6.2249278141676448575670145513436329338584387310785302647216870989353662121597988883543258845477828206e-03 -3.0062590687069051323192863555321961800014857520017156465261169485769268812937426336896488963321025712e-03 -6.0661119382346820356264213792910035117375134101002234588741005230886287513227687820831855911673279445e-04 1.0153475830663191833777321046859929367545903777812877524060825072522927232860552344679737290817550297e-03 1.9573745845351091348198369214582247989695417371259404915623056149040334745750407494038252280352841431e-03 2.2436983486053908163119453458336479228896573895159866084593401705343264222242946761159560556916854421e-03 1.9315407581680636976856380707969750151648740010542045669968462697250043881516197533778046122796175150e-03 1.4567492215794352814928239385621895065850391733893029259822595046192372851365423553907811465366449681e-03 9.6829565816515327674987716534673963239665078584209555283380178800020165193936702679567056585675619876e-04 4.4403198219002833895526603566753287412831588986270754245150036875868670087264797944051477467192194016e-04 -2.0168597944592611213690562056396221561858957404232129933944547000669024299378071195935740802117474470e-06 -2.1109412646044262963885608460498627377094760463752904071197539638128534030372168941717643162533962180e-04 -1.6207968676950734602420153575198747947130976472382269890614341149862582624787995994853684245678136260e-04 -4.3659457034628360093192341853713059064637082886813613519331759211610624427338754686513293861714572573e-05; -2.0868368679701043261017089380748572454753742485606091030224093972456089658687654785183339957076133577e-02 -3.1697600520449807322995708394226058433211311285904658527074565875889034256879618489963948970203982735e-02 -3.1494783325546893797013236261558629711703418625461557716140624179831675229192352921563290087685921098e-02 -3.2650826295982170773276848267336804441670787684181999361229166758821203309070965042972494348663784925e-02 -4.6111068128772231049469763918309186571519249273598796170210866719325786945344182767716707958267646067e-02 -6.8320986120455588934098219517202066557663976768489157203851079621200568128754464598454122942983183922e-02 -8.5605207483061682152965007380367004037120612427406960985382092280418117709865086459024887110945888839e-02 -8.7794629222692259447406426380908549505925764293619385817245956012541426908509762167040836492395400271e-02 -7.3624918491099063071259961987850859573664865941900625005641140022102763413652190584052169384438807965e-02 -4.6364180947443569307108632465895869299253461384133637251066746775667587285462582444421467501212484632e-02 -1.1514819543547030519267319034587814966494550308166983715315307039987709521377303931220351536801502027e-02 2.3021647193286631459723985520089773771772432389752199048126035261330671531187499241592707771391344516e-02 5.0283199454700595002565959802947118926252542484057533721819040533524793195765961121322600507906219548e-02 6.6659848792491214261135449278206398412331399930912657915385773346401608872155925577739729053718320757e-02 7.2058625418036572364120554617021236567339655418289975977415729976979338302033985068140120042792970585e-02 6.8070917950158342201820771605794896698082762445576650100094692290242453471864224902428448809521746195e-02 5.7598588194412250938804184787317867825876361163619622214013145571506685271461754830890794162308310356e-02 4.2920507839913277155693527313144486282052556064661303250498770190651931083466506235168330676775509786e-02 2.7013068204580214585230912488196772939898285746993776026593646758158495676333744714408553325402822381e-02 1.1820754697556260290228419294640156075724233067094535604948147904676048321521302534998973251238250785e-02 -6.3957860201746740612956808738042632343703147090521277829975011286664723947847829428444750845370714832e-04 -9.2734722876834294954638200851098948312342252926893664556142916426205605566215323091722550681412340421e-03 -1.4252269207507287339793716996701861220385306929209229041717324608663152500753236365022373371202020873e-02 -1.5814574590047441163288634921287551561720350522124069032353513462942904466853871175207168280791573170e-02 -1.5204499082882896304266259039089062030451599012724180762645448306387777649022019891805916420128477291e-02 -1.3287139568003795110340463204055137224965445736861693530566552463801562053378053437502895847146208082e-02 -1.0581369322470370673155319835526956353283234882610445083027221984770699399152977532223473567471166686e-02 -7.5884284711021906901887205773176118654410538974042091553904620365507963356673688943474714802960381180e-03 -4.7216563725034568213564127833596426522599504855253202269471277412734374992840454976972705408415615120e-03 -2.3249629501089913207973617826038575233383191999378134378132118030167737600909036627624210390256139839e-03 -4.5768324797848036523067259428763517589474293446418879716501845878280499929605579231876406632242024645e-04 8.2489818661758283991622683068430909912182275456039581889702746195780520137660837899652036610058384906e-04 1.5015570959075670015077124663567417869685881969006177045165555057087186565164603912238212872446932023e-03 1.5655329173395466597064480784621315562232466595433756517698149326209474396117926552344630459455044219e-03 1.3606215299827605994226319605942985425357305352303935268818238953973981466811086749335321354938671662e-03 1.0134037979788245612585620122736461640443808601626332545095159524009340993444747074633884825198163192e-03 5.5276972462513784296925442533689614675907052784480790338106296819927031606954788814900578697509853911e-04 1.1816776486585619551771754266279389199759034929049175073985712063326697572980083102122662982333664124e-04 -1.2900596500326925432644323823244802956916307070739663183393088526597787090694910951902277825484133441e-04 -1.3026342420277818990301518713258185659324746098346786914934942526071544336834836412600954157232310130e-04 -3.8226159392093858805811421729140304925292442687998166342584509536816983273458807215321019114446678867e-05; -9.8604860883581542647222674651176733222363710135266844937495590698712118564800319175134595734296438778e-03 -1.9432396874698009537068194923106199846898226315999779971188738423935467449158031666887989116749709567e-02 -2.1933439458217907777922548188967089374109941056713134570277100719403941132259118241941043984518226647e-02 -2.1237230040212642514281271857487680749267747274973259473534974023638871003748268002782175524578299655e-02 -2.9611774539937382596216667464736826928415273351295891533041879851644956599087350278072286184053166956e-02 -4.9105448528654261665264074802324465379439873467365917750243180213471325154882457406752436529721292737e-02 -6.9270615720300494298116059565361128524170086829160405186627591699286543340159707586232374328545584582e-02 -7.9768053969314015534745091293737168211610620858641589810238900323724908940670539183811909429602564768e-02 -7.7466793458327846854043162559875049871843005198972785641841707037151241806389172695041228972062967958e-02 -6.2311867183763474354696455198853173068923137987143847482614435702947150521364797651723295548805853818e-02 -3.6615708396269817930238552705019431280491943430181378837431076663082236742998094367793697323703046646e-02 -6.4162292559510336514468729542517615439707276822380895058618773379390311497567887078855518693242935096e-03 2.1202561254100362207714492361120672617501515641363940860181113973538065612811637000213646351171442691e-02 4.1787162547424434869356239824282549012979409991269003105728329231273327953089789789903531486414014496e-02 5.3867679776277438154468213370433903118115489056396447873937634549992645608926327975620572520961958584e-02 5.7598588194412250938804184787317867825876361163619622214013145571506685271461754830890794162308310356e-02 5.4673602885435743972947273765248026095955568577568113544041787651497498312548353271435722867861822582e-02 4.6251421042775756086097605411357024154529401118373524010800371701066191704510116420384446980486467600e-02 3.4603018025920282922207597015802094601297015522711888156621558823351957374033110274452634694348442449e-02 2.1563948520891300002932825606328366629651001510411633036706431694991259305806886774626084737398611690e-02 9.4830537190783005728761382107875858834759086444268130345251042765455094956055082548010373108650741572e-03 -6.8374577732449368051452424864602781505279645795323068859351069385034106553921006159752535995442121334e-05 -6.7266821077725076081749286922768352643767114747484516500468683220159763413771012202530022025252406860e-03 -1.0275140383254615782427346585008976527246316582360897755156388136509152709012861192483815457158447546e-02 -1.1593725946136552921486342018858978128835526567748258516661876518109279467533084981394304383941019570e-02 -1.1383808662321843031645406075581137714368616074222071655391447864632046281678220543378318478455790724e-02 -1.0076803403857236356085572440113758771591944120807861297687390104476484424699446659444078658773766685e-02 -8.1105687199742385788731283459309542852998576257118241026447051214791542041250849276465672082450114276e-03 -5.8776897757693098937720565822508353457290720984086860934060477317877359757072363659930036955432261492e-03 -3.7234217917692171037354393285780839812732768588414294581529582655929904237473271893240102038487723477e-03 -1.7814660924770835949562329117208618534336442846743208450885695818764797544592905523051258481593116553e-03 -2.4356495215302724710738260843547881243562983445991708150400848548157142456590631151060394101388630910e-04 7.5448764897973126858076082484739632014953532167898957556332139695704591208641756408351542447742052868e-04 1.1331535844242895909528327856487584565179949649151304436434475275578920455960897680146893370639868161e-03 1.1865858618954045250571074905603404198392496628587404258272054700704029664522669863464129788028981759e-03 1.0158861937845699950638403879254520440959016061785241132173115917212527073367666086392684947927200406e-03 6.4330134552655331683431310382654399471263523154322049130687162173144301762941865359239623481985640118e-04 2.1883478351693887572064853061519377615083823254491514709035635234891040232379326896759388844981494352e-04 -6.3675736431169709015135938832481017795650292510262983327887017357087490176317511779054083621936606173e-05 -1.0472390311290025928917126476757373163255398022159464043620590656770744048587541181536218217241838966e-04 -3.3537828000719118201028898005205792556151916860215175417875774357626377388761128339739221169033107641e-05; -8.3234356794724717384086368120703555877931484446301482985435837987137304505414781302604909676756641840e-04 -8.3806300175280609741359636713831159826599988450540064546533317361788320302245557641036893660879061145e-03 -1.2949519659189365451528287260542774791410764073881496400407564582735315054628630486653503990472830477e-02 -1.1798588969632414355540438163818107546216978160520513676122935104462104430792652618127813504332761539e-02 -1.6164728643026400294575366778233235894172978824168683875136304671159043204250542080417065926118455047e-02 -3.0674619255168135922751104181804699643515002653323704287133577620091446852023729292961750473060883455e-02 -5.0407680811932134941065960600235390486728168544933243703028181221666297595199358701617576964741507563e-02 -6.5232434561166338095517707991994877911787947265900245097938236113100385577729747826955087766956023768e-02 -7.1388908193210375931395868914562873798007445069665220754144463490705903379939823702594150025250258100e-02 -6.7021998957137071517396348757469007197962661654117499760024561639503032662230816000794412470176120128e-02 -5.1501762438011888700979618841640617813613401190978592074435273854668317067812482389486543805499825600e-02 -2.8264313491861070920555123887984079148173876603664876181374013586424095990557826262653606113257210360e-02 -3.5450017772286212445466940037201956048081255790726332089529014806400322843755931226646411223211566467e-03 1.7910179853864173685684295501530611256134107181005853718322726821078123522933205786580055168846210285e-02 3.3684429349263597727469274342656413614390195368420639983668363272386926549828693954746691150606552609e-02 4.2920507839913277155693527313144486282052556064661303250498770190651931083466506235168330676775509786e-02 4.6251421042775756086097605411357024154529401118373524010800371701066191704510116420384446980486467600e-02 4.3846526217846781480737049622206392002498747305604650260346908622528838734546411587507598144389759882e-02 3.7032808024709060530656442956617003385436237084735774313499160499629281122559419724229609448205252105e-02 2.7264329224223278183747802617467470152160086178591200060804547554999205226729710983830177262399852099e-02 1.6838752275833437066133364430597104127760146935694227316612609181694875022709725931348322844823188938e-02 7.5452531489624066603938803063716181166680123013420197061969684722080339482314560209773629478541640587e-03 2.4178020668346783351089095482703130888210481575087996687104921658484279297097871448684259582175258157e-04 -4.5626519606683905333793025227293598222804810796841375008064650356470311140052052389610713324935906394e-03 -7.3035449743642489160224227092715518496189717339186214262145084707225787511700710050792194925810274341e-03 -8.5183525992599116429263731145907210274543530177938446050950310059902298173281133041004500185728482695e-03 -8.5309328890235176057635748896726553457171653754133497950437049341115539335783052397317569512676884193e-03 -7.6547500894081105634472305765750539387754599488731570240775730515871566924932089133009961561201057971e-03 -6.2385818407369633630419352844606323313955103623938638852033088918747023521259255431466048819154864600e-03 -4.5587404251461050275140653337005699925399686338529663060388365697971040260023316411023375117823978043e-03 -2.7762464799117249765496145023459826822172034892487415318830248379250220642440449940021236902720724169e-03 -1.1989467308500595429094736216586043966666963117387980629605049088706427408590533055410237319945124937e-03 -1.6991477347206244401452051782293138420278052102331598556087577645587804829966423391916656295626306777e-05 6.2485340964747476216301177096306735444216906436486756858991628056412817450812751125973387738074482654e-04 9.1560823945444126665515615315844545700213412771517905094219195138436808291397599247985549947289481995e-04 9.1388812778223780474116938925110895559885409540368265319282546953170175879739752155232193289721888484e-04 6.5812379855612870998889522273876733112037938124288691103202681644543483356224571788866548228088085545e-04 2.9459172759232410320789676601922116832599498223125034000950234131696256247841626186340715051971469759e-04 7.7301757962175013242447512702659130507869620553214634424854016305153649771413732340550165958741904406e-06 -7.0912451843288542153264528809171969290463366073817520608096382962940918799220550948073907379600605452e-05 -2.6642629303371029742673274331165943810655104656152953811860604988640749576441227980162205129710851688e-05; 5.8418819232194931034637055718565478003140561443231400699513334363245504724977611245033085887305632369e-03 5.6268409545084098888317844403902598460626051254575529670756695899883252384728597197747228552533318549e-04 -5.0609859637510749174425660932054489424414756250165571670259296509896553691194460509309890492362516384e-03 -4.3150134072091243697243801419850932581183479158829541219452343514768375997597001234012486999999187909e-03 -6.0213621357970533271180638736054995610264769642798629963309693540812742551030955781841330441311482532e-03 -1.4993537319486724961616217005810630985906100051512053715399747024069133437548452825270943474113056656e-02 -3.1943347382643970664026862585005489114456108373038587984282774048338233818183168796825582387108079151e-02 -4.7931008503296095163876135574570856753046102779624810980428983756913372796761988524648075792467498212e-02 -5.9009626229715327772471224759971067864730230231239130832691702232531253547953842331630411731516777860e-02 -6.2739811750654553037730185798611905180199117283965652770410242116941648674013844480006940681463064011e-02 -5.6574557371130301025090009813834079428704180484652605168497258934994321504146018878645960709275144533e-02 -4.1364279269315645006663545810774128534866923310758739851030976016334307415045975551229333544818789437e-02 -2.1700388224956009583570146468784412121418034361705369565499989428543346417423206459911760490764335016e-02 -1.9886795522253837417861355112680184636597440737795662126834275194621915767522034397963923714382032366e-03 1.4780635045310965610565976392250480216558287112943665110450301521781582677609828614404330987650175113e-02 2.7013068204580214585230912488196772939898285746993776026593646758158495676333744714408553325402822381e-02 3.4603018025920282922207597015802094601297015522711888156621558823351957374033110274452634694348442449e-02 3.7032808024709060530656442956617003385436237084735774313499160499629281122559419724229609448205252105e-02 3.4803482833186648326631447093851316106725885853657788825712983566861081518730167303418413032027461152e-02 2.8780914070755410569400140174633528822235096128195895703823807595781635169157847012946800318986902673e-02 2.0876887963174386735722643013108133005914600419551928433427708474502823912332431819967948059948869118e-02 1.2832352639145269056038324126408496815183167616140954137830894834713851863614642455806405904921171455e-02 5.7714969293628469473256964128631186593026808033832370656431588971918991149995814706962494070575636506e-03 4.8544247984620850505121758456024207977088901534657537237728147456458148767981496060588435975661246960e-04 -3.0945858287043862299073900400831630495281739977575471646561998680588420852691515694993151761760126333e-03 -5.2916356791949521020960299164281905683980880369167260175232320711686293713021259859398095322763831417e-03 -6.3162170622384103973497378126638379500043031181209594040883948644698180399440978142913215675847556243e-03 -6.3907390472928380557451880977548593663711369942342818627840166034300723898615828011142822355940251781e-03 -5.7909367822904430046197165155247800567642341807123491075576687722717141845711789343354090691961834512e-03 -4.7209516686595640726364023210318195186365440734687253025372333196001532908433850558650365535275224474e-03 -3.3228290676852899019793138843872941346239877572632547505181141372030198437154418481011949220568693551e-03 -1.9104454622208285985915738608131937468361684226537124407541335291097691336177197071423500177054283905e-03 -7.0874391504898115923031494740394694912719954564014892070307625347339164726181034611461361782527529250e-04 9.2326668109144539108975068019491093167710639569179370582598560524007455526792486692552274586636453782e-05 5.7773370964191650530401145244113732407176139454814566013940164233722502285173216541384019076102372708e-04 7.4886094186239539767270872650964729437421757340492604440106308850595588915350093319449474538710890319e-04 6.2273116239182078929453134530492213555013061102346746387515829287249584206228697659218615343373905267e-04 3.3232035178035441254630561900713602771267374651043687918217849941271226128030448784400495865927865615e-04 6.3495942703931759014082600661502836964209310236287420660592660317929879946493783402215333814747818067e-05 -3.6596703901440865642735106546358343535000707084430417487805033658139141060464207782580333190187934233e-05 -1.8036146860340120145269230665184259200149388383401991266225873614218082706177667737126567874763108405e-05; 1.0281633393332366652499172397537670570195549583542754957242692063290548771338080368003994719010916537e-02 7.1518010976492168803758375933660134759317454683982713176831164265128211175087355002251709163464408320e-03 1.5225132032347772064334601440107123728558802328021823372203603542323239305188080365308200831475708521e-03 1.4530992335617317248483579791194593823854181051014997072875992069698928054686989603646254304359574291e-03 1.3082144514196388070527954944662612048393584430317503603800828876021861409725802954230852856740528083e-03 -2.9760556349240034065979685167145011318723044151878388908843680637780206072598824696458365507360710413e-03 -1.5626834697732498157728680488766482735473195135258275154783765730746605076343929389424620145132465819e-02 -3.0473362065431274597180387120080772975172634378264898749533357161935174511526506297116897810547522761e-02 -4.3560778784660243992784371515803545859033725413440015506339838338930780600056297695068572397045350134e-02 -5.2291303109180299631439737285957226586730999645021579423132835394793841433789670429700501219560748844e-02 -5.3491561019857191658138523804035445638661746091447276985848048160808604987333368260042307831944160559e-02 -4.6136631906001279401609520217139347632157117564589298598912389423935779848364535355444763053563017951e-02 -3.2734865064176310467731605174119379098062727564282058211514527665962690790053092737116605326828527396e-02 -1.6708996416785042549061128197013222762615400288511001896841614140223367188222937978381545654938638561e-02 -1.1765353730665037555795098053200790040865852124269038466111750379971000478714295583870211733725895401e-03 1.1820754697556260290228419294640156075724233067094535604948147904676048321521302534998973251238250785e-02 2.1563948520891300002932825606328366629651001510411633036706431694991259305806886774626084737398611690e-02 2.7264329224223278183747802617467470152160086178591200060804547554999205226729710983830177262399852099e-02 2.8780914070755410569400140174633528822235096128195895703823807595781635169157847012946800318986902673e-02 2.6480271201639629505514642476264792662576028388784965914103211687006939750789823947588804337801794688e-02 2.1626798681820175887067179840783638152683461735956581406671864509157436357493045572450614403646905629e-02 1.5597648787627888593836544156154392436893858278236705916080138430295504958132256405843177244910817704e-02 9.6225152659664605937958993003388687034384342491056683958732343318283955491111068929885987563716436097e-03 4.5348527758799601994877743322641069447187253628101717970021862640649574679921724441224717023904019151e-03 6.8621824193246552095612795073652769897165412945483182184839219372919165077888993617208662341286701338e-04 -2.0306887900666775830397531974276233892151851706371040042897898221466539453643250250853958274692044363e-03 -3.7234962617099749171440246989676301965822388846586351756473838963708396860345362895809536947003059080e-03 -4.5173592575327104300455860099394327818095700026586318344329237737129260804495956028996915597858557635e-03 -4.6426087458680245194871146802272981517292117385035073662731590518827505101453879001016636151309413514e-03 -4.2124813531693948101069801131157143806571333748696081355915924935912906455791475271168331561554729786e-03 -3.3333937084454107228068589854005838947522759680978410225388152621633983353870220550703515440412147687e-03 -2.2908157892624293580476170828118719828626295500761249576195473426405291964176398834900331898756610667e-03 -1.2593135538846314327525581240963648349612473232896985819977281872530649826713881188227433500465007447e-03 -4.2371960695159788918082294973580869246874231294680457470126590756005499563527220001262636676482478657e-04 1.7005301246066043970954300372427907345394122054381030057791042647390778631452731052110217067722452775e-04 4.6837084913601173853228407589969544406822949875225887784817687380758582797523310901490758892469709268e-04 4.9008549611609528599006052673019198895763378618287643991207007118187038857589480492754552756690122108e-04 3.3031024369125500642422714099609984791799154450979534039941421082532079679452414732467220203835077712e-04 1.2273611159444698895339449162492476876823106760635699985947599373575283887676786813129415084566742390e-04 8.7595196114400428328944735392351402742336396070038589163932925778741852279302764474910264840514279588e-06 -5.9286922221818181699215459449120616906890488685371027748067389483719495980585086090092196928087878410e-06; 1.2538370648968238466220606228077168114842892136411248537703127317961249312366042672028332942639286644e-02 1.1182972404921922515666575302486433931023979762454543975491419437921029012991131737659602797532732532e-02 6.3370696406948081978571351270773100766496883625694498259562302136737552473423260916486077737000533499e-03 5.4237438185184059604603123536507213410556354321220029757725640256027587684884510331228730007472402766e-03 6.1004270362298653711160632489265603787911836117665676132385473846054155918362052915297996187198325000e-03 5.0804687493991963821954383144280372860077974080773153614729395529602983678879411550320937611367700398e-03 -2.8417740105440481994721394716230825127516810985413046758824275181181753736798650685491647693408840771e-03 -1.5122536333936485563677440310250101092801879671597543349368740529740203796828769610658762909119958885e-02 -2.8072918211132927806002201526532919500740883701022512293311301702814487699372739427778784423579428174e-02 -3.8990338364879210586631617201365109606989655667174312158893869755089447567122673491077440990212862117e-02 -4.5056542718983627023302399565764876637486733723311437367459309097418687305169100829419216499641119520e-02 -4.4160068307741235845461080456228870202284498877483795911099818892249734989182424782917566963599730368e-02 -3.6980200363350571897975898018340727329789423649927445604105042306416609549120824222206702259973208640e-02 -2.5528814570181174010254287508186489637893921085588762693108121851769463860752049177037187740120654272e-02 -1.2665155630857152599574471809296442123869326300887273667700702640162951164687769591673630012557800636e-02 -6.3957860201746740612956808738042632343703147090521277829975011286664723947847829428444750845370714832e-04 9.4830537190783005728761382107875858834759086444268130345251042765455094956055082548010373108650741572e-03 1.6838752275833437066133364430597104127760146935694227316612609181694875022709725931348322844823188938e-02 2.0876887963174386735722643013108133005914600419551928433427708474502823912332431819967948059948869118e-02 2.1626798681820175887067179840783638152683461735956581406671864509157436357493045572450614403646905629e-02 1.9717854606904175846545537803185872039165270566889512014176181913708537348760075502061248059287550507e-02 1.5987004537862972722206545441559340850049175475111283082726071333957628395429351588731846972940458472e-02 1.1543553836047179957247836866690063360725687960960903943580314800886516798006910319738603107107689379e-02 7.1561650797857760310755477985924148484629229873353527895793698154856951353623631921562339351839183048e-03 3.5284525619008854845755643498872548284423963981530833340903907265649975831896050490396255860570482083e-03 7.3274719750265151569125479716676070626260490052592329420381969970774974036808307530037746832074530645e-04 -1.2658239158731629753555252313166086299557541142140469129099900663946374225672929057983990722159127862e-03 -2.5122959539607155808558895926337763959788710657549946098233296034026595802797950141086695283739280113e-03 -3.1841131267575577452247211878845837919850445193083471454828661816162247021187841730954929527410549763e-03 -3.2974319319035651589833837016668324791081500347593615825310345187328088194551117515060474209531345654e-03 -2.9203707288172953665779562941272721643679516806043072133062182565334699163340259316801731747927397897e-03 -2.3068661903499311186934153424567226451919386283845439027055190891035778756724045587859818622400064839e-03 -1.5625138341960519879633380547248649902011566388579853817397541598976460482712765397126088770791436311e-03 -8.2532589734362472899199353270786202330084399020191053991940047999140215612471478409687016901886404747e-04 -2.2029264489777449600517003065796278429327731624324766068218125263501620024495792757198006483636324199e-04 1.6091817725680867310629733659414101998633242605303592453693900537411880109408742430084258116036644618e-04 3.2257876956418954444687720508738217979370724511788452086097739298742521680122502629363416376143482204e-04 3.0049123763686193395967236662092930193966596980817499123383587623716991874518504636857756752968333405e-04 1.6449420255511049207536073176363452409373308929362874675020081224279140715966826011583488649034095035e-04 4.6387375604258096834969413000225353436496458795874555207069048536945621079009545439928750379116123760e-05 4.5123039396762243444273145213960889163694235782914147240221754042627051363304931943539991921468186009e-06; 1.2863894708280782209401362621929949468264894821694282114441852207062173734293639309416926073875046439e-02 1.2797107489558968735906367303687814808685368080138957230812031171801816632270051152180161479040150564e-02 9.1775506948103826700455655027267353117030359947933916242518613477542409646076163978191110863470004419e-03 7.6603254230481065643569564686678063785242097684268669024207251196139678369679780848349318952706440483e-03 8.6771337987329089845815046090391948637956694128887576109560432811425314021286036593202797471538254448e-03 9.5848643153311430751879216376679779155324597434675557892324067713513615113743986750727948352917091116e-03 5.8211201016387846927492624973122651981547040220990357698679827290545749203361642260359947608290538254e-03 -3.1993847134717094261844580929627751024137767729903303575296872923362605024595003319500181196596033476e-03 -1.4528411278911102127979082151131545016838596324697800942988903030883122315694114220589190821136786155e-02 -2.5531632270532119577057416573164219216714479387654047977237103983925874261724651451598014121983516189e-02 -3.4028071692183769810099272641254463918797923830314436679715396529321309284277058068956915572987034093e-02 -3.7547101130151727724242303379249430626926613736662637716468127057304149871099122693763107516111331393e-02 -3.5517003057502572707961295380486747506486321790856737000283410087137403165047707800518839037577807145e-02 -2.8647465308775512039201851144749236927518671508080164815114792274163769033993953584922116074901566398e-02 -1.9191369604583034687273814984218501957649448942720917894826368153509762151844696011479244617187675854e-02 -9.2734722876834294954638200851098948312342252926893664556142916426205605566215323091722550681412340421e-03 -6.8374577732449368051452424864602781505279645795323068859351069385034106553921006159752535995442121334e-05 7.5452531489624066603938803063716181166680123013420197061969684722080339482314560209773629478541640587e-03 1.2832352639145269056038324126408496815183167616140954137830894834713851863614642455806405904921171455e-02 1.5597648787627888593836544156154392436893858278236705916080138430295504958132256405843177244910817704e-02 1.5987004537862972722206545441559340850049175475111283082726071333957628395429351588731846972940458472e-02 1.4374186503641295307162016786327974212955151773884006049441963894096781054248741028444293169160615343e-02 1.1554225306765711983196088996830158177645171199784640969865901444658792716408422398965138113898214105e-02 8.2322989274290802290918714484559412535551120772578812950210832944656587832307984336004189814625690769e-03 5.1919645475042589868751039549759742652179583082829224180053980351233685834752706732757587779599940902e-03 2.6659269770817732839143048044640225258372761478988526797351802413369154265309856254595257492975950721e-03 6.8107843463212998933189794360401760235528638124850673992204870140690982564259697900043294248238136578e-04 -7.6619520486975279890420636737231800845255532629776588636207828001084260486387988316719156853831718727e-04 -1.7472271952001949587056515330226524488919361695872302021187276372494502879864387365254540744729667469e-03 -2.2289472408901825625187388112857007543491929940775264409230164164880903227715811724649648806183985541e-03 -2.2615263450191381152435218123677687385965145643976959701299911168322751115418628833177895489491009212e-03 -2.0119985642194213764837587019352821122195477247382185260355579615429787955771314126902664140975038467e-03 -1.5700131748453429248989095641874786511313548350610649158266033162694660671963068374729683776897495561e-03 -1.0169415053795720598471027733545400211461073276255929638207898542519685882484642099520806341800236347e-03 -4.9067506826418331203702538314433046934744159811122357574255335999680289603539231638920628313149128324e-04 -8.7840226406670335663505150872849873215970386572912321487274370556601509731943332986166481457318372647e-05 1.5591312259489457783951833142672062312554441092847102269372637402229864621919503423999366518260914173e-04 2.2826640720602723832182226643517552912062636587301116260533772887344010327421599967877415095755180995e-04 1.6757350078083018535370581843493739260676931097501604540495877114212428472085713903044322039963764512e-04 7.0323199299837804110382104652330236059034597290946364639966136412581220042819874801338149370098865924e-05 1.3433412819107307438889580345152878754554440223840507551048534577445562734541865925232811075526675546e-05; 1.1850298301744269622464405146890394744223071323968775133063511043082896465960256447477561941311340171e-02 1.2594399328275155475316504065776374753661417728040114897301333067183493350524695389101477235149254469e-02 1.0319842730736324835415935466355703311439151478608003539644156416721106858969387705676359411234424279e-02 8.5158663290960783305787090941868503277385222024390025467441851795231832066663251186195634213227866937e-03 9.5165459982566455938059083542454686443943384212061971970889373225398906681713959785160846804944310902e-03 1.1385125031880452733158577761941436410296122670437566261603016120766706060975074829447440528440886179e-02 1.0690701646488257450198399641824982804412676826514446919059944276536162719965874727388281589171175169e-02 4.9807953982101784221559155463351786586892922446359663129756398276373804597211834491409117664330324740e-03 -3.9098665698525574279435076158811345658328427586907617474868951299641205515168258192746740408474739311e-03 -1.3725002128014532955663438875789731168596894442814444796908827840805150855167421018144314030180608166e-02 -2.2772026476822098503463115328400651407292374482930590954589731742058256908021843076288831756797243486e-02 -2.8794865502257081276432595176810451884758635334460149449313754623879550753240053830622288377119254571e-02 -3.0424155476293290979620761835143155308510300459042799049112511459404622388034417186787828164264720925e-02 -2.7557562847569613168574309438600716869202793233696914466609795128289570097581234330609457954632451586e-02 -2.1637342641118418844961328345160203501272793467003422288368548387974356607105166093590623605703393141e-02 -1.4252269207507287339793716996701861220385306929209229041717324608663152500753236365022373371202020873e-02 -6.7266821077725076081749286922768352643767114747484516500468683220159763413771012202530022025252406860e-03 2.4178020668346783351089095482703130888210481575087996687104921658484279297097871448684259582175258157e-04 5.7714969293628469473256964128631186593026808033832370656431588971918991149995814706962494070575636506e-03 9.6225152659664605937958993003388687034384342491056683958732343318283955491111068929885987563716436097e-03 1.1543553836047179957247836866690063360725687960960903943580314800886516798006910319738603107107689379e-02 1.1554225306765711983196088996830158177645171199784640969865901444658792716408422398965138113898214105e-02 1.0310041216779997214817958913923267513551250110203624392063098771260757769543904636891042737136537708e-02 8.1328597000370497574045431497140489594424700784623416241520716926829578307562815042036151518267160481e-03 5.8781592062352493578218949222109735347589283795913659299064087919791033321022975849808301196520018308e-03 3.8087822287156740733219091288289268903402262433968849423885290958376579741817089206992637707095364899e-03 2.0074661727558094361918494738464747311826858121582355456000798985236456092935217838976922260001600757e-03 5.7476977991992835751679884271074641487267996385965874170631273666894799889686064431513247724054456715e-04 -5.2929031229628160881009329211570341254402540365934425964830109601663163882498252764594893407328343494e-04 -1.2137962933716673179123059296936015279530576880803861415458369111279957853641382946246853644344902720e-03 -1.5164681482612457298760525156917701160430951284463436767942231646001611022329426522550706709675533329e-03 -1.5794215965609955660467120075046627965278466792294242089639726584460635229431974077566218407907067123e-03 -1.3960401803099687385443031545706183902707657567988586953612281929608500075290253310285690674449449145e-03 -1.0034500368148860013432592660242879518035196280463014571292561640095168682266358069540700433568878693e-03 -6.0605573641866161541992690010404875575130230122580726908720941224005552997624091354157952205203579683e-04 -2.8898559092185559098151163299716542597117684887566341169636905043177479311447398779952758263538123119e-04 -2.7189720300968891958438543249944923089509418926417007249431950433114272500157914626955412173506727396e-05 1.4052120252558789845624103049946305486962289308489893241975993057122159380938671246872509460046690545e-04 1.6128983173589897713176892816736315602886756889313044851965558928411247106357888784018861991002505614e-04 8.5235851689799038956695565783320780182518671463702107347915752471326773308839178938711361355723138984e-05 1.8894990193115303504297041952630674488333215305667876591731027659203988506840940924717316171918986142e-05; 9.9068983421794873018978790644128074299768824039509618678407011807143192746860988165799653014003909501e-03 1.1046703393511693002946410895927960118005056732927994362699459516146822472317661093681059303274899293e-02 9.9805704286246457701219289593391938702301097770584632510049045934361139466249087726800714982531356895e-03 8.2397493688510009181085505016649961030529661389895851460573114021256415269919077528097298559401024853e-03 8.9853155715386508411081221968954726938002951447002822036306029653160066773191516536804902430540899394e-03 1.1251429649525883137264968880289387085619724598497834208208301976025001687888188032623778740644776735e-02 1.2354062628288133783754653807067758640202117734425559044742869239608441950516706329956041707592156244e-02 9.4959221769745888233106248203746669965350028317461053560665315077742974615588586651651108441880654291e-03 3.3588764962200266878012655058393932684068401292174502583644947692696458369490184487530883015215965512e-03 -4.5391721359946707346813843446751015327091275666973135518496279826687101777316857271432829565479703800e-03 -1.2849511307571722068648899714244882473890520897883363774312169496092479440012996065634845381415723958e-02 -1.9651451906707037513810721393085525475018443330389766539366080965147120643084919677472899342455781410e-02 -2.3341317332437959638680790562075194189790326909058974585469913566739445763745924639557143561916979782e-02 -2.3419341048893908913812525396786990342419190170080735361860289691675932883933985643438995004645874518e-02 -2.0580047513148960226482769385846576045904687887234347830691121511999753858264481160376684002844053463e-02 -1.5814574590047441163288634921287551561720350522124069032353513462942904466853871175207168280791573170e-02 -1.0275140383254615782427346585008976527246316582360897755156388136509152709012861192483815457158447546e-02 -4.5626519606683905333793025227293598222804810796841375008064650356470311140052052389610713324935906394e-03 4.8544247984620850505121758456024207977088901534657537237728147456458148767981496060588435975661246960e-04 4.5348527758799601994877743322641069447187253628101717970021862640649574679921724441224717023904019151e-03 7.1561650797857760310755477985924148484629229873353527895793698154856951353623631921562339351839183048e-03 8.2322989274290802290918714484559412535551120772578812950210832944656587832307984336004189814625690769e-03 8.1328597000370497574045431497140489594424700784623416241520716926829578307562815042036151518267160481e-03 7.0589194390930203625654407893765531592333429242037162621077769332329772081637940712416153446707190147e-03 5.6180113985820579542458551934653163752028947496394434172992266752553469021930314461686765625454418944e-03 4.1124681781297713629110379610452881718217704758184645829666330519614047126077875083934878643013933651e-03 2.6629862724858608195487383026647993830252578271891352504003505878021129643847088752296406405474194462e-03 1.3845507181823288021475020958526813053309157948860173660143209719579737789205478311155083180842465400e-03 3.3762142945911218826506077296728703305915489085286866161719579151107885790528305448057067975261287577e-04 -3.9914169804470793769639776948357210958887148002380252908115039778663652114932524179296562189270059076e-04 -8.6001608563207753413773401000581910373594620179315013123660811744419268235723869737948214985155638729e-04 -1.0796048820531262073043781965980531181933719873670374236009319714973059212142340787070660554071017638e-03 -1.0704315479598242970411213949328471426818186677838334877695709048497200826983088755729117932992489316e-03 -8.4678136612791324765025725204104180586472551549373428179059481990018573610270544387626616008596387257e-04 -5.8823971987917067562129167013841360311553391940752606492199549114824804160921111483576617803828205668e-04 -3.5222941663475697365927526956676650026108239536155366756304961925949118421535543568949634340973244074e-04 -1.2774108334664145919479839898204504108023138967816113244019351009771526625980127291013794715618874805e-04 4.5651778338989987866925889226433404162737255643632202428292126288351732231141852410514508874774018187e-05 1.1588798004247086207890849077055602426832908766606846033746889540691321120310590824387295025411800815e-04 8.0237335155696285604719863131589392403830373195274535581565327199008280748529026960749657095092733574e-05 2.1062303524804804684677293543431140228775824511688991087227341378766103806481541951576211918704906904e-05; 7.7007130112517378513273441450327158495457028562356565168858342005066277027478660497512190019982122061e-03 8.9378386627469228690231333284899652305283080713102262548274183645233313302240817949978487515024780804e-03 8.8124928019795187759426470712028871130322215108441189071473475905527988075421577214250134325986966681e-03 7.3526335897195844392937023323730173292439518522882050771636399507395099018207733300480558131127879461e-03 7.7136167703678114193830961196191643058991837319428793594758460250388429806167367050436935648386491675e-03 1.0000184695924161983787611551351417229675497998895732381134999079727930901991349328668519070016199833e-02 1.1968503020672737751849009467589798111855397974156250988533947840094712820787437311056823562504845475e-02 1.1205164761583742179038051864783781268367752782081927086758897131723292811578417635537282523942245145e-02 7.5960656385167212950272662350313740135187693317456470561745241074346648023188741424333445895980992438e-03 1.8637938137502153495746328420899604667273775932633202922805892745656311186768555880006454121555043863e-03 -5.0786469676149812349856335181359940608527739820002049134452861967425019495806419788192469652079621114e-03 -1.1637470517132715395177388170290782119923300934351477503500345985073683693244345120075004945642637725e-02 -1.6247307449069566158885246532442155780299975668766403521087984832586680786972834455840376205311030153e-02 -1.8207643704510799902292588215646879862647578317776891894749657041793026719343953945377035783872486205e-02 -1.7699345575460150137880092739175861519658392829214276506244926190046081473437377708590436429204802427e-02 -1.5204499082882896304266259039089062030451599012724180762645448306387777649022019891805916420128477291e-02 -1.1593725946136552921486342018858978128835526567748258516661876518109279467533084981394304383941019570e-02 -7.3035449743642489160224227092715518496189717339186214262145084707225787511700710050792194925810274341e-03 -3.0945858287043862299073900400831630495281739977575471646561998680588420852691515694993151761760126333e-03 6.8621824193246552095612795073652769897165412945483182184839219372919165077888993617208662341286701338e-04 3.5284525619008854845755643498872548284423963981530833340903907265649975831896050490396255860570482083e-03 5.1919645475042589868751039549759742652179583082829224180053980351233685834752706732757587779599940902e-03 5.8781592062352493578218949222109735347589283795913659299064087919791033321022975849808301196520018308e-03 5.6180113985820579542458551934653163752028947496394434172992266752553469021930314461686765625454418944e-03 4.8831228732324871804885954439668289645412532314742152025139980360331270931316140158611463661885308232e-03 3.9214259017978448867473452923550019043080498140686143005096357289782299438359947994999120518102902275e-03 2.8523453370065976802604141818353868023285814127079220330727783268169521345718553324104115282597233870e-03 1.8126500296198934226419347041544525529539539819870000468969747566807301876682981688026536981870157120e-03 8.8976289495137861780103289302214792569934995588672426244375320633698554258383569999564599645500021832e-04 1.8020293116185521106282640773660639524938774075238291873394468249726123066929463379740324419252280540e-04 -3.2870366679286045559129079305391675308985300871640966281254532184782513168588094046314370472347295425e-04 -6.4676686638874054142022582864751936772448024651542048590387449172351383720631775243458675104783632113e-04 -7.5965799034125928092421756639100474373897052899008709602140927887187339889681902674883502649133930607e-04 -6.6494720649091910763350893444466470254856647255914949056951911328303263273964737973615514167709625473e-04 -5.1914207468017355147662307768869185693412332158352040299488920869221544159472646334242666674797750506e-04 -3.6378843818332571576574174395381022206689759450517868961253277554422363293598376516216829348114666249e-04 -1.7905258979726879518317495942382143432906762083472873335725093149388623576403108930847389234577537216e-04 -8.1386487921049120491096216355371004614316744573879145942717843812543245934368045037149970057606757383e-06 7.9782271033802543331745582996543783912111238631673566226540711914082230752903808257896868690843881145e-05 6.4684732444770305164496182626559753567905367337997923575510902386479115423121782661850659285519581533e-05 1.7847426965809867461371259074936683220852011794744824965622920581065756208703849673228267705514311968e-05; 5.5756540852455246122237055306856188928665312247394307948695838555339820766410313241467691910981478867e-03 6.7273130033779034405899746630519284033005297422406054254788487286650693483596737337414000964379511984e-03 7.2444021724484786899806865798340084193903450477521865358590016327566981414235353145806394675995713288e-03 6.1966347107014045867985926892507279538709724248027226779375088783768737007492946315672181185113713132e-03 6.1960312947201926826812266135611672048977605707934583281969164143510748525122633075450508576165257674e-03 8.2140705732112111964785275039940859730209366862748977684213587727914713800809458219630973435111765432e-03 1.0453337665990191141256429505551709155256630938369055344787667795960744247692821411126364790561945280e-02 1.1015471730812531491292148569707780651571042686270039202235364720037944652087105456948275474077798712e-02 9.4555050079445888752315997361888239136099658208273315871018136041086562708962035160409448608235138952e-03 5.8498840031382318295290242412548093563383898974894188204573542151625633358588244765814350609998899391e-03 5.5756625859521907203903608978284432558476989984875159166869892941103998557712740989467854474093249343e-04 -5.1799986345038594159567638795887966603793153996165134966407258882150538003393906280617488593962731021e-03 -9.9413960090388731580604961100209690055640900213621624092692744318115721963600222278161540903647634937e-03 -1.2912857802236503091000812558863579368335630842468588217691170596798681041126640390138084751254157242e-02 -1.3977651730181054518636725661195772217369978686546960065235014293144454111573826589392043345520049210e-02 -1.3287139568003795110340463204055137224965445736861693530566552463801562053378053437502895847146208082e-02 -1.1383808662321843031645406075581137714368616074222071655391447864632046281678220543378318478455790724e-02 -8.5183525992599116429263731145907210274543530177938446050950310059902298173281133041004500185728482695e-03 -5.2916356791949521020960299164281905683980880369167260175232320711686293713021259859398095322763831417e-03 -2.0306887900666775830397531974276233892151851706371040042897898221466539453643250250853958274692044363e-03 7.3274719750265151569125479716676070626260490052592329420381969970774974036808307530037746832074530645e-04 2.6659269770817732839143048044640225258372761478988526797351802413369154265309856254595257492975950721e-03 3.8087822287156740733219091288289268903402262433968849423885290958376579741817089206992637707095364899e-03 4.1124681781297713629110379610452881718217704758184645829666330519614047126077875083934878643013933651e-03 3.9214259017978448867473452923550019043080498140686143005096357289782299438359947994999120518102902275e-03 3.4324350393864932670193880497983293598186474583525764522680422703138257411244573720980570539236501179e-03 2.7426004813544701481380305842231603361923923561727944391210133246767243261744453202369552256854606326e-03 1.9733445229759598796691799453225042748044762839631460430255124369869796298445451407803579439102338539e-03 1.2226257092803801685078569284760232688695972374043630844145402527616261614940076385028827415590980912e-03 5.8940630985678145145262133553152248965729361423722152870454831963679590871973188236352153176090496886e-04 8.0382822327225604157520163119276030520463640346402948562511587395775324768423105581221997510133671418e-05 -2.8859024142851659336377544376824422579516229403359077527690315715939779328815763275006412457945879144e-04 -4.8963266561790054868675840083140631559788935876029975419119208137053775646764657790740171872129509742e-04 -5.0276344767213260047344040389539835594836827763523354278967629627107267355854743592816878902801696708e-04 -4.4470539103509984841112923881868768671388168675421562586086200397232769071518459300352780271121011135e-04 -3.4523686619880307807587902122224568124636682222383996388602291666511295765153496687937599357835729934e-04 -1.9468932764966005053337455931869926893252735751787827071261890270242580029264374466781842180977408649e-04 -4.0108148442611750591130774885047235816476703841365384500358598415112826029484023649923050844344988518e-05 5.0037809785492362753329955431197773382418825115485621633578749256701615738270487471710387581387016466e-05 4.9178765252222475762693484015382656554521978197768062484023449549872540198010143082385218398085885622e-05 1.4301153077103058103892584640639320243420214040371200147043858405639153657761399382563770435045526029e-05; 3.6693878164502749575223595467080834959325203690800292866054150307399638713121184298933463931217397573e-03 4.6374504195221179714100617591725709865189990909658746520453435929627666838008787746000538661632658672e-03 5.5102967599135598081350377691858615013285825882772079736167977656546213510280071525144756222154088302e-03 4.9186757785490258914573464165872933337514134415932159412672197848683746788959986850343789025873965118e-03 4.6924073126437335731841407054408416158883984338565688672160624262179318989626289640942558425904896909e-03 6.2354223798741313292729119430383909421197168731158201052230621415256082123220398968588884796340761045e-03 8.3970524080529940909181470442506363746341137658161640350687430702938069359521504208300384645995883298e-03 9.6310772968639091310488888210318241199131680231216198681703142071347965620605151760946697451039011990e-03 9.5428672493242717052396387026316069867241831376821495464691219124217782119944538755059792080097524085e-03 7.8117402624221643992932935302677998973166221014838684135299737618773606104759082480747190157180092815e-03 4.2376223293354644777916316249024848673998706656849091318260096822517039357245845696305869603094473022e-03 -3.6026499963578198346267847891936811384875376512138843394278961202359668129340687605135131939781471466e-04 -4.7307875286984160629219799227492817845419419387355766960925361012553304630029569872348264428077063709e-03 -8.0242036765817998453559808176757914474141580687126238438943783882680027110307439889640936887431369756e-03 -9.9807392484310708497471514373241691918455116928481938865971976288565663826301410927872098134459264006e-03 -1.0581369322470370673155319835526956353283234882610445083027221984770699399152977532223473567471166686e-02 -1.0076803403857236356085572440113758771591944120807861297687390104476484424699446659444078658773766685e-02 -8.5309328890235176057635748896726553457171653754133497950437049341115539335783052397317569512676884193e-03 -6.3162170622384103973497378126638379500043031181209594040883948644698180399440978142913215675847556243e-03 -3.7234962617099749171440246989676301965822388846586351756473838963708396860345362895809536947003059080e-03 -1.2658239158731629753555252313166086299557541142140469129099900663946374225672929057983990722159127862e-03 6.8107843463212998933189794360401760235528638124850673992204870140690982564259697900043294248238136578e-04 2.0074661727558094361918494738464747311826858121582355456000798985236456092935217838976922260001600757e-03 2.6629862724858608195487383026647993830252578271891352504003505878021129643847088752296406405474194462e-03 2.8523453370065976802604141818353868023285814127079220330727783268169521345718553324104115282597233870e-03 2.7426004813544701481380305842231603361923923561727944391210133246767243261744453202369552256854606326e-03 2.4054059935748207729678420211220222345633271343662951397559812544733788070028571487906319855819597147e-03 1.9168492232671157779179724863937473544202366060861115085171393400955509566933339859882415427450201447e-03 1.3745517643127781580521693656833254939063986740649884046897425849058898630097708155707114223083069604e-03 8.5419822882100755333453364638278775419935375455107755073465083562750716575196145933508469490184778945e-04 3.7540286634779355310587012338405744296056312332461080375533154197650196100981233064037950587721723940e-04 -4.0289489035532686791034499398075069463511482551190463920848438897007680375434101065362452305164577662e-06 -2.5832083341657604534376187812668729282809675981599592673385025202428527559294306423391647604258378871e-04 -3.5386773836214279985473890107582947049154544356868239136102262543179752391884184497024357002404425336e-04 -3.6105278463873273452180293253271523885915366353698413825568596935903969765107633193716672827305239235e-04 -3.0039165495147390086974567217116633682611330767127656372698758970387478112964127106366997540892866614e-04 -1.8531587101778240586630450059022744582081598449320890421936388630491312104043266842786259548382163343e-04 -6.1005498356894082699610734600748638050317483506443569614848824952906885874468207865555036289667710493e-05 2.2713955679636287100555795822064794780671019262342934976484107821782437017469329593433960008814923596e-05 3.4523255814661356262269002286867265130525700400221815753549398705110505095754996261510742805317375726e-05 1.1116410908442414061858346694429976997749984361566853799088387616342904624532023431662951032119473581e-05; 2.0767846125551611094174510645705058443896329841119788688397905713453436988342996493349803299232458778e-03 2.8238911824364977564746726754984255756670016287357408968385653553080822039667295538042876765094129662e-03 3.8122753764335073726716607710321293126808144248922863474743002937244743054191013080569200375854933595e-03 3.6324458220812489738233882317241125382807005549925407489366299417305616360221595618870340192096429090e-03 3.3508866239560185378089908881205093794829497444652022381079962453617008689338889969922763972791693698e-03 4.3129586547509507000762765194288503842229337043117284980821805525159330406095224516648607019057055380e-03 6.2127271780240407555812320152788780635864076785384862195126757587347396015353188234886060073345256784e-03 7.6520081452374147542386633741127343469929630008143671700626910071702774042557877739614540194014285787e-03 8.4556378087947349777456204442333675438075614843358430508966769490809164669189988406585839469705524199e-03 8.1782631634503955735772049318356730601200091129222726870148874632444951109992860160801164449956461447e-03 6.1990000072647447609394296425868280321644625841316681524769396499446958739348711354516656983181559612e-03 2.8519051753179586106568340512295701814282504663067641390581708550271077196727600461290165610722552404e-03 -7.8483427326309446611185920811356477644508676658373625701710851972915589723470296363702838525148520462e-04 -3.9175340080706103546303598604440285521548044300349069191753378058045058105265149205518530480988764217e-03 -6.2249278141676448575670145513436329338584387310785302647216870989353662121597988883543258845477828206e-03 -7.5884284711021906901887205773176118654410538974042091553904620365507963356673688943474714802960381180e-03 -8.1105687199742385788731283459309542852998576257118241026447051214791542041250849276465672082450114276e-03 -7.6547500894081105634472305765750539387754599488731570240775730515871566924932089133009961561201057971e-03 -6.3907390472928380557451880977548593663711369942342818627840166034300723898615828011142822355940251781e-03 -4.5173592575327104300455860099394327818095700026586318344329237737129260804495956028996915597858557635e-03 -2.5122959539607155808558895926337763959788710657549946098233296034026595802797950141086695283739280113e-03 -7.6619520486975279890420636737231800845255532629776588636207828001084260486387988316719156853831718727e-04 5.7476977991992835751679884271074641487267996385965874170631273666894799889686064431513247724054456715e-04 1.3845507181823288021475020958526813053309157948860173660143209719579737789205478311155083180842465400e-03 1.8126500296198934226419347041544525529539539819870000468969747566807301876682981688026536981870157120e-03 1.9733445229759598796691799453225042748044762839631460430255124369869796298445451407803579439102338539e-03 1.9168492232671157779179724863937473544202366060861115085171393400955509566933339859882415427450201447e-03 1.6970083940309374857039273131358222613236174678897455056733572548793005298556118224639183408942728388e-03 1.3654024661253750228207796360885688864695863591746833085652640816590940253850147483521315853335992372e-03 9.8018955306620221855692712202932680065966561476789209267370597317693206795014853538190731950353760623e-04 5.7121229058943610850955533977400239610744457297020480187733974366524495726220839410041291648212366341e-04 2.0048573055522118656360158612763938868161444833967917331354117407096755971589001388000122336105079847e-04 -7.3337012577849396628919253078686484614977143501765361308951928717730069931239771102440316993247726155e-05 -2.0951504989552278406952984343711873013099346125770088122814575916476821653165241257007851645866278844e-04 -2.6332721165015990975010244242739839664461798147873767716613333468378885979041308364101820889113814202e-04 -2.5042306796849886151734761001973633122960565263038726857451936592790001908189728945633208383810164594e-04 -1.7268952292238500700634199390217868775757243371333524293598675988379106325047559690174320813266773139e-04 -6.9346468391504664122675118722202375362307663501521891112149245981159816148782161299447009799212411274e-05 5.2793323226857862834118472163512416721511133772414489907338473981254663920429818982011491362610227552e-06 2.1254951629416989260016321542153243995131101086221761186907421164273558037819784922290757973669199010e-05 7.3044021269934159528455296921424171392144427121870652752156144799353089209180226741283151101696154312e-06; 8.2772553810967965840592617495164988611491249908307884928679689192396571948651094979022573029802998364e-04 1.3590406475519810512306159088702379942612015289624199149011511183261067200456916641105119520818281316e-03 2.2951812097367914028962830366017965266926371234818640796457332110935508637323557632643407770835391784e-03 2.4399618659409524606098301736477527737049057523608778305118918344053417551301875752021722379398855192e-03 2.2459981870274837209008824040669082927603952438998586073065195768726754043329929559432165869830252617e-03 2.6409900323466458713122508140834281950781367082670222302313357928061319922789029948293031014323172344e-03 4.1618522459428782291483862571423611301410385047732224870055175684045225905128853517425973324524928862e-03 5.5551460830270935981799155433572087215836426818220373678367999214693459338616887825558089270920687268e-03 6.7834506484579775431101979107370194602334667342322260703221749706520907389468170714702338881530653817e-03 7.4723197513852193361540720057469916567799147928040212293315322239363136852134797593608918815148813301e-03 6.8257898214806308338309727293338578080944225963178298879263395287927574062906122020123305833965338518e-03 4.7260877808408185497974068944207302702701439560215253789660895615874272913054637005516997383509965085e-03 1.9954373099108128313757136780936180616786276170615625478260434412723528311390861992420734877408905909e-03 -7.0629586457169874732357401774579847272591033627364301120753342824813982053621288537399952082950155450e-04 -3.0062590687069051323192863555321961800014857520017156465261169485769268812937426336896488963321025712e-03 -4.7216563725034568213564127833596426522599504855253202269471277412734374992840454976972705408415615120e-03 -5.8776897757693098937720565822508353457290720984086860934060477317877359757072363659930036955432261492e-03 -6.2385818407369633630419352844606323313955103623938638852033088918747023521259255431466048819154864600e-03 -5.7909367822904430046197165155247800567642341807123491075576687722717141845711789343354090691961834512e-03 -4.6426087458680245194871146802272981517292117385035073662731590518827505101453879001016636151309413514e-03 -3.1841131267575577452247211878845837919850445193083471454828661816162247021187841730954929527410549763e-03 -1.7472271952001949587056515330226524488919361695872302021187276372494502879864387365254540744729667469e-03 -5.2929031229628160881009329211570341254402540365934425964830109601663163882498252764594893407328343494e-04 3.3762142945911218826506077296728703305915489085286866161719579151107885790528305448057067975261287577e-04 8.8976289495137861780103289302214792569934995588672426244375320633698554258383569999564599645500021832e-04 1.2226257092803801685078569284760232688695972374043630844145402527616261614940076385028827415590980912e-03 1.3745517643127781580521693656833254939063986740649884046897425849058898630097708155707114223083069604e-03 1.3654024661253750228207796360885688864695863591746833085652640816590940253850147483521315853335992372e-03 1.2328007507295432729014404898541985902081023973752598190230312271804780305584014787761725391677048297e-03 9.9533286153575754784792216810731660947785620525989755933634458052504890354782683258912755430989756664e-04 6.7360252029141569417714131299043563816786363952319821592573440173789001519870023826613719092538285325e-04 3.5522446228921538006691452085383503169342552827897023222735963960337863621421610454455276108700577829e-04 9.1910636673314040348502840144811139538557337889306688106310011649051062875935957226259168534226757273e-05 -7.2055703290204285046411031378431563548959919350631854470737472579057372347740258102506439750880500838e-05 -1.6617859508356679795243555003801649984799641079303062663910842728451841706652869750076705898116094376e-04 -1.9261164320005013891833867106104210992344798142494536021166715910293506618142641129695129771843664653e-04 -1.5513932481184919637353012128377505190737738025050863482068608415051234677069009538172196051592766974e-04 -8.1642374553564454632805463821689277348137791224761030149181765940565861337398227629504039132481771630e-05 -1.2766241765136724328325084953608914590573315603849950698295750969576610399655654887254487102350249961e-05 1.2279686572685530732811310719199914510497639592165881294806351290409801378769185475587619054487248312e-05 5.5516621073977289353495846284868571880110872969355288946773107349448016686536549086267556716209224145e-06; -4.1421215202042349855708138363174372433956143512208868424897347579227875207343378845198857265646719503e-05 3.0040740838537051109611651190869585579865596975374901112505020168239205705041178983097278991375150602e-04 1.0778632331934396821813829874243310303846764698919374657813376093372352796049799066023869837701462197e-03 1.4193387354624654287254894463180169942732406705805351479603132606646171883441343579490480236647187492e-03 1.3747640408447728982168065308611667207656512233871263528722648227806655029074891310744619593982139463e-03 1.3264900604732842475748119486820843605948244280972818401377148571784716447031940020809674298775196534e-03 2.4169386196745905219265784901432868998313069300954026295830456663902112465109866212963790064703739675e-03 3.6330699956717580694506950848817615568696382492967958726763311205270497700958209092914475161220461200e-03 4.9200748198883873854030346369831155289083737387359337852461996779864874583682368662519071078511594319e-03 6.0847303313777680855748507243332106329881990133661608560656822007070030844811038173034026593411972359e-03 6.3744341309246607861385308746117255502514906289491398734769786441204643920369200016326564563721886567e-03 5.3708711084574108123680775040898811792669692687280126460057477326422929660090682379461586567005227405e-03 3.5573799998569854076435990494488857879275986553739364061975392110343932699663657194351172239044923986e-03 1.4308836848703853697588616169562834739564883230835883460715751844674306011987527561224739825966909226e-03 -6.0661119382346820356264213792910035117375134101002234588741005230886287513227687820831855911673279445e-04 -2.3249629501089913207973617826038575233383191999378134378132118030167737600909036627624210390256139839e-03 -3.7234217917692171037354393285780839812732768588414294581529582655929904237473271893240102038487723477e-03 -4.5587404251461050275140653337005699925399686338529663060388365697971040260023316411023375117823978043e-03 -4.7209516686595640726364023210318195186365440734687253025372333196001532908433850558650365535275224474e-03 -4.2124813531693948101069801131157143806571333748696081355915924935912906455791475271168331561554729786e-03 -3.2974319319035651589833837016668324791081500347593615825310345187328088194551117515060474209531345654e-03 -2.2289472408901825625187388112857007543491929940775264409230164164880903227715811724649648806183985541e-03 -1.2137962933716673179123059296936015279530576880803861415458369111279957853641382946246853644344902720e-03 -3.9914169804470793769639776948357210958887148002380252908115039778663652114932524179296562189270059076e-04 1.8020293116185521106282640773660639524938774075238291873394468249726123066929463379740324419252280540e-04 5.8940630985678145145262133553152248965729361423722152870454831963679590871973188236352153176090496886e-04 8.5419822882100755333453364638278775419935375455107755073465083562750716575196145933508469490184778945e-04 9.8018955306620221855692712202932680065966561476789209267370597317693206795014853538190731950353760623e-04 9.9533286153575754784792216810731660947785620525989755933634458052504890354782683258912755430989756664e-04 8.9487753916883629277864574553777921359659725908146361135438257728833801107797320690904069247023224565e-04 6.8383834839810423486587816265135323782531389775268152026675326825777583801162048268094140104683620832e-04 4.4226917125676130772356973111758250671503639735919221469140915080323352692396240299843764799513264289e-04 2.1243943714828462363527661521775125362807409277873997024094192459108506983451932714734441924725053964e-04 4.0073573426411409453165648323905712940937304213911985858171869079944679504415298141687269177075357965e-05 -8.1771108150853696703261464950521256607639935918680625291394679421092601167755358179632319064975698246e-05 -1.4049240930504290051148071473470083122721034878417192915516341766956946739683516833359077949989448980e-04 -1.3434524779940098262570170136765169271099560228011514355111482688287113035192913793984697287846046341e-04 -8.3484713883581124570704647216318392428336737757538168553358757876365902452416722093139461331242399535e-05 -2.2660649485766298736726710066082984083513689711472664062226225404242527832135919088973957742268979006e-05 5.6856349715415808817607737089720498377164299248893732670301823538690485505728256161645109429507868803e-06 3.9206921922560499373742033166671602646593881677245413043602339364123204056859025653489422495187893885e-06; -5.8866269557342511695670469918699833764659961857510105666292183414161249451842061000879404010507399399e-04 -4.0478733163805461601507267728582645916970346276998910575457768631725845282207841636528837828644600795e-04 1.5671068101600009044789552680623535952673492083259421452053812626708647127838913674896896377609256916e-04 5.7101682103001514901878521112152892856720726709847203029603458516361113344242534518766291853785287486e-04 6.6166321406914541646748116084825374242584158288497713420094139295616671589820760799413650943670414289e-04 3.6728220880627500094457966732587277031136969939994332612468854171606208471991278042935706114483228144e-04 1.0097720635390128743635942851491061090586784853745621646376935073361917689897743463504960737311130373e-03 1.9738381136319810408873210486536916350180982985445754703310281243944414853699683297049925068673444371e-03 3.0900855618840110355353617487884482699474196785244683680896610874698648438213931928517137262949994242e-03 4.3320491938588582362871837034322753436757117440196949931534471124738744312687147161118157029038977562e-03 5.1410427872383330573527435329329395580459387653096514915916979718474291148292843704446620205035494187e-03 5.0163490000171108626621441948578620306046144035568004590127643777877598438351486547261777865874026888e-03 4.0608842557989193897463810380051824372185574941550407475346616822086741912542339351581874848327213589e-03 2.6030299507471770240617393208235171824900828459267047308153134527272683105488928919806493361499006611e-03 1.0153475830663191833777321046859929367545903777812877524060825072522927232860552344679737290817550297e-03 -4.5768324797848036523067259428763517589474293446418879716501845878280499929605579231876406632242024645e-04 -1.7814660924770835949562329117208618534336442846743208450885695818764797544592905523051258481593116553e-03 -2.7762464799117249765496145023459826822172034892487415318830248379250220642440449940021236902720724169e-03 -3.3228290676852899019793138843872941346239877572632547505181141372030198437154418481011949220568693551e-03 -3.3333937084454107228068589854005838947522759680978410225388152621633983353870220550703515440412147687e-03 -2.9203707288172953665779562941272721643679516806043072133062182565334699163340259316801731747927397897e-03 -2.2615263450191381152435218123677687385965145643976959701299911168322751115418628833177895489491009212e-03 -1.5164681482612457298760525156917701160430951284463436767942231646001611022329426522550706709675533329e-03 -8.6001608563207753413773401000581910373594620179315013123660811744419268235723869737948214985155638729e-04 -3.2870366679286045559129079305391675308985300871640966281254532184782513168588094046314370472347295425e-04 8.0382822327225604157520163119276030520463640346402948562511587395775324768423105581221997510133671418e-05 3.7540286634779355310587012338405744296056312332461080375533154197650196100981233064037950587721723940e-04 5.7121229058943610850955533977400239610744457297020480187733974366524495726220839410041291648212366341e-04 6.7360252029141569417714131299043563816786363952319821592573440173789001519870023826613719092538285325e-04 6.8383834839810423486587816265135323782531389775268152026675326825777583801162048268094140104683620832e-04 6.0108214599971127002703681504006350900774074897648530931973617098153720290526903979521510839599600673e-04 4.5087340678950021572986856335200214448278562754702335930440760276888770372629347122433575808287559115e-04 2.7808055073401013292805128722296465088471046993649619223484258986056199970718661015961114147179760721e-04 1.2258404307389581546519500720588418821016986458054775593312930928256901958265566231032418852956443426e-04 -4.0334053518822408780023237927271527101275577824734855063163909674819996689597633801718773269030271064e-06 -8.2272940867908292694390893897610973621492650822733203570866429536019558232637856186582647064412122765e-05 -9.7413191251491483474086748180965722312955481541185595686265004027993556151694059035908241404522427361e-05 -6.6128894893910753148227104197162635480484000768300721963304324364300001740516225502789109006114922099e-05 -2.5967231491402245256260728980761656727695505085366154397542753451122214143552495738195683510155420990e-05 -4.2885130845437641447637108919305660338804812750925256423749496127114866940467893662292213766786440095e-06 1.6776524278077839630181342315889190354481291416074761868186071507642124292314879801378720702091638188e-07; -8.7504588251861937005959057617207154165069595068462733019591873812516001318034143315294811751569066833e-04 -8.0858032833946593227569125329299804080815093432648417272812516064145836664990307222117602615346692314e-04 -4.6289066471316746108350320325226514601116254024555874529449452187240837965738813160535038094259208840e-04 -5.8021648793327938779545565377238955033641747581753398103155135936514577508717349742104573788380112018e-05 1.1533061618579160984287254321058751287178031416752962546103528427405663856001932753612875771453013514e-04 -2.3475759172822025343938919586104073168781347111750854142246355902254035083417669019834456947522538180e-04 -1.1378405909164328345938457114836590187117286634969576710595080146779883902689731970249102471160106375e-05 6.9407714135177038207287304860574849129380003209668637258565836796298930902043948583792154576947125197e-04 1.5652618193723983171809566354166458315686034109604587897354704290636049787057030963192827196323204636e-03 2.6276865863883480633931857976569350262026968418838477909330653151074909314038195929798346867556827797e-03 3.6232720265057979311110075847015178910302756859100404735829956952381570744465853537920547889219855075e-03 4.1101520699536776740009950144990624485199395847624439886798057477045537721764535127409124424298305948e-03 3.8748921288035320522317493371068120056215744521083455489877494933446420467327427773068348173389397551e-03 3.0503353199447019414073638325368203948675217772248173271114016690215964517663726415086890286047579433e-03 1.9573745845351091348198369214582247989695417371259404915623056149040334745750407494038252280352841431e-03 8.2489818661758283991622683068430909912182275456039581889702746195780520137660837899652036610058384906e-04 -2.4356495215302724710738260843547881243562983445991708150400848548157142456590631151060394101388630910e-04 -1.1989467308500595429094736216586043966666963117387980629605049088706427408590533055410237319945124937e-03 -1.9104454622208285985915738608131937468361684226537124407541335291097691336177197071423500177054283905e-03 -2.2908157892624293580476170828118719828626295500761249576195473426405291964176398834900331898756610667e-03 -2.3068661903499311186934153424567226451919386283845439027055190891035778756724045587859818622400064839e-03 -2.0119985642194213764837587019352821122195477247382185260355579615429787955771314126902664140975038467e-03 -1.5794215965609955660467120075046627965278466792294242089639726584460635229431974077566218407907067123e-03 -1.0796048820531262073043781965980531181933719873670374236009319714973059212142340787070660554071017638e-03 -6.4676686638874054142022582864751936772448024651542048590387449172351383720631775243458675104783632113e-04 -2.8859024142851659336377544376824422579516229403359077527690315715939779328815763275006412457945879144e-04 -4.0289489035532686791034499398075069463511482551190463920848438897007680375434101065362452305164577662e-06 2.0048573055522118656360158612763938868161444833967917331354117407096755971589001388000122336105079847e-04 3.5522446228921538006691452085383503169342552827897023222735963960337863621421610454455276108700577829e-04 4.4226917125676130772356973111758250671503639735919221469140915080323352692396240299843764799513264289e-04 4.5087340678950021572986856335200214448278562754702335930440760276888770372629347122433575808287559115e-04 4.0742348369076078528906787451130397791170624229051776047793642529725188801890457580262508100996391499e-04 3.0690713503457888971566048750774175575853107345089108294583152435926572020460349601114100712062699300e-04 1.7525878065151306306300964978333513070824478932156542815446700490129426916278565198408680541797064761e-04 6.0291756285185079935161540944235314728490681249832134671391909813689103141673547700668036643053381521e-05 -1.1157606049975364550162205599931204278559791968832749464358032569004654981957753626168609044669880945e-05 -4.7232148584190159505334537882541558608981145536052586283211755764670914048549346383318695376369734145e-05 -5.4011003844675068251923068928773485746748239198789021188636789218496039857560051225193711139975807182e-05 -3.5004446192140567478092224838678531803468947203203314595645223492651027688438713723676613154284387933e-05 -1.2129430215880038712883454832210921971734985575560790156942551596745630244220059904759147091144298348e-05 -1.7293366778841697384968133769523664373959400863486893552636653775714538039325474350529266863098582076e-06; -9.3079461582286349316342445578457092687928669323568008777441497345275946836660464283795447356400410575e-04 -9.4115259691987933500875117078433683239993508844979357608197617593911855333374795364569628098610198572e-04 -7.7854278048373619152179146435746722268295129096202351099936126692459506513877924772651638495880495567e-04 -4.4533969767119846232184149258746360293101745272246806922949405530951643317667442616152696906700940556e-04 -2.5722531645616967258438763833366634822856302781966968760020666172102979271742331390575697229334403917e-04 -5.3380255438832445783704573782084190628408180287819940074375431622815472822726649947903610886655966960e-04 -6.2143419356419114850953204017675030518522259060127729569234895339344802821260672583286714479583752583e-04 -1.6773941100664391282090216800014750615548544076390486933357945338920688865296736512722721260585679748e-04 4.4439355110879592064269624888943152212712668078472155344426764168060330354678380771072177317721917156e-04 1.1969337764746350142026201758163631228356246752197345339949496153299374476870356345357230563458794357e-03 2.1292316567707629666269710800527048288556680242044654577950635962424184870296228839501104138756946524e-03 2.9038963030667300804100537866979085189145256171478276757136690504929673304618458668320771317992984469e-03 3.1755610317496239282667355861424500141622608957399997423499133478395626185081140094455025178541522196e-03 2.8737849809574256191444913783681076788018262509358379604236818146888074506042145962972928048018880414e-03 2.2436983486053908163119453458336479228896573895159866084593401705343264222242946761159560556916854421e-03 1.5015570959075670015077124663567417869685881969006177045165555057087186565164603912238212872446932023e-03 7.5448764897973126858076082484739632014953532167898957556332139695704591208641756408351542447742052868e-04 -1.6991477347206244401452051782293138420278052102331598556087577645587804829966423391916656295626306777e-05 -7.0874391504898115923031494740394694912719954564014892070307625347339164726181034611461361782527529250e-04 -1.2593135538846314327525581240963648349612473232896985819977281872530649826713881188227433500465007447e-03 -1.5625138341960519879633380547248649902011566388579853817397541598976460482712765397126088770791436311e-03 -1.5700131748453429248989095641874786511313548350610649158266033162694660671963068374729683776897495561e-03 -1.3960401803099687385443031545706183902707657567988586953612281929608500075290253310285690674449449145e-03 -1.0704315479598242970411213949328471426818186677838334877695709048497200826983088755729117932992489316e-03 -7.5965799034125928092421756639100474373897052899008709602140927887187339889681902674883502649133930607e-04 -4.8963266561790054868675840083140631559788935876029975419119208137053775646764657790740171872129509742e-04 -2.5832083341657604534376187812668729282809675981599592673385025202428527559294306423391647604258378871e-04 -7.3337012577849396628919253078686484614977143501765361308951928717730069931239771102440316993247726155e-05 9.1910636673314040348502840144811139538557337889306688106310011649051062875935957226259168534226757273e-05 2.1243943714828462363527661521775125362807409277873997024094192459108506983451932714734441924725053964e-04 2.7808055073401013292805128722296465088471046993649619223484258986056199970718661015961114147179760721e-04 3.0690713503457888971566048750774175575853107345089108294583152435926572020460349601114100712062699300e-04 2.7758684155653229047947792160717332202528740682119969559025094192776044368671932052846904574055608316e-04 1.9592676325103516516551550877690870972701682264475206002755703178499941988018392829202609203749601812e-04 1.1026046216120830094296784310793002916383429375855329442152246751058225539946580876196391449082968710e-04 4.4925185299532437589625901483281798336303216591770522881380047427567000452851698838756097298656431693e-05 -6.8028417803421060202179983808607568610455702166996517479360390876543444956293437868846413243242119546e-06 -3.7854175341023753428324850394405287093461247719914434812522146283293229889829177954804316512785148133e-05 -3.6366659919620610699501907271238089610320238736070980216558125738470504942414949834712823651983910020e-05 -1.7081166417312480978705941148132041301490458722973288349369742001483073888353216691393640522453517836e-05 -3.4084774642582249594857110172252810366517414992786017754743462670457610681705019614631417303771053861e-06; -7.8126824914950218616264429535363962023031521038026067305219361568467438352201455004845466613798001639e-04 -8.2892651031528016312464595251643761663027897287068834657662846750241695319386322748699716538959904817e-04 -7.9463207323056084637900591327838828126172751903615492942235933716942957008321809664278207736786441116e-04 -5.7106991675650309444670481189264595124714119891460592342233926614511390977264973597106537520597415607e-04 -4.2321050071621325281803668193865876199979909896133596888816276771302276568160703221139524662349190497e-04 -5.8060193640349563354048445459052696869033964522707646152064817047866773036820343116082238867055465908e-04 -8.1638142924384424453480390146340326320911671634383989154954675947501215884530384315236587892172644274e-04 -5.8584203455146000333570659035298008625481002330035729955930429565538743439661400548434378065325318698e-04 -2.2023557452179848976481831073172798072350012939848121458524308926240491931155513877498814000907608771e-04 2.0160064337334024251519057951224862148341210312101635148715910731765641311043780999433329007540813973e-04 9.0556010700734118940592473583916973610658247938298731207124300439073019095296885103774071163617299391e-04 1.6525565320615500590552466086860384148266181607125033348459106137316317594707526580768546887695410865e-03 2.1525547500815560338803128914079324389710544202963700434685221327608130311972081206446597657350775103e-03 2.1925539116960889957673994741349002938695722125775339745882580903600343912796848749212700265324540743e-03 1.9315407581680636976856380707969750151648740010542045669968462697250043881516197533778046122796175150e-03 1.5655329173395466597064480784621315562232466595433756517698149326209474396117926552344630459455044219e-03 1.1331535844242895909528327856487584565179949649151304436434475275578920455960897680146893370639868161e-03 6.2485340964747476216301177096306735444216906436486756858991628056412817450812751125973387738074482654e-04 9.2326668109144539108975068019491093167710639569179370582598560524007455526792486692552274586636453782e-05 -4.2371960695159788918082294973580869246874231294680457470126590756005499563527220001262636676482478657e-04 -8.2532589734362472899199353270786202330084399020191053991940047999140215612471478409687016901886404747e-04 -1.0169415053795720598471027733545400211461073276255929638207898542519685882484642099520806341800236347e-03 -1.0034500368148860013432592660242879518035196280463014571292561640095168682266358069540700433568878693e-03 -8.4678136612791324765025725204104180586472551549373428179059481990018573610270544387626616008596387257e-04 -6.6494720649091910763350893444466470254856647255914949056951911328303263273964737973615514167709625473e-04 -5.0276344767213260047344040389539835594836827763523354278967629627107267355854743592816878902801696708e-04 -3.5386773836214279985473890107582947049154544356868239136102262543179752391884184497024357002404425336e-04 -2.0951504989552278406952984343711873013099346125770088122814575916476821653165241257007851645866278844e-04 -7.2055703290204285046411031378431563548959919350631854470737472579057372347740258102506439750880500838e-05 4.0073573426411409453165648323905712940937304213911985858171869079944679504415298141687269177075357965e-05 1.2258404307389581546519500720588418821016986458054775593312930928256901958265566231032418852956443426e-04 1.7525878065151306306300964978333513070824478932156542815446700490129426916278565198408680541797064761e-04 1.9592676325103516516551550877690870972701682264475206002755703178499941988018392829202609203749601812e-04 1.7413945641368691191025644634903365197601099425989307759316158403295287178902858178672332233789491503e-04 1.2577267424111662331895094037140902577377400845487217149802644734944576601687208239127088759240194280e-04 6.5934754363385161941819822495253110039828113539234407028341797546651182264186352123721317150502036094e-05 1.1908207179291837847900569254749967302037498126483095114537563666977858001972147250843776371600064307e-05 -1.9838074017050903058848676309917067444035345242089489929013383889061970945696377946438762277497243914e-05 -2.6116145629493753446647951538042718951318290305212156123150429103946445434546132273160303514515306970e-05 -1.5307467544013304815573722823518333138151323846944119072564175487068255979586818411831225466103959472e-05 -3.7313187757665358028104959040781774197847918314405027238611000829203812128790636398907964718212398876e-06; -5.7520334086921604137278962468611875216421347316515926791016233095573709468575727159941264576035649307e-04 -6.3652130865994752529578676441133249783768463068591706839954496023959411719473854367408442646604430024e-04 -6.8173930665508259211721768654072432054289969412720152784712486073037881537773211932848937422813755892e-04 -5.6257724188912762672179238713593609095964142782001202034578367576497349318157132338866403169552594028e-04 -4.7711519768676697373333346364856582218268994265715888560106678692504451067679090138036725031688910980e-04 -5.1650154583576776299993450126978179303206073993125684485990243338412553259999367232295027002534259181e-04 -7.8450666178904696688937932827958029414598247763151454444408330812071958153866309192795771355707898011e-04 -7.4298398806920072943288867516034231879406175634072172184282960824223147478481551569654066284286308400e-04 -5.7513156698360033059028232519152053493407747438418660989012391797325653627907642879933823168050397248e-04 -3.9976593083480492923463615434455115646707284281888834559991404096207315323516347373352687126061003169e-04 3.1118856121062537769995489507760564231621728034414526358102861844809523797684530872058288828835563055e-05 6.2281886225837843945309607500530968046808216350096687677705644764652877182991938996516952489598871265e-04 1.1633907712893206448374993890613992938531019709552543926975212066940737067344318035227045084128209088e-03 1.4263038406006844175428574958109827482857523454428208247012221773273643900267168447064638084299905863e-03 1.4567492215794352814928239385621895065850391733893029259822595046192372851365423553907811465366449681e-03 1.3606215299827605994226319605942985425357305352303935268818238953973981466811086749335321354938671662e-03 1.1865858618954045250571074905603404198392496628587404258272054700704029664522669863464129788028981759e-03 9.1560823945444126665515615315844545700213412771517905094219195138436808291397599247985549947289481995e-04 5.7773370964191650530401145244113732407176139454814566013940164233722502285173216541384019076102372708e-04 1.7005301246066043970954300372427907345394122054381030057791042647390778631452731052110217067722452775e-04 -2.2029264489777449600517003065796278429327731624324766068218125263501620024495792757198006483636324199e-04 -4.9067506826418331203702538314433046934744159811122357574255335999680289603539231638920628313149128324e-04 -6.0605573641866161541992690010404875575130230122580726908720941224005552997624091354157952205203579683e-04 -5.8823971987917067562129167013841360311553391940752606492199549114824804160921111483576617803828205668e-04 -5.1914207468017355147662307768869185693412332158352040299488920869221544159472646334242666674797750506e-04 -4.4470539103509984841112923881868768671388168675421562586086200397232769071518459300352780271121011135e-04 -3.6105278463873273452180293253271523885915366353698413825568596935903969765107633193716672827305239235e-04 -2.6332721165015990975010244242739839664461798147873767716613333468378885979041308364101820889113814202e-04 -1.6617859508356679795243555003801649984799641079303062663910842728451841706652869750076705898116094376e-04 -8.1771108150853696703261464950521256607639935918680625291394679421092601167755358179632319064975698246e-05 -4.0334053518822408780023237927271527101275577824734855063163909674819996689597633801718773269030271064e-06 6.0291756285185079935161540944235314728490681249832134671391909813689103141673547700668036643053381521e-05 1.1026046216120830094296784310793002916383429375855329442152246751058225539946580876196391449082968710e-04 1.2577267424111662331895094037140902577377400845487217149802644734944576601687208239127088759240194280e-04 1.1488217130100791724443309907296435264316894020908489505378162281954069591859843833633824561048760827e-04 8.0941220898644489845370202487507412179822689238416457803651518394219018910468801270475689667540842789e-05 3.6547997425789420113433023317578591177140721972357067418440008067240193806215578044781818335781975342e-05 1.0700867847741531298862093914438744329310608700211854888475647208310854154124049381516126725195548647e-07 -1.8253129118802761605690837883413899009887397633993177042251946844086014181092212776361503388827918623e-05 -1.5079506991680226008302007708243257328184285397820596079173134614133132790754784818398225048460548094e-05 -4.2952225717453824161993308075506610646816172274418857837379029113198425983040186071987435538494462221e-06; -3.6797779034790582018834810038105019658586181885675133242645523079317197529352166986314593389149597302e-04 -4.2591514805927685617692697770066499452481495831167716863002468893288595595316800155164990360580950967e-04 -5.0437044609014741386497637507111366167091502649280548493673662846032830688503535218725960262641561812e-04 -4.6335458821017647304888299364218225329110410075956390169598402333274195241155683340534777709251760695e-04 -4.3440562912101619068235063985741381993421897226560237153714038796390147733797877014392953963469775714e-04 -3.9688149226672577795585555970898825823030792051630246729852311463327899272008066688012534617702892424e-04 -6.1805648505647892976932293158745448939003048993165849042615140170139989382930998000109470185636059001e-04 -7.0133495450417959453624053989224699147662625243296364947187327432330288921273690288660301207657382209e-04 -6.6985127789175682675332259335803011511171651302850205575823639262328300942195184564815677171311388642e-04 -6.3429555580512235315223882605869106452356508187665356266243827280491876051228595058953963734085766610e-04 -4.4356616036669140673422990955962083722764101073632186591074121742795488291711379109109456210675696046e-04 -4.3486890028318226731529894750911263701845257692435300378581110696807962349148230757572048425223485793e-05 4.0236388787069176518718429518904160541611254416838595912100273294553174332187098222855008666506813164e-04 7.5839216310329081059518503073105163682594710839477404029708448125204489763590084833699970329986178519e-04 9.6829565816515327674987716534673963239665078584209555283380178800020165193936702679567056585675619876e-04 1.0134037979788245612585620122736461640443808601626332545095159524009340993444747074633884825198163192e-03 1.0158861937845699950638403879254520440959016061785241132173115917212527073367666086392684947927200406e-03 9.1388812778223780474116938925110895559885409540368265319282546953170175879739752155232193289721888484e-04 7.4886094186239539767270872650964729437421757340492604440106308850595588915350093319449474538710890319e-04 4.6837084913601173853228407589969544406822949875225887784817687380758582797523310901490758892469709268e-04 1.6091817725680867310629733659414101998633242605303592453693900537411880109408742430084258116036644618e-04 -8.7840226406670335663505150872849873215970386572912321487274370556601509731943332986166481457318372647e-05 -2.8898559092185559098151163299716542597117684887566341169636905043177479311447398779952758263538123119e-04 -3.5222941663475697365927526956676650026108239536155366756304961925949118421535543568949634340973244074e-04 -3.6378843818332571576574174395381022206689759450517868961253277554422363293598376516216829348114666249e-04 -3.4523686619880307807587902122224568124636682222383996388602291666511295765153496687937599357835729934e-04 -3.0039165495147390086974567217116633682611330767127656372698758970387478112964127106366997540892866614e-04 -2.5042306796849886151734761001973633122960565263038726857451936592790001908189728945633208383810164594e-04 -1.9261164320005013891833867106104210992344798142494536021166715910293506618142641129695129771843664653e-04 -1.4049240930504290051148071473470083122721034878417192915516341766956946739683516833359077949989448980e-04 -8.2272940867908292694390893897610973621492650822733203570866429536019558232637856186582647064412122765e-05 -1.1157606049975364550162205599931204278559791968832749464358032569004654981957753626168609044669880945e-05 4.4925185299532437589625901483281798336303216591770522881380047427567000452851698838756097298656431693e-05 6.5934754363385161941819822495253110039828113539234407028341797546651182264186352123721317150502036094e-05 8.0941220898644489845370202487507412179822689238416457803651518394219018910468801270475689667540842789e-05 8.5866747912879630955805045999112994687386077667258194948163783412937682119706601968018052357567310547e-05 5.9187119195107232044374456986891039555439460955202405317960909346924748050199765698172425299032751021e-05 1.4386453963458950331085457294130862500933222106189904425729099592770067794926438734969315120221702605e-05 -1.4513731929095633729002671003338289322162944051774610486674610091064668519659851153617682063691954019e-05 -1.4442812299245407108948857366326879936606760099326755532790328862966588925789846484880283119741353631e-05 -4.1085936857150621482564849361702344218155463814353582575737038187370768799797776302558887653243222364e-06; -1.6185769033126223533706401184284488542528227084872538483426415649489027244976682856352809716925364001e-04 -2.0325998577120421839292290130535050972179014883724935547440922207008503075139771308673690191201583862e-04 -2.7594485399536873185170685273360392969594677995658818763328659366543328155073761240329738716396191015e-04 -2.8814790221576104691148228673865891047681780489773827330816702053688994158300800851584170813217958823e-04 -2.9651665087810417313221567223958909240606937190712812016669368446988758769365764114987218677780487748e-04 -2.4051972969516062262854351983883526624723707089099884867198024586082802325022744687723159771568335628e-04 -3.6305949382704256744008094486642388401892693529177079427352459730611742375070349006903927161421620712e-04 -4.8972198620176963442923741200880164051934717912998454441373981678352024956892957686339145846524552667e-04 -5.4258393772219156222288581763315398856229442385633480696316252454811232027525721313934901005395539569e-04 -5.7519435593057415433430190502453997108661555630429306058319979434302071739760017844767349725661289830e-04 -5.5735951097596327605257754662504816623007292688898808237986594905446795318353212810985341195579466937e-04 -3.6988024988297984328897595328075443591730102614582615997163496307113533063542041602607931336844069658e-04 -1.0871029841377702248291862405787900403105870786887978937529218421367336199568009799620805872338349719e-04 1.9593517811718983406227937365086191337018509103464746866820109882811895546158598742351165153679620916e-04 4.4403198219002833895526603566753287412831588986270754245150036875868670087264797944051477467192194016e-04 5.5276972462513784296925442533689614675907052784480790338106296819927031606954788814900578697509853911e-04 6.4330134552655331683431310382654399471263523154322049130687162173144301762941865359239623481985640118e-04 6.5812379855612870998889522273876733112037938124288691103202681644543483356224571788866548228088085545e-04 6.2273116239182078929453134530492213555013061102346746387515829287249584206228697659218615343373905267e-04 4.9008549611609528599006052673019198895763378618287643991207007118187038857589480492754552756690122108e-04 3.2257876956418954444687720508738217979370724511788452086097739298742521680122502629363416376143482204e-04 1.5591312259489457783951833142672062312554441092847102269372637402229864621919503423999366518260914173e-04 -2.7189720300968891958438543249944923089509418926417007249431950433114272500157914626955412173506727396e-05 -1.2774108334664145919479839898204504108023138967816113244019351009771526625980127291013794715618874805e-04 -1.7905258979726879518317495942382143432906762083472873335725093149388623576403108930847389234577537216e-04 -1.9468932764966005053337455931869926893252735751787827071261890270242580029264374466781842180977408649e-04 -1.8531587101778240586630450059022744582081598449320890421936388630491312104043266842786259548382163343e-04 -1.7268952292238500700634199390217868775757243371333524293598675988379106325047559690174320813266773139e-04 -1.5513932481184919637353012128377505190737738025050863482068608415051234677069009538172196051592766974e-04 -1.3434524779940098262570170136765169271099560228011514355111482688287113035192913793984697287846046341e-04 -9.7413191251491483474086748180965722312955481541185595686265004027993556151694059035908241404522427361e-05 -4.7232148584190159505334537882541558608981145536052586283211755764670914048549346383318695376369734145e-05 -6.8028417803421060202179983808607568610455702166996517479360390876543444956293437868846413243242119546e-06 1.1908207179291837847900569254749967302037498126483095114537563666977858001972147250843776371600064307e-05 3.6547997425789420113433023317578591177140721972357067418440008067240193806215578044781818335781975342e-05 5.9187119195107232044374456986891039555439460955202405317960909346924748050199765698172425299032751021e-05 5.3078223522131532950074619583293021808852325632149618022135947871883275329379106909746408483674996533e-05 2.2283157237746558796463501363681718107571949266905883658801137865032099182514064950576186603102760558e-05 -4.5863370621795222244670475009335072203410180004699253159097770635500289481048827776689342506019817400e-06 -9.4134855298845160921446313573734820541109019210188352225046650412812440233108373612746548426150393240e-06 -3.0599247193891059862813360940229346413203778428187707245174285441490142055073230707132982203858446144e-06; 1.7156274579560110487830472633971032223322013973683123922349805785201787937295985001204487650111984899e-06 -1.8027515550805624422281513738318717553134700343893131848732201163926917817571769405460265237045251397e-05 -6.2478029325995427126010873526650177400241953935554946302294379684650572360741009652066297060955955841e-05 -9.9856930148714185584360519494610293443992960569576113911877631329511132489643768735091444917418721528e-05 -1.2217765884878013941857847983116931457383146656444984424705782126029607601225066569604877845674173727e-04 -8.8069749654149435159122742911979889189287731804925263909549336213459303796896871199488187077016036963e-05 -1.1244327573146234654469908423661416183318169255309314774856666833173866300844056708582303412326643551e-04 -2.1309232714817230560233358097869744645497465997431179007931157126253753920985585039244321605987787755e-04 -2.9622109807170100972323060418622721893120337437950257074849634111937619168251166086801537079348495257e-04 -3.5319717867747223231166910014453202579518306744701549345557297276868475243916843149223028042460342595e-04 -4.2016436938374774240182555220533782893116148730192334309907034647542541587413753159193526880196860059e-04 -4.1217747163862548793652648387122428043914217312888197083864303169819001639714852268718307893144344712e-04 -3.3788730230056428075994144642387509222411627524331807980671708125322919583582863096969399342048884957e-04 -1.7516838905795974326902757536242489455363609414377273072872641248296253995523388451493575942815450546e-04 -2.0168597944592611213690562056396221561858957404232129933944547000669024299378071195935740802117474470e-06 1.1816776486585619551771754266279389199759034929049175073985712063326697572980083102122662982333664124e-04 2.1883478351693887572064853061519377615083823254491514709035635234891040232379326896759388844981494352e-04 2.9459172759232410320789676601922116832599498223125034000950234131696256247841626186340715051971469759e-04 3.3232035178035441254630561900713602771267374651043687918217849941271226128030448784400495865927865615e-04 3.3031024369125500642422714099609984791799154450979534039941421082532079679452414732467220203835077712e-04 3.0049123763686193395967236662092930193966596980817499123383587623716991874518504636857756752968333405e-04 2.2826640720602723832182226643517552912062636587301116260533772887344010327421599967877415095755180995e-04 1.4052120252558789845624103049946305486962289308489893241975993057122159380938671246872509460046690545e-04 4.5651778338989987866925889226433404162737255643632202428292126288351732231141852410514508874774018187e-05 -8.1386487921049120491096216355371004614316744573879145942717843812543245934368045037149970057606757383e-06 -4.0108148442611750591130774885047235816476703841365384500358598415112826029484023649923050844344988518e-05 -6.1005498356894082699610734600748638050317483506443569614848824952906885874468207865555036289667710493e-05 -6.9346468391504664122675118722202375362307663501521891112149245981159816148782161299447009799212411274e-05 -8.1642374553564454632805463821689277348137791224761030149181765940565861337398227629504039132481771630e-05 -8.3484713883581124570704647216318392428336737757538168553358757876365902452416722093139461331242399535e-05 -6.6128894893910753148227104197162635480484000768300721963304324364300001740516225502789109006114922099e-05 -5.4011003844675068251923068928773485746748239198789021188636789218496039857560051225193711139975807182e-05 -3.7854175341023753428324850394405287093461247719914434812522146283293229889829177954804316512785148133e-05 -1.9838074017050903058848676309917067444035345242089489929013383889061970945696377946438762277497243914e-05 1.0700867847741531298862093914438744329310608700211854888475647208310854154124049381516126725195548647e-07 1.4386453963458950331085457294130862500933222106189904425729099592770067794926438734969315120221702605e-05 2.2283157237746558796463501363681718107571949266905883658801137865032099182514064950576186603102760558e-05 2.0539707487579477911391934891181951852152635401927876732473627195911872936043986485548020477551415823e-05 7.8650898054816952258478296269734064871293684017982059025150644533167159027409126780832839861600785412e-06 -1.1513650344827111089850254453505357804683905237268139257453870104598423651921055353447597286874836906e-06 -1.2150295644088057939639695156107222246709353358405715097469501964916093004503158055358726831596793236e-06; 7.5212854763581770189553445907243327824033480567152294211402689514769253013902323450399442521841769157e-05 7.2716025779878584363455676737397725192979394253680534671043209747363973348630992934646553916894900803e-05 5.8580830930471009414427122043897701308547243992616544678702673233246182840887990666749042359705837288e-05 2.5276027779917849583751628063591921246550114434827622094435066331987700968430852778535808390371783661e-05 7.5774735663744753623013868912156702470236230734456984126078111322851426260092038298393251004672982800e-06 1.3363093483522395152950193723367771246202340217290594385062403140597019709674518209466922379713384291e-05 3.9760795419737527130899793819670317107940528477516256445004284212772750974497785192721543980610556620e-05 -3.8438890632964953894414545978770460494130204698169464928160693374115407537059088235197537712995799994e-06 -6.7079537390645070597551284255353412866851967786278347150096673817267876355762446709829252373873093244e-05 -1.1663580384604077025665828830245242282681605376655847744970864272599783295696544370729745732911789054e-04 -1.8742377817545476514933644986104265696474783154417059749221950799930497141092573569918471074345757114e-04 -2.6305677898689539617077746226567368096500257063930518987346625364559204980516436725505001190635681732e-04 -2.9876445772831110087949460783875518492272870203640594114535484387454246554741820530048003045013814967e-04 -2.7344138812190647831431429974199450710318026482983133462012118721656551285522583675044135269011432728e-04 -2.1109412646044262963885608460498627377094760463752904071197539638128534030372168941717643162533962180e-04 -1.2900596500326925432644323823244802956916307070739663183393088526597787090694910951902277825484133441e-04 -6.3675736431169709015135938832481017795650292510262983327887017357087490176317511779054083621936606173e-05 7.7301757962175013242447512702659130507869620553214634424854016305153649771413732340550165958741904406e-06 6.3495942703931759014082600661502836964209310236287420660592660317929879946493783402215333814747818067e-05 1.2273611159444698895339449162492476876823106760635699985947599373575283887676786813129415084566742390e-04 1.6449420255511049207536073176363452409373308929362874675020081224279140715966826011583488649034095035e-04 1.6757350078083018535370581843493739260676931097501604540495877114212428472085713903044322039963764512e-04 1.6128983173589897713176892816736315602886756889313044851965558928411247106357888784018861991002505614e-04 1.1588798004247086207890849077055602426832908766606846033746889540691321120310590824387295025411800815e-04 7.9782271033802543331745582996543783912111238631673566226540711914082230752903808257896868690843881145e-05 5.0037809785492362753329955431197773382418825115485621633578749256701615738270487471710387581387016466e-05 2.2713955679636287100555795822064794780671019262342934976484107821782437017469329593433960008814923596e-05 5.2793323226857862834118472163512416721511133772414489907338473981254663920429818982011491362610227552e-06 -1.2766241765136724328325084953608914590573315603849950698295750969576610399655654887254487102350249961e-05 -2.2660649485766298736726710066082984083513689711472664062226225404242527832135919088973957742268979006e-05 -2.5967231491402245256260728980761656727695505085366154397542753451122214143552495738195683510155420990e-05 -3.5004446192140567478092224838678531803468947203203314595645223492651027688438713723676613154284387933e-05 -3.6366659919620610699501907271238089610320238736070980216558125738470504942414949834712823651983910020e-05 -2.6116145629493753446647951538042718951318290305212156123150429103946445434546132273160303514515306970e-05 -1.8253129118802761605690837883413899009887397633993177042251946844086014181092212776361503388827918623e-05 -1.4513731929095633729002671003338289322162944051774610486674610091064668519659851153617682063691954019e-05 -4.5863370621795222244670475009335072203410180004699253159097770635500289481048827776689342506019817400e-06 7.8650898054816952258478296269734064871293684017982059025150644533167159027409126780832839861600785412e-06 1.0920471131884809438768116903337078972520718613700557588173741712585463292153273581874332937638141372e-05 5.7302812537566378929571736733629279554874636846901901643780164573408631578482025591376399578045441647e-06 1.1891674694742172172877253919228372526082789958173324338948948423919879676722047203090719966312159091e-06; 5.7303032270140397637518228805682077044858961520409230453287380012016334167751000757362470521701504856e-05 6.0379320639405149612819034822132151904737156943627389952948835195512564029768920918139680163101626249e-05 6.0756466895595438829737626905308562453279108993983750479116351360097582308061722973635863782519776012e-05 4.5194717241063480775276028138199343953633855190839303488739155879935700591830655603302752476677877597e-05 3.7772943035504173253739386978964559555544734289403650112395353670455499466704959563903268430262073587e-05 3.3002442534302847965776262110248827890473731950298965022286322894577188231606863872094629603045871639e-05 5.7591682019272964700478214430064804423505713418687366225394223796308563352538915225543279424743170873e-05 5.1153811319273048926565974490085767114870872786321800998977386188992606823180693196669125048323677879e-05 2.4508714875143431809757701342292224807821989956384090942141156207059795339240296849661264924421885325e-05 -4.9670814221197599018817510126913212023692983181204519697317250303367932467564178753523726504234217486e-07 -3.6088558935860819734139323701589174488343170280318643545414445537032250059467368756804091798558239372e-05 -9.5172278915586505114474628238825419692681187364509434647766610775754590218531741541105139704887343507e-05 -1.4000019735988699857157883713091307388734964134766525013980435764312207357708063330635959726776442359e-04 -1.6409995043269182252888958666371655206239340279267337069653037601764783706109842299803366394492119200e-04 -1.6207968676950734602420153575198747947130976472382269890614341149862582624787995994853684245678136260e-04 -1.3026342420277818990301518713258185659324746098346786914934942526071544336834836412600954157232310130e-04 -1.0472390311290025928917126476757373163255398022159464043620590656770744048587541181536218217241838966e-04 -7.0912451843288542153264528809171969290463366073817520608096382962940918799220550948073907379600605452e-05 -3.6596703901440865642735106546358343535000707084430417487805033658139141060464207782580333190187934233e-05 8.7595196114400428328944735392351402742336396070038589163932925778741852279302764474910264840514279588e-06 4.6387375604258096834969413000225353436496458795874555207069048536945621079009545439928750379116123760e-05 7.0323199299837804110382104652330236059034597290946364639966136412581220042819874801338149370098865924e-05 8.5235851689799038956695565783320780182518671463702107347915752471326773308839178938711361355723138984e-05 8.0237335155696285604719863131589392403830373195274535581565327199008280748529026960749657095092733574e-05 6.4684732444770305164496182626559753567905367337997923575510902386479115423121782661850659285519581533e-05 4.9178765252222475762693484015382656554521978197768062484023449549872540198010143082385218398085885622e-05 3.4523255814661356262269002286867265130525700400221815753549398705110505095754996261510742805317375726e-05 2.1254951629416989260016321542153243995131101086221761186907421164273558037819784922290757973669199010e-05 1.2279686572685530732811310719199914510497639592165881294806351290409801378769185475587619054487248312e-05 5.6856349715415808817607737089720498377164299248893732670301823538690485505728256161645109429507868803e-06 -4.2885130845437641447637108919305660338804812750925256423749496127114866940467893662292213766786440095e-06 -1.2129430215880038712883454832210921971734985575560790156942551596745630244220059904759147091144298348e-05 -1.7081166417312480978705941148132041301490458722973288349369742001483073888353216691393640522453517836e-05 -1.5307467544013304815573722823518333138151323846944119072564175487068255979586818411831225466103959472e-05 -1.5079506991680226008302007708243257328184285397820596079173134614133132790754784818398225048460548094e-05 -1.4442812299245407108948857366326879936606760099326755532790328862966588925789846484880283119741353631e-05 -9.4134855298845160921446313573734820541109019210188352225046650412812440233108373612746548426150393240e-06 -1.1513650344827111089850254453505357804683905237268139257453870104598423651921055353447597286874836906e-06 5.7302812537566378929571736733629279554874636846901901643780164573408631578482025591376399578045441647e-06 5.5862053497976870634291097719496725889947295024116752486141177331879557777639307259222805121398134846e-06 1.7039441791733718736978380643064489295352258258976043236650373592595713143762684814483124058383871608e-06; 1.5411588475908467048729923624455052525913942404419556446851092591028682138634989787897324497882083882e-05 1.6719398755100825141785244646538751586656917169311617793132156688830210766460534894900256322705574654e-05 1.7883231102404773322332766692929010986227624114581847341697132675750548886270176450717827951431875387e-05 1.4700661393678496769454358472750844421740530720799090611318483327521224741053999561576488440157003311e-05 1.3321346598484188209600753066989942161450751018826426878793793430297726736955409920490028246912973560e-05 1.1155553940246181070516824683693044464235973360546407821085270303606864854976274739505614373352102864e-05 1.7995422947662583209672522192154504088497279732982253729419069041267242702343965640897343063181531913e-05 1.8950441613075130853360621718712574028417370250471045538208796401860898711669603808691140210227696518e-05 1.3946159037685935400312087533239429674387264392383308416015040523947975999493628688824381028174775937e-05 8.3177799989433146974283137592779923194466844830218546359905860494866930226578475210364437297644045729e-06 6.1558417841003753733680983920406059889116514313803331360005774291647508232970679726497512466793533081e-07 -1.5284691886583970802686961278990884281896128235931824972348101892503348193265496922082567110282221021e-05 -2.8905227783779105248072455158788052910922214807563562917225643557550972874194353298134228765805712619e-05 -3.9720080967044037932205311562201695144072914909255339163646851742543701524183430027942712501939502327e-05 -4.3659457034628360093192341853713059064637082886813613519331759211610624427338754686513293861714572573e-05 -3.8226159392093858805811421729140304925292442687998166342584509536816983273458807215321019114446678867e-05 -3.3537828000719118201028898005205792556151916860215175417875774357626377388761128339739221169033107641e-05 -2.6642629303371029742673274331165943810655104656152953811860604988640749576441227980162205129710851688e-05 -1.8036146860340120145269230665184259200149388383401991266225873614218082706177667737126567874763108405e-05 -5.9286922221818181699215459449120616906890488685371027748067389483719495980585086090092196928087878410e-06 4.5123039396762243444273145213960889163694235782914147240221754042627051363304931943539991921468186009e-06 1.3433412819107307438889580345152878754554440223840507551048534577445562734541865925232811075526675546e-05 1.8894990193115303504297041952630674488333215305667876591731027659203988506840940924717316171918986142e-05 2.1062303524804804684677293543431140228775824511688991087227341378766103806481541951576211918704906904e-05 1.7847426965809867461371259074936683220852011794744824965622920581065756208703849673228267705514311968e-05 1.4301153077103058103892584640639320243420214040371200147043858405639153657761399382563770435045526029e-05 1.1116410908442414061858346694429976997749984361566853799088387616342904624532023431662951032119473581e-05 7.3044021269934159528455296921424171392144427121870652752156144799353089209180226741283151101696154312e-06 5.5516621073977289353495846284868571880110872969355288946773107349448016686536549086267556716209224145e-06 3.9206921922560499373742033166671602646593881677245413043602339364123204056859025653489422495187893885e-06 1.6776524278077839630181342315889190354481291416074761868186071507642124292314879801378720702091638188e-07 -1.7293366778841697384968133769523664373959400863486893552636653775714538039325474350529266863098582076e-06 -3.4084774642582249594857110172252810366517414992786017754743462670457610681705019614631417303771053861e-06 -3.7313187757665358028104959040781774197847918314405027238611000829203812128790636398907964718212398876e-06 -4.2952225717453824161993308075506610646816172274418857837379029113198425983040186071987435538494462221e-06 -4.1085936857150621482564849361702344218155463814353582575737038187370768799797776302558887653243222364e-06 -3.0599247193891059862813360940229346413203778428187707245174285441490142055073230707132982203858446144e-06 -1.2150295644088057939639695156107222246709353358405715097469501964916093004503158055358726831596793236e-06 1.1891674694742172172877253919228372526082789958173324338948948423919879676722047203090719966312159091e-06 1.7039441791733718736978380643064489295352258258976043236650373592595713143762684814483124058383871608e-06 5.8645252010613137406286190331208499528914272426054232918999227518361568229742420500351905568940875656e-07]
[1.1868822177039464290932511964765260229051964741352645175604620080200634606603095919027344164758105463e-01 6.1228075830599431067893224946352755414198818855632792066470376095087534139326729730669266429058478374e-02 2.9731703532260188145714945982876562504213440107744537092406002197212444936326130693108957264260497365e-02 1.2688725005877850602755304356703280935976922013012394350495335228472231172064109376690750313676575425e-02 4.3581640196445568360404291316913891713739981335431972050529385466095355845641456578606475209307464654e-03 8.7432459601271158030502934010261277805006251330430999993158428388661781050801280613789782337733291964e-04 -2.7514396420173017600347803263452595352642095005708135704671316071258962593969870857190280501657013471e-04 -5.0053764166333679216549271622409157350976492612987001654733467964185976391625693315360147833320102663e-04 -4.6532665359794747049035467021389269272156914492651292252209329829894543701226077408541068604627208843e-04 -4.1949617812911750351931415184931166167614141682745972116788920345719213044462132942046094540251336346e-04 -4.2635838843160761901375777159217078692109920139233815062735045287506757268146015927328184920284280451e-04 -4.8174804232153588889609644740743417398531790940864802916513319754387325281442282536697684214425649460e-04 -5.6571966593889165854735117830879739405326874689980847846756075392028273738398811962210708402504401727e-04 -6.5738515672137137024449151478142843362226123576464535394274651478474037625956269072586831935277211289e-04 -7.3853364350176018260784549619008555905539648190558201358555039739847284813207742631247757186157776245e-04 -7.9494839137222726122751270009635313673431810917952608997141946147395085640120432011553169479053339266e-04 -8.1731190532638825423856823979694273005406820853205772783904618296930782466519199690667440972593808006e-04 -8.0258280972362708685809590629331095056358638694723256732774179023201539801691722033859087172333102073e-04 -7.5318210317303681825547392008609180459862244343496676033898583953737389107564661955402781989344187733e-04 -6.7632238406983580905906072449303533372334957221797009075792403583011816669794541584633711098703020997e-04 -5.8170974334045877024210148292161386482716936905401341223789276481599507282190842783461885749442135853e-04 -4.7952654084930280047594325771433713183474430315288303355395198008574844424180139962084400743007348359e-04 -3.7886846740036917085254010405556485027305390080721718875310212470501383467850400159897974338935191526e-04 -2.8659333999479976259739277872006150023296137964577546976613305580024693614021223250554352085389828657e-04 -2.0702207451142938269629122694620948684087897265347239113392707298713477528552612977037865400991958751e-04 -1.4226554850095962671830226043181778551922456024065048606621437609821447375751298238650773891046230946e-04 -9.2358795900129855628071770403350353115095173601463205849604728270367168833326557228585860185696873723e-05 -5.5833606101589055750858213489087130096780057901155706736715810467024374672095187940946621201132950072e-05 -3.0491956759066961320269303602071705622309601133472944767172230782473278347844413724335228583267473452e-05 -1.3961659345544838500145455719342285691515068387903662287746617590163350395242471659970552238971256832e-05 -3.9761388377724661560395415038860505107374040351491925752419484591023032669541923545441587258254792174e-06 1.4283057639558496760487867912083040721775271606505114808156783357749372165017545463215613631194428715e-06 3.8468864438969638530264847096236347424555745984829952332847764025201502377414853142054411530438506161e-06 4.4390150133995374634734197694012372753845723675979473262856230917699204887985093491621495928914031303e-06 4.0312289310440491404640523366360241241078546518950369490030844280765807266981221786031375794250400039e-06 3.1729429687979397360934031204138457956074623101232381148118158517642540645125789178072317023841192208e-06 2.2014448884199309116814697903394352368436300824569757512710416710172709308811166355802622200077862224e-06 1.3319935900042249040837553775294877746315142684965471216581328451044051392141383038757314857456830144e-06 6.5581165710292304552057973176142494429922492699611807457261474718069185993816836816263918629980393043e-07 2.4787538736739339027267205353058089566976953924793073807376759156271456814774095813052179873467269026e-07 5.9152290561250875530879300885127095142420261887086389791853106301645042974031929426974158306354482166e-08; 6.1228075830599431067893224946352755414198818855632792066470376095087534139326729730669266429058478374e-02 8.1660763008308695082228531126733532193926071415184534074986940357200758025941438067751932205393642561e-02 7.0500026295553027827621273630852984809871183213144127037739162692673757971186989386039020187409526053e-02 5.6636627082557861228806771366180418602640920054148630897015493013978389725638989902935926488444169785e-02 3.9649516311535348239902466493736988207396050582054537985587969468619343164112828827539621736628311747e-02 2.3069432678664696602471020707587039360103680782795882477207904390081540895115586565929370072707710459e-02 1.0576446043570778220322568630334248716904969571327866493664999022698648631100062619819005572919232331e-02 3.1774477505056042185778622813817883177835490687232729884576703734985948196923441895176720641454663439e-03 -2.4321265036091989455930005250561926442217827306890107721080812875008749138424995675997512154074206737e-04 -1.3628155840622267907263910083985909945912816271005234371988179583065264770268795947104363439711465769e-03 -1.4528453197251384562057153594817608247456130552186754769992325543606364763893933973831684388054762045e-03 -1.1965236609546241563661714006578776602667261018378783495265314639498180248030682348740359466407737146e-03 -8.4407596157971194652105690762107801665237492529714677871518517547286552387961411496240275542137804797e-04 -4.6419657300806934843886473926512466543293240283718719580324080708502087797092375540150923929528268786e-04 -9.4960839118994137075997799614030198699295530973522416322193995680463163407736063720224550994311044306e-05 2.1410645934028628769732523855638340588237379432248324774553729371538821150433713303739076566785861166e-04 4.0140491866982104819652475239863615079572869525164338683605867160763733370580242410923674363576499517e-04 4.3657277400438534289899408012156846894410771707174609806172196429097006169521656741704974262859203405e-04 3.1616233687001338832520867425076161805435386469748663860194048696298269210664084917414067917012088730e-04 8.0626332641244347127283960803516358526529096770003078622103653115176297071371716278078717700711732879e-05 -2.0831577810564497339328748654103574555094084838407218679118720006395548557537445009156059956231007403e-04 -4.9003597083963584812488014387864306083018141584438404191693216200223275468126241841419675581515793987e-04 -7.1428981439310394508860353211105154647707174401447377473592549868254684908299115268835059883401109111e-04 -8.5598640642729146224263336875331642140033701712896351029616783326700887484704825802490533769118480726e-04 -9.0955543169441175229100574888503274030543075213689015786460120866981429665097124234906768058316879860e-04 -8.8727596898717649312101710635721856589293468109315383315587602932476231602771275823156337277108329934e-04 -8.0600023500882404402698155044654903973329448140365315518130893278776000258802648582473836412117292954e-04 -6.9072991617537833384961912440454315871608427558856722529499797219105622437622750649346163414675019066e-04 -5.6463587891538924485464216077466905008577125895679995280289462731068738806302508134135650731323413463e-04 -4.4346168865200977368698945225382768057721800103879073437873147538969918232097537101411235016406611535e-04 -3.3545681575419682679008407762504681693903607283871543819683876274519576167141017703544130373241632987e-04 -2.4693223081314058687150078601282295927319361198233136935165120330337060527125730351657668704225613713e-04 -1.7773833159181139157467744355616196144530233813604092872419201457719399583376202608249518307928485312e-04 -1.2622783993928177417298088789154784408601420750148809565602776926444842195069481506336930483445673585e-04 -8.8188672865302126528381438975692445978977066506719421788644304902111112339812941439312014746333082222e-05 -6.0193174573870709847930860907628056038996580694681291252227364182329502892794955307247674664170666233e-05 -3.9416877039611802324398929728688374582229341313942711676024927494652442171455358838875191058938835363e-05 -2.3784454224151441141619818031045910119328776333020498660098534365666313084391531002961058580892699518e-05 -1.3019140762989738102211973092256994116775098217363236337399871477631911044429219606687789671312887087e-05 -5.0987523998696181180545547911077864126269927897164884373476352298851481665693651690059539015348477558e-06 -8.4479521700801918574853500927622603791257998624985465774667803777569787545480263866946766949201889968e-07; 2.9731703532260188145714945982876562504213440107744537092406002197212444936326130693108957264260497365e-02 7.0500026295553027827621273630852984809871183213144127037739162692673757971186989386039020187409526053e-02 8.9457919667952942572170543502230035530037953068157376924697615237301003186496374758099996010539210626e-02 7.4021969687059354775342777159776007563787347277830952106741338524252326724854778645687756120479621381e-02 5.8730821390314414173254906259584362214377120997853409472654069410555857587184775444164072881153360421e-02 4.7315464044548683583358264901070867737473032365684856179592603801837694481508292613819900415454528055e-02 3.5731696639588512959691617722663114848354412280833222600231143988460238198240437859974999042652235165e-02 2.3082412936062836066121271361882274121109051919135532344710414203310849024032330818044581496237959026e-02 1.1806539427700122550036261613649480676422845401486800172823683344737152401448249648532029701887824577e-02 4.1142178708093659242321937273246745881507694879840525962786755419098331374557314777810593453712569441e-03 2.7369309142652857333247435985239230989501089517910938206216900544809723925375993144324698298973412072e-04 -8.3745663728783088187056206379940026976536636499205053021851811185279211645926922492892246181390098031e-04 -6.7734146358788285952014936929526455286650705126761342280934788780209543721855418899501830559851932227e-04 -2.9441510977094673028109930600171163777088865058913770822888361238571588237056731670657392994593712490e-04 -1.4788799988919288150828356044883853517859835452356847726751621295015017645385145226209224088602609039e-04 -2.6618947496616654372545227984543020737529760089718341840374148311310257522332846570231832199085374483e-04 -4.6028667698705811778698689296254848293309038314223272151879521020896026412399260077162876942913768196e-04 -5.5473267620947448168748031484309642099749789220900279372357211094467523083142326269780561881149178556e-04 -4.5534556129560753441745704189187297398592093809901683409138528992655075595110758619405687477724396697e-04 -2.0095363207415606272359708925795003756471497331528061670096301313610127779506925202829948026924995825e-04 9.1921104237506431366918820522626448747994604714035837232554445930614546300695448778605503512318463907e-05 3.0623315107306474797879472226305802578720882251229998014069050137720408287340099396180484150594496561e-04 3.6176639927136888503586170403618560460133859104000155804070322268132902754150862441841548742844544922e-04 2.5205708927214503221570454366831746187510195892805484168871078035140072442466779728152435436953137810e-04 1.9598725306376504526502341297067561170774232702782013508009480903264595268303998574263554247855063452e-05 -2.5974860246166541275541004557505069562011085811540968333851924163729384080499062230923360407431548980e-04 -5.2382888186000814611532180610103257960535164918805706041761203754268849886490553148567468364740182687e-04 -7.1913052020295612218592288033804623863485425768079961217604275697967109518179502215260135794767315977e-04 -8.1567812110319178509298711812712405925207434859416906919612226933472994155275749720406088440696505473e-04 -8.1507756409570526291252117721106098647635874783301614020594038698871481459633551765593538654390984914e-04 -7.3894161023725388849947865992777113119645389581939842234756326771698277678261706369480843113313660666e-04 -6.1190884585509189664742915232185983602776215634202127332846184979741043707576616087102665949581969204e-04 -4.6382975782598761836896923215145686440633372396154122560407760818592638378029793667122438809373359229e-04 -3.1866251598661869287761829537647850129887505625238058434941068850645453945766525565105164578153974997e-04 -1.9438593958523809396566951268621310706349661630222150958390589510769686636163253009857635515489283054e-04 -1.0077573189729016078757468496636875459604366111688942555802888836889421209826100992513319846920978944e-04 -3.9989445417333672565660677247847545234969855183460754881532575187757613703929273852260583850351304296e-05 -7.1870021699624141472689471126065606903200732464293327739153142363246155097617686176700777513661250187e-06 5.7134112344198933887074660481826983318538029993602681352573214743463191844896138083738823509785886477e-06 5.4461232141978354513068290165468721030544741212868361776231879805490258805309973599381600742647953423e-06 1.5304375937425072363946006312515379519512886625019719100796528999548123798200400216429077518808636568e-06; 1.2688725005877850602755304356703280935976922013012394350495335228472231172064109376690750313676575425e-02 5.6636627082557861228806771366180418602640920054148630897015493013978389725638989902935926488444169785e-02 7.4021969687059354775342777159776007563787347277830952106741338524252326724854778645687756120479621381e-02 8.5042611229626655157262337598570844322397625942366869885048210064181349428344855501360268595103387715e-02 7.7917798833056479837469465719960923674454397235999823306919274107279151195852916932487002174809441965e-02 6.4067824270092828751202205007466633018684437210047410980721954200084424914357988317522521803032829042e-02 5.0778465820235039663297842533213777342348677603768553399077596043273471993704755045739746092374243001e-02 4.0579785188138001598510653361368504293072807511621205691416991177755980035450042389378991738727184288e-02 3.1357643177304688912047196184284891615651187417762344298871684950707976485814928985463517216215121773e-02 2.1619838678116410001133729992929027909204467302032887586547116820408113334342770796618250524565513016e-02 1.2349840201953738954067028442176646681565980135315644654572611349544872841261235548543811843525973408e-02 5.0720243016010388394268292345400185723727799834467180455574338701903126607971555723381495654955096012e-03 5.9327553913200151156575646922753003272280575792858340990452450826550443762259108030021835034742071035e-04 -1.3760175314249940889915060726592095948887394489582210913385552735876325801866249865381077092174446088e-03 -1.6921624487498931432971476029272279905295707279709961750326752302743132190125883245643144891128879430e-03 -1.1635334482570702070933038515184529126250007538938523539565560013958832681634487563090876423601098262e-03 -5.0411730385432800038142030528496262029472174496047614617376776002681738555724681204729047210004261894e-04 -3.0024643747550268610675524315163050789164815759885389777142468812196891743622481178985825955311070791e-06 1.2921979018038208304938816005458754088874556084191673066396200006628316801226913753092680842835660166e-04 -6.6152339193136346228475666923665096581186778298153253546930396149646344494127842963344322706671396833e-06 -2.0213594702022049295526854592994813892363008568883045525789038478339318128760043857215821760880326429e-04 -3.1220421210708206654440163860798934474326607376875287341844461369991049115194624220482404404728599662e-04 -2.2931669968878747304165913220646249791116314981099154809057894981631671945981692206726192025905682590e-04 -1.3501525644087254676796845465340186341253836270538371252373958580565154390002188050572028824018340114e-05 2.3429769638298532826698144901203368193622071236926382107482448817170617264746448496455322370770452092e-04 3.7537827345947484628206366890463601190404766323639465581890816446711426060870695946327329539473505625e-04 4.0810726523053021153708242289213953970677226865969046177024354312484142945591651407337780462786630698e-04 3.1111480182082490688808837132681342285740689029592811350240811820408992118475187801255314057153364909e-04 9.1336044594960648339226942128796166427570486419091109440707789184338436617755809231816435538845715814e-05 -1.8060034270446716717996161519567142942360032162862248842128596364911924242843742297006375449358115974e-04 -4.1696753060033210708834204728878700748368318585493868285079363924428874358886539380578641031268271672e-04 -5.9923724086010412361195348063888743916513120429316347760262171007687104866746684483044110408893586162e-04 -7.0266877164584777494105943089890403630706912170820842546690240447330873255760497738178749912844335525e-04 -7.3168884609845884878879403138324712101364764452066682226980167365263155249557684129407500244844882815e-04 -6.8841173770461356956036557819117867719163725519603798299285143447848903449429680325218040701408434610e-04 -5.9059096104046471151383233720687577985085674014536231069268162284788863239676239224891220406315016705e-04 -4.5979192722365455512566178824214088404589451448280629175306601744970706302027143296907090226156085306e-04 -3.2069389590154705704624405886898697670534487993120925178480524708919998051354332741279642859392229683e-04 -1.9641117725124341057066763639027623659508481145057862898012647700211557594047316977781317198299019140e-04 -8.6904481343058551257569971243415798387994459869975844495994900027181241342549392767803299129471156452e-05 -1.8690971287031508163489315981644662552278000161984492442518766909977801936203720616144426936368913182e-05; 4.3581640196445568360404291316913891713739981335431972050529385466095355845641456578606475209307464654e-03 3.9649516311535348239902466493736988207396050582054537985587969468619343164112828827539621736628311747e-02 5.8730821390314414173254906259584362214377120997853409472654069410555857587184775444164072881153360421e-02 7.7917798833056479837469465719960923674454397235999823306919274107279151195852916932487002174809441965e-02 8.4666463655784464416519843409256943963049421853946863704245439547032108706814496100496506098220192308e-02 7.7272676752281310054783327547239007871380967030166126219548564923243850289391929405283109283798202888e-02 6.7512241810681425453162289301916206479314185451573023183136340016458259760524897498328804239782995886e-02 5.6383795320791406334692374551494249430366050885672105314918664728179737558215737656663471906785899652e-02 4.5607638838746363612505188120589801291135877885845290515962716716615660206997402509556664296966378908e-02 3.6260731303808523563239158220367348658794398692265424746339643993123423496622572765050986343484153826e-02 2.7387651454840976705761850487558604606893040038797927454301361585783143214949156527215954290205822530e-02 1.8340412184464478192442339253504142271139494062102596725810309929766633567955038581409588801536104399e-02 1.0046460817963351160789016174410436786323134591772480861300245707079519981803726244564886415381921859e-02 3.8847438355437673416698963929647599144876571244818285559982953578601002516035513769616161050657103567e-03 3.3120210231922389226012038259565742113834156673712717455251027261045485797308798618779784022764449965e-04 -1.1641526148716189542449021186955328745992162775790530055038067472628473335036279354615974439436487038e-03 -1.5159020386906074172672733260253918026614039159236574730729250144227856460497366097083295813066785476e-03 -1.3560581785139144859305029675559054892595216728290656025412306931516998267595458556393056847228575585e-03 -9.7060022435314212786711603622100467605293623593950418902725845501167401947455729222556024417045898330e-04 -4.7112699910049415095238105125454284664732549744390252869885103024485591081527488525458660978392394680e-04 3.4140506159509597396736885693792869100092954215367707650221396733858293282447101905809713424113561713e-05 3.9639038342122651528260356389720625595337509974087688421350283975156983094681062312553744878435494993e-04 5.6006053599412862942130158581007984132068587461651507613947569436546460096884034032049372938054033310e-04 5.5565488668023010037460576883964652254230750973746384698902043084517584509274039990572963087942614170e-04 5.1852900247027707393308194408887981487198079325531700401894114085882396985066508883794655237176338902e-04 5.3181088603701770317310370375638446503071270238412126576296966703358302494376571434133912455704883998e-04 6.5328643014608994448608826512810315582974130366635823981161188191639350878973290331488309637870001817e-04 8.3740374520280801221275175530399922960720270018762233780618878956603062543769283269258944931224242809e-04 9.8573671457906871520657530109439833781341918037814215701285023262413679348549368251586054649453320271e-04 1.0307682080981917320416857926685952232594581198095577545046234607978548977504137996667256207141620474e-03 9.5051206152737844965341728335227397603614152379896989905049345723371291478249618053942304720940876964e-04 7.6238619562957202087397093953157797603412789920559285530503857818768457626679003494182157817153120661e-04 5.2940252052492708785814108477526522718299156264658925356991546416430860572230015024467212699588612392e-04 3.0838133118525163061899825252978436594351097304508777033702648670568490404351614289594143977237410606e-04 1.3386739147716446899702170289970902198730556717626801594160021171441850531917809472332253919112841965e-04 2.1865494380193146993272198387229636318682371133539527546799461530843103881531142987649679870626438163e-05 -3.0778118759066722643628519624954987277196151191395281739566179907433986470258207662592728819466106616e-05 -4.6615428324424957006521360980677694806523373690169841325804525183838227824308634717412154521916696817e-05 -4.1906047786874463327780204918237473918868473551728828366948353454716421628898053641501727742851865635e-05 -2.4876116015031511516778460529080923364587970124336816885300419720354726002610695162241078090006428254e-05 -7.3689696256573843290133683288235092635983629517254547681048807683665576898436964006182869350492186345e-06; 8.7432459601271158030502934010261277805006251330430999993158428388661781050801280613789782337733291964e-04 2.3069432678664696602471020707587039360103680782795882477207904390081540895115586565929370072707710459e-02 4.7315464044548683583358264901070867737473032365684856179592603801837694481508292613819900415454528055e-02 6.4067824270092828751202205007466633018684437210047410980721954200084424914357988317522521803032829042e-02 7.7272676752281310054783327547239007871380967030166126219548564923243850289391929405283109283798202888e-02 8.5282875906514473368384549576510426560028801905564386867019362880967511624568079666461003592052413944e-02 7.9268990898458548551921056693618416978603655259566147234259769375799036850617489368056393377858641560e-02 6.9804037879266993188906197827529451093634963015342074469810141051806146001433113046724808056991003115e-02 5.9850142681058946540101524712641423662582094155059111250086866092671501320657520504667425505590928318e-02 4.9198917458246420796844140347899693797564448209988056062344950583050713783971818877370790087414895706e-02 3.9328599331967285553112377201633637547833448925467282698244047546369641331818488598760835519227468293e-02 3.1045722867216993609006061023160844295597075812717069447702150990475410569738415639802505982448620777e-02 2.3476357240323936076365611802892075202801611884031114610572014941884250391673615033254095892774880949e-02 1.5762076169310303142660756806287401242642334174963867711971000249359193098746061174458759180789443506e-02 8.3941239315949603074672735928076731685733155906104235912976743247785993944492222214839902360344893692e-03 2.6841012447224868793953966403748232103860848119357215856657242496788176622700686708964860879060954898e-03 -5.7638247566501331598676797504640173928683195579854984641979315134451957330241553661381448997657810916e-04 -1.6641431024682496968758890123508725699867574388462932389497611987422154957110246251470699622449272416e-03 -1.5369306684598334611449744435380808163295667780801188183818999649267433456714753396520203307891371760e-03 -1.0794289593136998743425725786128703473098051844189970165809360813351381414815063118915055219659367344e-03 -6.6813127672965535835032749049734748793603331154127692203302264142234084081087236408117603572811986851e-04 -3.2051883251117615060263182937151423357223723501428163819288111811517463771601016280814570534436030325e-04 7.1889936494766222943538148954429463093818523914191290767876498882652203062295435460683361469606327670e-05 4.7376623660523006090100104625917901560139603091285022456904990653409784323505537262754254250111090416e-04 7.9468259922023787534214661889031175279964277680693362642694202482170247115340324562251073583529314375e-04 9.0668676819619765897526397024161510965557975446685850798093479633452302670471380772481422521812172148e-04 8.5650344476240381906238280113074910140951716521203054166107569909389365961991264695304757804609952007e-04 7.6306589188493872435584524754955357285325863376526358191968013226619824269739741349576886198538114875e-04 7.3384339923187874591032968093075825635153455294745536400316362731294154845516712463075774999996867953e-04 8.3507631887783687198580274926336797239214695216901998831774089334577728513822882341158134366758642439e-04 1.0311440186764725170431459270704148625660579631844862844705015460574745423897392969134640276798870748e-03 1.2176878154069121273925177606484218079465598784339526392565306394881586333870055538348979304677010473e-03 1.3041795644407735391070306569166563726007389388095603146226386651477133147188789673570330426485399496e-03 1.2401850212618925287360013289509576708962830392415224460756978164980409556507870725600928514686792980e-03 1.0296693165603667640488097885041661561908543848394350762351639556350200930451192662926790127578985502e-03 7.4079524264813572798690854418136916811409899985914076840540594327629955207876686291935731411259039694e-04 4.5647335786194568767557887894422446344256100841433513597726385257808803214456383586852589157406621101e-04 2.2560414658291928527084619365748265940166528361249919341026653701645971565115738307471340879128532411e-04 7.8146400568915265558089600765153497739491714130290132231056769362338263777832270795753922795440733071e-05 1.0771855622387279165294857978701553481756483463264419217427098413656203843942731520585854833048124160e-05 -2.8931982901032244030951994466969443935786642088915424144328254372167796574639357275985465564541384166e-06; -2.7514396420173017600347803263452595352642095005708135704671316071258962593969870857190280501657013471e-04 1.0576446043570778220322568630334248716904969571327866493664999022698648631100062619819005572919232331e-02 3.5731696639588512959691617722663114848354412280833222600231143988460238198240437859974999042652235165e-02 5.0778465820235039663297842533213777342348677603768553399077596043273471993704755045739746092374243001e-02 6.7512241810681425453162289301916206479314185451573023183136340016458259760524897498328804239782995886e-02 7.9268990898458548551921056693618416978603655259566147234259769375799036850617489368056393377858641560e-02 8.5251759593192579175851421009821795360094867029582839964317582746967893956502666630492364031504994181e-02 8.0449388578545230949708589287837438993114977760655178296278554972964381618524433691632659785266516261e-02 7.0900397409898088387166939990112706945043820522369792585614770244493993770259927271349586947945273532e-02 6.1371178616407778877540439243372793665047972235371129961145123155677047299305292207701918875577751239e-02 5.2259358113587155663337435453072114129584722190640599309822993350740939500503392353308314688311154817e-02 4.3306927680624345141766563695129940131945561054110900548850333189162446901150295740863681029493130969e-02 3.4691133223097513973652154153087711719107416935878910090309843223571626954582481514109497441004791812e-02 2.6764976188729929720663260275327086777892719557531089950579453711031927049762176618063145889723993858e-02 1.9500599374917611062910238895129479533924966498959180291073845191009355703853919196780475334723269462e-02 1.2636344481727062262300034482246329705654891086886377841406715148501618122794809923255964820451994026e-02 6.6117089767854009344865858850116229496854517906126680430759193694186341662422344579270284652842197128e-03 1.8379918723055405529648562378163217064762459607020479860892414276079625977262963142777947099713480537e-03 -1.0067650515316763714788422740079524491886017023301732927010578581629618515862302942369188051154171014e-03 -2.0573617097325811288014072280080678724702207429677842225838287064797695431351030801678499972689385808e-03 -1.9689609403107624334238412222028550429859228830911357342500411285318379659468814549149218159478103735e-03 -1.4204656652953620133143230665456019870366833241836388243054010697069261311146836022897463135593277934e-03 -9.7399035256457932682015417135450653501055027703286976310585089909514686551928029811967410191376550708e-04 -6.9887499223864992496161214150222771018557828840318860885431406708502267128475392109881641251171424549e-04 -4.8892879487608275647440754097877420038058287485248798052512393781885512885525972845405730235797060856e-04 -1.6968646012680353903767271483414399266310506530850767070651791545771593962223186330704056296582276948e-04 1.1229651522414034866650786774730275442107818773542006197355563203190858831530419342559211334892425447e-04 3.0158659961264590126454272876082800953857156835438073625450328409081089161903918260020992208766205510e-04 3.9573852241738305351681587203105299137131026285957705555647060559740817602355490705077434643417007257e-04 3.8170665938502896884311292947146574980369246069372748660982683465036093978003088464548665733555185110e-04 2.7959021717238922011910107861026227016839558219275878565690806235484400115726068465971217124693113504e-04 2.4445565072369238088395215557000002188450696164878128478428113153733033036038654041586330910492410271e-04 3.2113793898502992951711387256367681380362268241906447304482112491280618185898086564977337525666085698e-04 4.9707132761888683691463103528625582243980212268191110643959403984661145353022851721137089320150415696e-04 6.7092114267030248599841648765378336699308993136354547797722430804265403977543186357416102469374819688e-04 7.6108104522881407706131347881355796296242556600406175524650698540059573976358911337818768231346257113e-04 7.2756040362838479459590745367397115475126705626155913402101148561807514106112853037129077049112594342e-04 5.8686863313531463374545507663462333287660555474116545111453955815078084406745292877181231275257175009e-04 3.9619809309658875502749748847842402778921025679090726090854042582300542377964172159739651157950567142e-04 1.8449902825933589798725832230684985825562826007653582702905037748124487779086126226312764832209243626e-04 4.0555226475505986243674127391551899230126013083128030246100098557942380450081727204829530680000424634e-05; -5.0053764166333679216549271622409157350976492612987001654733467964185976391625693315360147833320102663e-04 3.1774477505056042185778622813817883177835490687232729884576703734985948196923441895176720641454663439e-03 2.3082412936062836066121271361882274121109051919135532344710414203310849024032330818044581496237959026e-02 4.0579785188138001598510653361368504293072807511621205691416991177755980035450042389378991738727184288e-02 5.6383795320791406334692374551494249430366050885672105314918664728179737558215737656663471906785899652e-02 6.9804037879266993188906197827529451093634963015342074469810141051806146001433113046724808056991003115e-02 8.0449388578545230949708589287837438993114977760655178296278554972964381618524433691632659785266516261e-02 8.4229680345150219820693115509294889317800998860760558672288595793834591508344169998235630154325451878e-02 8.0322774825176015722686974839127051675034369998455193653672344857790752909017526587922164541888248767e-02 7.2765637659817977798152234627952074906711985716846994323064328019042690690793109939844843514977776948e-02 6.3706879488726892364248327429573210733936731079169451018297417251470557651383081505947247526299773242e-02 5.4474609346289090272754325360536445432211397494266734779840053184033921376575221668489088785079619522e-02 4.5658248482941976948839241234384386009379728505384893753872176885394653971360937964340655415484276841e-02 3.7579763684591424906146581306582190574325617823570525435237154160585123075493719164735214377869326581e-02 3.0213777232732389165215673376361325226937790518443294971611937165206884136338211287003998092991678844e-02 2.3171859425460451195591625121276036195163298176212033089407982613786459970096026708539643052887206478e-02 1.6339959683513173194917231414296585496351346179541469797175435698631387762924398986085823445273971805e-02 9.9637727284528502096176856364860864383577589734657022359735640907128800623899387325757603112695263580e-03 4.6046848906557362386966443490615117635456916455107081093754277357321008110172509010409930753269770921e-03 6.8923128880302733463325604109459629144469979308489027548382662474480328228978984412863547031881239551e-04 -1.7488181967835946406726334707225437196548560603316396395594970368172447809885540812563806534228915470e-03 -2.8408568115965953554169072615686828502922593800001240519896226553320782705470328601089279185778509909e-03 -3.0270808032364637593207136590525119875906923636819357405165053065973141714520843119079202818351376893e-03 -2.6679332694038582449010386885532566242703505329724703144344090857587663069286618670149045064649780190e-03 -2.2160655808139370196150986539588341899065801951219805076524687906219725567008376591620202234174362318e-03 -1.7588096014502444884187132845164679079544276211453414289697916657976685109048627695686437623841169762e-03 -1.4554959592117866633293364922820868281157443555517908104058629547624165169834637312591562591484040523e-03 -1.2682195315810708171326812618320560501315502506595714661500499283047199891741508244458206420264916280e-03 -1.0866593835936351465676896634305958893043523075662371413565883279809106775517679129516611709930397141e-03 -9.4965432771873235135224185121979066916236485252516445551411547364147447724028806274906207649694207880e-04 -9.0629141633837736918070023396808592087089740723293025541043517568410424498695946709593524339640162627e-04 -9.3283655143849372227491648928772823790607988955915436751316381368636275481278778270333229562563094151e-04 -1.0096033695981717838507277068849110210690585311597187893006608985051345140884147398342128204259797301e-03 -1.0450263318483883276883328197920868576739618081183582363992894638166670006955375978649289108324491883e-03 -9.4225382040463869001699614623341828734389677222655694894075552868999794776678264911547955443006538139e-04 -7.1634941566491704185346253640110812927608300990326579575901874786723656810903441763901004669194770109e-04 -4.4886613327393896056571822183651332880332183839802051388986791130366890452252958001850688130827594408e-04 -1.9128300970138318284248411707016567520741486564683636741678573105737289664846167229244432131300495818e-04 -1.5940348236457451995136584579027797171815300751740090972212721909627826868508704597619833528751098982e-05 4.2763258040990839985346804248844896800120408711410469447188310206126301638726344170425084927236354913e-05 2.2528754143673530470892544752874031194521667440240211552012310836990553229219788464131716411618609127e-05; -4.6532665359794747049035467021389269272156914492651292252209329829894543701226077408541068604627208843e-04 -2.4321265036091989455930005250561926442217827306890107721080812875008749138424995675997512154074206737e-04 1.1806539427700122550036261613649480676422845401486800172823683344737152401448249648532029701887824577e-02 3.1357643177304688912047196184284891615651187417762344298871684950707976485814928985463517216215121773e-02 4.5607638838746363612505188120589801291135877885845290515962716716615660206997402509556664296966378908e-02 5.9850142681058946540101524712641423662582094155059111250086866092671501320657520504667425505590928318e-02 7.0900397409898088387166939990112706945043820522369792585614770244493993770259927271349586947945273532e-02 8.0322774825176015722686974839127051675034369998455193653672344857790752909017526587922164541888248767e-02 8.4516249293958725471106867297637460777789749963814861845347487587835358348397928317796037566586912416e-02 8.1017276496072420402965525193914275229320077999944583034604424949643895607564653169179193963914456552e-02 7.3657879874558305768799998299557944193822107686649280163106850834699074213597422796612026676242952610e-02 6.4960392526219819008474001584735683916771854511963675144526535648399655379541196149411582879783822752e-02 5.6466561823063845158759828302306146336003554958038957301719953587925657646029094425138395650060915865e-02 4.8257170414571672522876146462653152086092471705589666309922274044030485144237558069167252971916821386e-02 4.0218980781203649915182678877489539826638438107329973560205332088845271551693327289851135469032330464e-02 3.2776432186423450638274094744987825449816268263699700753756595526609862166064030361567036254298481563e-02 2.5837552008164592473011652316616476125728997364402356182991079439573814903561200260221539756589488809e-02 1.9479520093510121806288636181309962238698735090817110705804157065944274720583122516987876879144528959e-02 1.3283177094050649519487091440653039617259061842764747232434532333311857233927422402806517909781821935e-02 7.5838397700541420611333043495334148803537244521952042605928610391562422662634698433433842202136594925e-03 2.9618236212982922652838141461557270308303425046940516032367530671735196685675565453636011598561516054e-03 -2.5434899773475069853242424446963363608801332945633323263278203067182207510875412153513111017049288109e-04 -2.0118760900766877615296327671730236566036682925497584386286554885875062982062849100699517494435097718e-03 -2.6815039442888346951947097609281384352638524891527692707539872298149280372002140882480426582560001752e-03 -2.6959955306354386358316432097556702028097946738813545238864660584399495921132028239892608388088255317e-03 -2.4057618023140999656760047668229746293118613082599452520390217915360352682629369623012965207209387601e-03 -1.9069520036497305157623392175240910228109634632330419384571266260188724334942043432889960158759936010e-03 -1.4292230563096655209295914831674396291402491653668807058415627408000328239076265297366782189989167370e-03 -1.1312012744517364070345854314353030912111505002252770443186589438699284715424952058502913311184935156e-03 -9.7539235233946044113720571453074417334424111535754415214434874792369758506901803494647130871392710746e-04 -8.1588732855706382661709119622039836404366919570609599244465897830150638606113622692745886154301363996e-04 -6.8125264338187714023964564425643033824766231419894997890339015696577373564362237145401628248289781489e-04 -6.0213263103596448738733304150318905162315607513803277141101322099062867191628465822237680527831825053e-04 -6.2404586783824025683058327953065880536557769698774416274234543121469502592609459825004851799242114726e-04 -6.9215953482054282849890338956709668864023286412884966745873908854313056539565662175767850443079854921e-04 -7.4978060751888371059479574273488000339399224881575074572760900118195184229017414757938767136460444316e-04 -7.3647603559737643478241947956931149460324740461424023396671162710563753457587061617779930615746692598e-04 -6.1473594508032093985032540358192357880210593540206222060228507007698086681115285448521054251261632921e-04 -4.2309972089991848810093100238345957916126457347459655477138475479785824884092349792016004431220727487e-04 -1.9338736377928533951441163289313291629076341923374448086061164927278541558648628630620645440526416525e-04 -3.9303157223591335813768968886630043296579581715411610626575362791967035612182937358798223827620397058e-05; -4.1949617812911750351931415184931166167614141682745972116788920345719213044462132942046094540251336346e-04 -1.3628155840622267907263910083985909945912816271005234371988179583065264770268795947104363439711465769e-03 4.1142178708093659242321937273246745881507694879840525962786755419098331374557314777810593453712569441e-03 2.1619838678116410001133729992929027909204467302032887586547116820408113334342770796618250524565513016e-02 3.6260731303808523563239158220367348658794398692265424746339643993123423496622572765050986343484153826e-02 4.9198917458246420796844140347899693797564448209988056062344950583050713783971818877370790087414895706e-02 6.1371178616407778877540439243372793665047972235371129961145123155677047299305292207701918875577751239e-02 7.2765637659817977798152234627952074906711985716846994323064328019042690690793109939844843514977776948e-02 8.1017276496072420402965525193914275229320077999944583034604424949643895607564653169179193963914456552e-02 8.4016158594062350766835818938818888544091262752866040993566192044812250960915619285016369965615150008e-02 8.1012550782163515456597689816294012004233127545714126057708946919671686988082292691530925436248300537e-02 7.4656871199339528800112149229846960786105224665758029844408511447634798903281792142351944977160640185e-02 6.6579214356123394960750852995861547142048136640571847709314965365292337148466214059481671584170787700e-02 5.8141989008794092868703282757021710503487420464264328160666901287463484295820732014550275490803485241e-02 5.0024270894360371179413076216508168942323421325576703920388740025601063077850846613965544273132355170e-02 4.2348975901524203692767677717377496941408556781231938704520822393351879011680157372019055721056396946e-02 3.5110965905362214108995460121193589843490303229381900816973408762683986448522147614104572518327502709e-02 2.8328224019256158908141469246007749542184669799250820513437537405661800416455207918076425151833967351e-02 2.2027501343949357844799058072174522456896389430500471200804050548998447039890046484781241178087573601e-02 1.6153974828585763549487380132039764111441377936153235842245035750669926125170471478496314177881669034e-02 1.0847078312223241984819852426789165296136967248827736782232128752789617184423421333723768450330214406e-02 6.1991231943901300838830728492002955253246360556061323103675376872072189841002675086119202304843891595e-03 2.5915373894826050138025185111850817067741520211194701160701984641823819043561323554907411319264586662e-03 1.3876180033421764107630761629050633897842312327862518611376548853635734088699620463528221072765497979e-04 -1.0738258199915421183946235555424211696296640133660696313033586416978251703376223202134066774052356514e-03 -1.5477117796750028265082395745711901732193627102988260070913398697929615331114886845068132421513412492e-03 -1.4749896874226542859639123070320370207131015754103779594541356357771116429986207418206312786931088637e-03 -1.0619519433390339193210984075081620361881828584992682188986364237507622355486499291214363902552004314e-03 -5.5304933509857594262024568717867464059165912161947526882331027410030220877062937641816693951854077236e-04 -4.5733062501286151852627733742999582286467632484816594293993500097293668964989024910056611786057278275e-05 3.5094467181272748905774214680883400654702581525665278998982451941534402524810027331635777550833355284e-04 5.6134038277647632580100812256251575677075988331863045139032397525767628846853200851819091581870705905e-04 6.7448788280672406709063724415167591715157382630202895657676961239652482043715731099441949461864394296e-04 7.3434995668808847474372996598832844008875269481973335673975448826469910849633855992918300264042503992e-04 7.0241944800873810945049616577323467849621639000898146710867042828314364049312015559242531791650767883e-04 5.9632673276013661793533355284215382904808836916640311372667046039212348572046875581832701335236813805e-04 4.4903013240538775446378602230644941629741646663197434479422081163097275311941263629710759692265609206e-04 2.4342323777971741071240261415561715412071234277230955089140671496962656193291494311995175682445438630e-04 5.5552454281911840436624221079570557461388034152442175717447311630701988504320814624354623605437976393e-05 -3.4572076546822050989647115849638725191068160668129807921249097211343473455862658124126598388943588702e-05 -2.5470380092008902911787618353745617139811004460930754412853334511675606897217219497873297094960804438e-05; -4.2635838843160761901375777159217078692109920139233815062735045287506757268146015927328184920284280451e-04 -1.4528453197251384562057153594817608247456130552186754769992325543606364763893933973831684388054762045e-03 2.7369309142652857333247435985239230989501089517910938206216900544809723925375993144324698298973412072e-04 1.2349840201953738954067028442176646681565980135315644654572611349544872841261235548543811843525973408e-02 2.7387651454840976705761850487558604606893040038797927454301361585783143214949156527215954290205822530e-02 3.9328599331967285553112377201633637547833448925467282698244047546369641331818488598760835519227468293e-02 5.2259358113587155663337435453072114129584722190640599309822993350740939500503392353308314688311154817e-02 6.3706879488726892364248327429573210733936731079169451018297417251470557651383081505947247526299773242e-02 7.3657879874558305768799998299557944193822107686649280163106850834699074213597422796612026676242952610e-02 8.1012550782163515456597689816294012004233127545714126057708946919671686988082292691530925436248300537e-02 8.3988258636690058004431988287285616492869069013582653142286586719883706250968589131180186000935616023e-02 8.1374178278398533326586980542908078515247153191577030423780426869079411662412447596010267933650019395e-02 7.5335165512827716066835890129242409479315271595953408031149759054809106680460364515861568055361189520e-02 6.7684938130410661703248335617761440539968527802223876459884048804611342521163838190402374307463267100e-02 5.9716472408009150932492037383899582542529942609215048264925883529551206552039818340656704717732980648e-02 5.1927838384334722875473424101877579726017933356312196384836921989432631608299133607327624855316811388e-02 4.4483809291358507327840708942985180323066846926642425716403754250947698966313588893715575443724190364e-02 3.7262122867080651319596288277946506871811060593136750367347076605965041908786617384700077181265715681e-02 3.0565028516397284683279704777431979904348295042549906376272930085966754177943717120865684814187381287e-02 2.4314842137736378286134646707222392510431461622145469381288323127527433023568873017456985282585765196e-02 1.8350825514618934454954513115230607510816773968526777389222450254734989619726751357072562876440018791e-02 1.2862768308401634983243981619359804892500974224237037010052508105487065230507549382387735169521500918e-02 7.9920078338614420311464004404707045315356664571325865505278114529392795952703769322057882444532581313e-03 4.0012601552329401615904947562988313917548759538805883341407904122349416592164714033356009223035505382e-03 1.0043623651090993852280374005795636556750648179934292060254615800211099125388736483088754730023514782e-03 -8.2126531161736575497252217565198637500805347655014312658374322172701116041579100113488612020727192461e-04 -1.7241074335172319095330234273120317765698335620184584148031080798316836254717335001808423157766887368e-03 -1.9473999550694569755844710536281144449283015518615599601527448305286767225153454233943348857902500128e-03 -1.7132551513885597755400858353068598995538276173413069498200983216974430839657361380125947572945562154e-03 -1.2837815703249380037365374029489260671396679196030550486758366567462780788483525353321871457879898832e-03 -8.3614916092230231921416791413781201584341051347948195642924973152713621663418215603421360450069598545e-04 -3.8715670002202128232590674660537644697415536630828995481522257322239650190380383173158439438363309259e-04 -1.5394613003212722831603585134387298330748998836434783365626800445145725843420667998619897097706581839e-05 2.3886606039646751798815192179053919704414387572849297841098273328863860135603249231015841013346679563e-04 3.6160846056510852524976200656310150944917222096344203627217808572565443185906467525172709126561975286e-04 3.7711873434437021979760595487350030581776571976077482662332718688024777286456553979323638778314764011e-04 3.2963174656065581266859453851996153657604230235486579321711944281885442224696980296815852865544987610e-04 2.7231597511771015901063817399870021210295455815356167287783527615987602460954940993860575767229112023e-04 2.1346147438871601642659768419531076094837901861692257763509411911261265888866222746657288635732190610e-04 1.1831559254244607109511265467475989226316890895624702817161091321495100169920273417574074340325951263e-04 3.0857743488701687949687709979186467836123799678105791850592343664633893446059902110412027553836159887e-05; -4.8174804232153588889609644740743417398531790940864802916513319754387325281442282536697684214425649460e-04 -1.1965236609546241563661714006578776602667261018378783495265314639498180248030682348740359466407737146e-03 -8.3745663728783088187056206379940026976536636499205053021851811185279211645926922492892246181390098031e-04 5.0720243016010388394268292345400185723727799834467180455574338701903126607971555723381495654955096012e-03 1.8340412184464478192442339253504142271139494062102596725810309929766633567955038581409588801536104399e-02 3.1045722867216993609006061023160844295597075812717069447702150990475410569738415639802505982448620777e-02 4.3306927680624345141766563695129940131945561054110900548850333189162446901150295740863681029493130969e-02 5.4474609346289090272754325360536445432211397494266734779840053184033921376575221668489088785079619522e-02 6.4960392526219819008474001584735683916771854511963675144526535648399655379541196149411582879783822752e-02 7.4656871199339528800112149229846960786105224665758029844408511447634798903281792142351944977160640185e-02 8.1374178278398533326586980542908078515247153191577030423780426869079411662412447596010267933650019395e-02 8.3880042273654905654065141100363486630247709695338464932659980722041735990108904548146379106848896400e-02 8.1437808811877741514080909228653574331149963548034872693515014293715643508732299242370789298147367544e-02 7.5932720569686911004860545122483137877899376574492492709363982572957399243533498805948490825125318348e-02 6.8847567221538055935426352668646854985848478837609795993437638401048896810256260213355497514389918234e-02 6.1106936709738446699031606622194614453639211169047395640482297145377399447614116645153264462401998281e-02 5.3537066344329990314415385037657319080042197243468493434370423533030753466910842144952259077242910170e-02 4.6324831128902315175396626744314896919029819996700811792880732161936833889106931860590086493489088565e-02 3.9296157831624213366460147109327085134471779445197696313756092964102770718045603196806108352830455495e-02 3.2564982605181985732157598854177019799714323104507792472262645171099045362830936568968711641898001057e-02 2.6282957738071440511731277261360119688748893962070200408789163913735504672447901899137996665403592319e-02 2.0385993513436647062266068783993127929841704265452656355712395130026995035594183616101069005222657958e-02 1.4780198937949540589378232378149078812267998980098531720205307206163916515509627820699581323218266348e-02 9.6789779352526889026948164631040456324498134237329786113799363688382819303832830884075433883744688141e-03 5.3524725727995307470181377103642434738523612562566719552482877673293487186809519341316678981449095777e-03 2.0423885035803820437558696269635092721540949000594261872371989619542301837163398732100527683048852808e-03 -2.8161085563636950974884445361035961717488862163256396129034732100420157344913998511200863793733443072e-04 -1.7022025609697027401400522899644766644532237543793117309103504220850212330360769529747831869776466171e-03 -2.3259482160120783288412412294046581197243020198664640968595418981847256417515450486386258157179753279e-03 -2.3506210469954673215374953461639426862087389323127023326722960908667105190396942853043961258313186624e-03 -2.0320503736145462445111506798624334139963921885406151280734208662065831497517256227299590211035416468e-03 -1.5837647604079113518323600102033420587862767533591736589656357098957203121448232085925781721172519342e-03 -1.1586433563386411767916307633891940743741943567549880854203255760026541187997485795906060813365147594e-03 -7.8949870659822951019895113831701774882917483867824788267981549029627633998466383706848820369644711850e-04 -4.6547994259226763069190092908031045955593514903950582783472859776728490981348297655146060977039723830e-04 -1.9809814913416720887184811559497027452035089441275952308245464852460631707919257130443389964958984363e-04 -1.7819847748347798124580489142504081385815899669146179917833889513000876744215113744042622648689910689e-05 7.2490520999557343064415936998099916054362722417972235389946526337087947319123719624489185610187974093e-05 8.9267791060247986530212045952692543080139520788092135595848608337704947565580185183335374226715393982e-05 5.5640303402646942818992326501267387399845989529021614046999151775190191899477221591040252458329527106e-05 1.5635211985572182163462933634952552899612737599679572215963802334002614816055945136217851383303500697e-05; -5.6571966593889165854735117830879739405326874689980847846756075392028273738398811962210708402504401727e-04 -8.4407596157971194652105690762107801665237492529714677871518517547286552387961411496240275542137804797e-04 -6.7734146358788285952014936929526455286650705126761342280934788780209543721855418899501830559851932227e-04 5.9327553913200151156575646922753003272280575792858340990452450826550443762259108030021835034742071035e-04 1.0046460817963351160789016174410436786323134591772480861300245707079519981803726244564886415381921859e-02 2.3476357240323936076365611802892075202801611884031114610572014941884250391673615033254095892774880949e-02 3.4691133223097513973652154153087711719107416935878910090309843223571626954582481514109497441004791812e-02 4.5658248482941976948839241234384386009379728505384893753872176885394653971360937964340655415484276841e-02 5.6466561823063845158759828302306146336003554958038957301719953587925657646029094425138395650060915865e-02 6.6579214356123394960750852995861547142048136640571847709314965365292337148466214059481671584170787700e-02 7.5335165512827716066835890129242409479315271595953408031149759054809106680460364515861568055361189520e-02 8.1437808811877741514080909228653574331149963548034872693515014293715643508732299242370789298147367544e-02 8.3820534596754598899566238165770551246906648047445956352572024302197139921933712808008125611303778326e-02 8.1684718880304341416594572639667091917903369639719668404802643972888102265417542793307916499323888017e-02 7.6440445205383628683372811194710728899456061009166413133560356296471858684488467879866690170115326258e-02 6.9729534189154903861979249926822725698555068463482018121607255636508403288197950163750196260720254096e-02 6.2406674549643912848995013983126367404676718291765242020654812504577004518648423399396336119840788521e-02 5.4965480663311404238749951077604190800481783565139604488382774869828069297454043114309560842806224451e-02 4.7895046391662918863563883032119814823890960285991299546505051711271934429944979936765822669849197612e-02 4.1104490689145112174017426602864629430210904866663357526846416883084001255435839444961160141024588509e-02 3.4460743706058515387979443766075158237313836595516223330937536809510055575455451526847520053428127080e-02 2.8111074968688320956706742403743272984191226443021430680138551129546992788644379079893967606601389793e-02 2.2187082710932266688576440186127350515752395906723793006003050008443395820470792062352648529125474189e-02 1.6660041802404015706737647511985498645153122456497271399438611806472329241987740208826905167916563761e-02 1.1560958711973440989560931210866010642189118358477834912303168063779736482203216551840167548382993116e-02 7.0061401330803303040424047588213274726597562012945904127488772290649117726425348114110652392166872073e-03 3.2674499539642831453500692968007371490897944325795625650048065945052678795424288328394445165861854632e-03 5.1841086009742043316397008053799677926653143541866102888297239901649750649245778726697476765446283204e-04 -1.2711111410872822960244471666339559148742727942702801041953208074429725861876952749654863525538022962e-03 -2.2687622414013560883669468650597462099772778345454765066023709316790570733760671060832578261714106321e-03 -2.6504625404271646425438034985421011702056553921090666671574681573131677543359459766843871074039686614e-03 -2.5912073413023436579610125314199190081047280032915887262675886135530778541226949342425160421150331281e-03 -2.2410201181302542419042918228720130161511071164680980256547477878580341554475472336976353237113267736e-03 -1.7715710204477024878653624275782568129171945330451416709381677707683122369982746419724840269849480303e-03 -1.3057139109741944466615272777210377495785721183510205431549010938927674493016807147079872891823364311e-03 -9.0427271661126109710265783926775823739710083986807938768530854380532497857037828324810361508917623652e-04 -5.7983105638474182774303719529674735528853243600806258586121154206623805810854025477261996807277288521e-04 -3.3242115946349045383847515988688335206447423378502791923396886326473754870592175866987197117914089828e-04 -1.6774580241876412111320889000524200330175139361566455498702539797311227138732887730137709311603382646e-04 -6.2000734326226150264667956450850224955326540687523723642481086045549054649143517157179010774468096655e-05 -1.0514620692493522257619426802106216866966460010181795953184406608736077930334128521149622961334379990e-05; -6.5738515672137137024449151478142843362226123576464535394274651478474037625956269072586831935277211289e-04 -4.6419657300806934843886473926512466543293240283718719580324080708502087797092375540150923929528268786e-04 -2.9441510977094673028109930600171163777088865058913770822888361238571588237056731670657392994593712490e-04 -1.3760175314249940889915060726592095948887394489582210913385552735876325801866249865381077092174446088e-03 3.8847438355437673416698963929647599144876571244818285559982953578601002516035513769616161050657103567e-03 1.5762076169310303142660756806287401242642334174963867711971000249359193098746061174458759180789443506e-02 2.6764976188729929720663260275327086777892719557531089950579453711031927049762176618063145889723993858e-02 3.7579763684591424906146581306582190574325617823570525435237154160585123075493719164735214377869326581e-02 4.8257170414571672522876146462653152086092471705589666309922274044030485144237558069167252971916821386e-02 5.8141989008794092868703282757021710503487420464264328160666901287463484295820732014550275490803485241e-02 6.7684938130410661703248335617761440539968527802223876459884048804611342521163838190402374307463267100e-02 7.5932720569686911004860545122483137877899376574492492709363982572957399243533498805948490825125318348e-02 8.1684718880304341416594572639667091917903369639719668404802643972888102265417542793307916499323888017e-02 8.3763692780595584665194624381621764137902481462366165024609724375311766706189566876859982741458544425e-02 8.1773113997112161507621285722823872778843802991196670587576185604378600579125172888210545435414340979e-02 7.6979487065843437313895719848678543909312652030032614036371752747482094048486556751105751963883078880e-02 7.0374137513475445457011895295784242144539665147198932020303112917114768851848319094898508318492448594e-02 6.3467000464929931101775312802369727933318767671284180720758007354028559638725876666997557601529430516e-02 5.6266781994460067380594968677765289184698249812924631862703620870193872633345337390189076882896316689e-02 4.9301274605289246830638518939048418988907337992067757555723125428791903344095594606709205681968902260e-02 4.2677590148269641113654904451365071368969017099080027824373809324777403467323574377701943188190142155e-02 3.6225680066070214925802351595498010662988300712542316915699977619362757206860468759727472792327720064e-02 3.0072274560429615654266925526400007281353942445413224667210608660628913793266933548120024925700677143e-02 2.4300310873642212234518843874478028857707879384084886981118573411340446049020816113613266786195537442e-02 1.8741437817596333170657478091074834137218760924963414081270725233274983186459919272979482112632137697e-02 1.3540777360652147869338750453981375114060619997531870001625277189579169545888769152964865310748633239e-02 8.9318404198445820990292742545432793362424839419866775155225672156898823867683944859712122663779949288e-03 4.9957720806441727050952144543749207583167313715771640658775588957829513597732275948674350221351794475e-03 1.8349211139420114192881707076487390701413266750623039575914278906238234001828805239136895690808060682e-03 -4.4660677021054441431225726022722242168298485670262993166746891807010774731064762425234691640971716966e-04 -1.8055317852833582350182037927359956914844348707042903962543571184977466287948104615604495300349490764e-03 -2.4305299421122262337125578890117330527925435001601014780237347764988958213501756397009723430572661633e-03 -2.5528638184051312674870208136363819741219603211291291004301851028150653830304690928734853704846686704e-03 -2.3494969513659152981536953490341709024666495990595463902148678092343725053160177796152837427664408831e-03 -1.9258334837417234884758924852439809851320905002201836953752654628885172831071000150715292439928830153e-03 -1.4508727442047503090896598348827779340405950075510322477426242343140770296250168149758245114073557986e-03 -1.0412643368493477407543952673435692289228316859273466414940415647660360876224001890017242756204698204e-03 -6.8917985794878896358188657422293828569153020546586004252327089190157582240646054437988605521486006653e-04 -3.9260384448806394432118258534853667585047873230465515728849610474363602937214872792318706868473769504e-04 -1.5234986251660961372444072247003158784412409765733517417828622987186054838162638629837167192388648863e-04 -2.5386397703698365526307451121636013351289863451140140924235684092310688302582874088051395468343600113e-05; -7.3853364350176018260784549619008555905539648190558201358555039739847284813207742631247757186157776245e-04 -9.4960839118994137075997799614030198699295530973522416322193995680463163407736063720224550994311044306e-05 -1.4788799988919288150828356044883853517859835452356847726751621295015017645385145226209224088602609039e-04 -1.6921624487498931432971476029272279905295707279709961750326752302743132190125883245643144891128879430e-03 3.3120210231922389226012038259565742113834156673712717455251027261045485797308798618779784022764449965e-04 8.3941239315949603074672735928076731685733155906104235912976743247785993944492222214839902360344893692e-03 1.9500599374917611062910238895129479533924966498959180291073845191009355703853919196780475334723269462e-02 3.0213777232732389165215673376361325226937790518443294971611937165206884136338211287003998092991678844e-02 4.0218980781203649915182678877489539826638438107329973560205332088845271551693327289851135469032330464e-02 5.0024270894360371179413076216508168942323421325576703920388740025601063077850846613965544273132355170e-02 5.9716472408009150932492037383899582542529942609215048264925883529551206552039818340656704717732980648e-02 6.8847567221538055935426352668646854985848478837609795993437638401048896810256260213355497514389918234e-02 7.6440445205383628683372811194710728899456061009166413133560356296471858684488467879866690170115326258e-02 8.1773113997112161507621285722823872778843802991196670587576185604378600579125172888210545435414340979e-02 8.3729294770718596589020836004038056919968182356086619941328616731731359952440269161251898515092268691e-02 8.1703421771179028448063057832083158210864232588085760474827261360135218466408625033229619612310619839e-02 7.7225821818358616292788067073716863801970316090680519232788637301898436551289343964829119240956827483e-02 7.0985726595417671097629825773461946620680132984351295529369277721910543799365036675634093764917123711e-02 6.4350307580400529122662240986587555701917698853372614113845097998915538465508734595362940554395469867e-02 5.7513518274228274127953829918407673879477898411535080100839542356575125394659531141609505026188382538e-02 5.0913926878755724748755645729892482002326113807328832110147320342681354310233641575864502663598382594e-02 4.4733105923181514002643120195306365246877794596279626296770490213904282736957412313183081709736578549e-02 3.8691562693923070675877236713618703886610218665626434402960998830617354436785328357469127693154870124e-02 3.2558022228332823360315552663656783504004095785536161263955572136776399056636215809054070930835660446e-02 2.6848504067593007005440215921577023744964681584632430031601886367425446147052683339645314271445751131e-02 2.1359132389476747387410139396894368152820536712693531362614626078196935186763760479556026546793971927e-02 1.6180900876336240065742861306149110998658938177976973792629371908982463724248239937430681607466784125e-02 1.1460307499742972114460583606482641138772622029419055965763836269766354890667591906509337963861871922e-02 7.3144856930574327159011250902448374246521041139901642112842256945818388644776506904949839629204096752e-03 3.9275476385451791287077492472589673545423584203208753491134268929183650931871799522201255236242622952e-03 1.4014367193892218287139390666986755974868790501013669066197325245661977117504595441990035604036761475e-03 -3.0647923623592180887093307129081160204952358254976145801839876442116390873334877715184346287726399658e-04 -1.2329055706571848908582652901686985900446061557669318815055234398547244284048641662495414127491743444e-03 -1.6082781475206826123051229991951684560541873502130506825276275269815943998694403899489289391496701579e-03 -1.6542114518286181812225592084957906169862117856766780121665983717944424275248924439346146660423889114e-03 -1.4340226349297986974676755519974207501636735367095713338023322169290747927381003779790012902218820353e-03 -1.0170218475311397548496397319176881820806414441180900483970452472916717539533973974388709248340527598e-03 -6.1185867981065489560869975869058521116698410465215410316447242618773264546585673267469523314997757624e-04 -3.4265805382758490785654994529749623955718286175546844061820187312746205979212279680862442844887747219e-04 -1.6308883239593222587078673092023047038550675860978039337407495791109128145639695078488138839314450476e-04 -4.3564362597312841643828151252168201791102197552657914901222382753373383443697899718797970711775115034e-05; -7.9494839137222726122751270009635313673431810917952608997141946147395085640120432011553169479053339266e-04 2.1410645934028628769732523855638340588237379432248324774553729371538821150433713303739076566785861166e-04 -2.6618947496616654372545227984543020737529760089718341840374148311310257522332846570231832199085374483e-04 -1.1635334482570702070933038515184529126250007538938523539565560013958832681634487563090876423601098262e-03 -1.1641526148716189542449021186955328745992162775790530055038067472628473335036279354615974439436487038e-03 2.6841012447224868793953966403748232103860848119357215856657242496788176622700686708964860879060954898e-03 1.2636344481727062262300034482246329705654891086886377841406715148501618122794809923255964820451994026e-02 2.3171859425460451195591625121276036195163298176212033089407982613786459970096026708539643052887206478e-02 3.2776432186423450638274094744987825449816268263699700753756595526609862166064030361567036254298481563e-02 4.2348975901524203692767677717377496941408556781231938704520822393351879011680157372019055721056396946e-02 5.1927838384334722875473424101877579726017933356312196384836921989432631608299133607327624855316811388e-02 6.1106936709738446699031606622194614453639211169047395640482297145377399447614116645153264462401998281e-02 6.9729534189154903861979249926822725698555068463482018121607255636508403288197950163750196260720254096e-02 7.6979487065843437313895719848678543909312652030032614036371752747482094048486556751105751963883078880e-02 8.1703421771179028448063057832083158210864232588085760474827261360135218466408625033229619612310619839e-02 8.3678537595640265105935203696718558837167782921309029679097435430615881804032512960141033363949181311e-02 8.1597340843431516736453978365685273017561625337686421171389107117409277739165694910644839628766002819e-02 7.7536397942238285480109091294165843657747098225519998045081564887977769197524128449294778046318971122e-02 7.1512546901684337548171171658804315157237964569326498166550475843721970413349697447915326278985968086e-02 6.5172889144387460665356675428308651857732844281293764183821092874868597251089960155012497918311736881e-02 5.8916414968817133066836183224559533104216023040300120824393004471656059911530649278816958784821461550e-02 5.2516445194113059799421680547255533695945854846012718764525985167604860327794255609037477290263405977e-02 4.6406692182069611848862047305662673200205939623686637808515116898468804062690103496967650815355925832e-02 4.0730227581862753681087674014222283344150519680044111312874170364371095959545780558586599458902097172e-02 3.4812724482084307090263626346706479498276760942946450366363293220392437418457382936495437386886924257e-02 2.8980945221233562320428719121225297759278997487977608355094582666440030242171201681440772880192617114e-02 2.3547502860124182744571667911992758523386436500528723600581227206119188503818483089654269872518791545e-02 1.8443790511614040146360482357563060152507262178279888121172019093063506387205877005349380922404253307e-02 1.3688720216364018229881314497215932916598489525640632684587881999303710561399266863378481469828955439e-02 9.4312417453755605432089332397288545790239811616557348971151066664670217102983572555789910296047421522e-03 5.9066875135265338891235850508399198986762339743400383178921065690757635478245613802237304976882507624e-03 3.1338097907451662408105427234655675328905684306915863514437767422875268377527023940761824035296811464e-03 1.0605728664562337396655749097763887845434776006650210990981148871650104217951813114529467757640370502e-03 -2.7369288752827182599465834474057916486496347715706747111383884089922633731104459455664188838343804315e-04 -8.7121696043521198489396592082896378151858523392008397140912063628956246836441200346510812477643706013e-04 -1.0318216948667348082201316010505556540620209572125119660510531143806800258283591300862845766733019787e-03 -1.0179683589721331700236461034435054327422687101469183625013049952207450280739763321704497863047116102e-03 -8.3537121814538324635604097615143037975098603705776476177332596948641565734005514226088765098778254574e-04 -5.2372373910218648064459208209228453634635937754307891378075357212071640474493552185709622558139532849e-04 -2.0263976546907014444302822612044897809236742994004367874151265241664024639060482406122026928832800836e-04 -3.1045541230563401386698200156264817560259901832164285936932537673379725950907533893542021518974951441e-05; -8.1731190532638825423856823979694273005406820853205772783904618296930782466519199690667440972593808006e-04 4.0140491866982104819652475239863615079572869525164338683605867160763733370580242410923674363576499517e-04 -4.6028667698705811778698689296254848293309038314223272151879521020896026412399260077162876942913768196e-04 -5.0411730385432800038142030528496262029472174496047614617376776002681738555724681204729047210004261894e-04 -1.5159020386906074172672733260253918026614039159236574730729250144227856460497366097083295813066785476e-03 -5.7638247566501331598676797504640173928683195579854984641979315134451957330241553661381448997657810916e-04 6.6117089767854009344865858850116229496854517906126680430759193694186341662422344579270284652842197128e-03 1.6339959683513173194917231414296585496351346179541469797175435698631387762924398986085823445273971805e-02 2.5837552008164592473011652316616476125728997364402356182991079439573814903561200260221539756589488809e-02 3.5110965905362214108995460121193589843490303229381900816973408762683986448522147614104572518327502709e-02 4.4483809291358507327840708942985180323066846926642425716403754250947698966313588893715575443724190364e-02 5.3537066344329990314415385037657319080042197243468493434370423533030753466910842144952259077242910170e-02 6.2406674549643912848995013983126367404676718291765242020654812504577004518648423399396336119840788521e-02 7.0374137513475445457011895295784242144539665147198932020303112917114768851848319094898508318492448594e-02 7.7225821818358616292788067073716863801970316090680519232788637301898436551289343964829119240956827483e-02 8.1597340843431516736453978365685273017561625337686421171389107117409277739165694910644839628766002819e-02 8.3438813338967521175795937307572650769530234136547960620794680691777270306374558253785689497509803496e-02 8.1493252591143169138560546945132637681473803803819922366640374977903045724220742254482218647904196859e-02 7.7837347499605090882098183066465554454466806641362016723814183436137806661794378450157468309454117529e-02 7.2569003484524711489409836302806133060674371705662551945872937166751406923177339127031242212074280030e-02 6.6584384496799552727177804681394998618071280032739262859150711749957138225153379123779831249274932889e-02 6.0715744849524759233733522997140834648847303800764011929940866400337489441419101615368657773404003354e-02 5.4943864554919059097932252123450840537772143015625101698888601458961251280936573912032563290552848050e-02 4.8859164728629403890512410456352836586178612090823678324892870799026474581308377399278026696148059070e-02 4.3242648847134857565058020259458449505788696699054073840862085098885202980035856081285150168598071830e-02 3.7447962987365508444451448780230302251590781073565308052817754791905826938150938455539807670565198441e-02 3.1733065007017776743230083217732868719428021513572343738896495776540088280426999595318249305922417549e-02 2.6404037404174486765239588164425356804191139482752633559217904540269024104317324133655778622746134133e-02 2.1398525672351032647789294657759012747845104563630742391285558596215204294590544444410601998270690946e-02 1.6729498254198096528286071470445031454285589707612432688424558476865339601112467067940965722921857935e-02 1.2447233068796801190491228273253441443087176096160610219126677547086566674313017694769223184050149233e-02 8.6470942418674423476321215488715351597106216226539756869693934189417245421314723883385830283545362146e-03 5.6365713986729489233128499192563259872542547643488968769524286141306055657012744175983135137541299577e-03 3.3397529125480676735978632509354117348913970267058743871272493309654717940907089536814461408705928626e-03 1.5893049247566822687461269145932358576830176518849910633944344440276341685320965221929460656954697236e-03 4.7605439824216977548015792739913427809448578124065155271215651949558181215267750533487865661811591341e-04 1.2422571894919079479226717722726834157533038022762540733909600383899083534830108606155427376416739051e-05 -1.4997717404006356958947629638127791254216814914711968215825693926787116527843663135939195730165984302e-04 -2.3259366013661057670881084799651252187406014718472812732126741473441531148994660420667312583334335070e-04 -1.9571804609630529600333641500955482841270147540093358378948827711657519155633963946132555797974087603e-04 -7.0487683818315959931813946692043338885215986140373903330910710963960176908336486430781984609543134749e-05; -8.0258280972362708685809590629331095056358638694723256732774179023201539801691722033859087172333102073e-04 4.3657277400438534289899408012156846894410771707174609806172196429097006169521656741704974262859203405e-04 -5.5473267620947448168748031484309642099749789220900279372357211094467523083142326269780561881149178556e-04 -3.0024643747550268610675524315163050789164815759885389777142468812196891743622481178985825955311070791e-06 -1.3560581785139144859305029675559054892595216728290656025412306931516998267595458556393056847228575585e-03 -1.6641431024682496968758890123508725699867574388462932389497611987422154957110246251470699622449272416e-03 1.8379918723055405529648562378163217064762459607020479860892414276079625977262963142777947099713480537e-03 9.9637727284528502096176856364860864383577589734657022359735640907128800623899387325757603112695263580e-03 1.9479520093510121806288636181309962238698735090817110705804157065944274720583122516987876879144528959e-02 2.8328224019256158908141469246007749542184669799250820513437537405661800416455207918076425151833967351e-02 3.7262122867080651319596288277946506871811060593136750367347076605965041908786617384700077181265715681e-02 4.6324831128902315175396626744314896919029819996700811792880732161936833889106931860590086493489088565e-02 5.4965480663311404238749951077604190800481783565139604488382774869828069297454043114309560842806224451e-02 6.3467000464929931101775312802369727933318767671284180720758007354028559638725876666997557601529430516e-02 7.0985726595417671097629825773461946620680132984351295529369277721910543799365036675634093764917123711e-02 7.7536397942238285480109091294165843657747098225519998045081564887977769197524128449294778046318971122e-02 8.1493252591143169138560546945132637681473803803819922366640374977903045724220742254482218647904196859e-02 8.3451060121455944381861152363200769814734441151021343861379310992719896334168094220115764428325151432e-02 8.1775910666456380926016429184035636289467338921719964465481241463152587499517917361658476618562697622e-02 7.7988803505492909203817688449059360736459878059614451473015856965539574439289983223268741472990711580e-02 7.3134855922798059804632576755654591462715192451049056997313005466851088528035708700219157508990481988e-02 6.7438697368388023702106224451759714059418717629868946341295283415078941509905232606518141119778627976e-02 6.1642114198074286053792978372409419770593372920836015591428290370941451433859172694962709649620484275e-02 5.6106772911372969715846689439066849485624505046694790612461142554505374223450122197046680217353251502e-02 5.0321477947168352768156736576472588913903695660454518465178201941299914115024955735343725038424931674e-02 4.4584816703382617542960830759364683823271423510599397239429668842781241556031604851936116678791987720e-02 3.9052223366700036356151819368151691943067252480038478264889647806242272894246124081526288421770848293e-02 3.3579425218320622190529226127468008589066134417128456965446964509041680575846943044429004550291330701e-02 2.8206921215877667722614857733440612622703067248870649144690431614794195086572011600150648937254892000e-02 2.3133507778938373774480972467001127517211591307564357665098386254373669568915171080800275674099646221e-02 1.8502102886216151878998964930090901238315838552001870664995395601843047672195472336440197846557899413e-02 1.4261968570496170082306813133103764884681460596902470705916897725393667750284126286160962948979412419e-02 1.0375389514722446231817330786284639849847745848028882759838447977436940762937250600027634555860180160e-02 7.0504084256381575436553697202221046329188634889025253081636744721239516848481012442931932385842262683e-03 4.4742465161298387502714153581128655225944872903062494496051492717630726142645103043101333789738962615e-03 2.5557898053938511139142752738975964600911254709343160088082763664806721688943716912113310714876299824e-03 1.1674589866521941104108512296904438137978203618416607419520262309971002134783739246424003588000984366e-03 3.2752505954067174687769419761204047473161270764051407374213975900035390251524495576823123027751087318e-04 -4.3139198593054171126604298484356854588702441838156783064708534667410377588661683451268110201016921808e-06 -4.1890823567716548999982646517664373358685536415404559738437258043417908619699433121401465241783741632e-05 -1.1461304275854035835043019891637748833302125372237872335604338871287531883394978195126887799997240914e-05; -7.5318210317303681825547392008609180459862244343496676033898583953737389107564661955402781989344187733e-04 3.1616233687001338832520867425076161805435386469748663860194048696298269210664084917414067917012088730e-04 -4.5534556129560753441745704189187297398592093809901683409138528992655075595110758619405687477724396697e-04 1.2921979018038208304938816005458754088874556084191673066396200006628316801226913753092680842835660166e-04 -9.7060022435314212786711603622100467605293623593950418902725845501167401947455729222556024417045898330e-04 -1.5369306684598334611449744435380808163295667780801188183818999649267433456714753396520203307891371760e-03 -1.0067650515316763714788422740079524491886017023301732927010578581629618515862302942369188051154171014e-03 4.6046848906557362386966443490615117635456916455107081093754277357321008110172509010409930753269770921e-03 1.3283177094050649519487091440653039617259061842764747232434532333311857233927422402806517909781821935e-02 2.2027501343949357844799058072174522456896389430500471200804050548998447039890046484781241178087573601e-02 3.0565028516397284683279704777431979904348295042549906376272930085966754177943717120865684814187381287e-02 3.9296157831624213366460147109327085134471779445197696313756092964102770718045603196806108352830455495e-02 4.7895046391662918863563883032119814823890960285991299546505051711271934429944979936765822669849197612e-02 5.6266781994460067380594968677765289184698249812924631862703620870193872633345337390189076882896316689e-02 6.4350307580400529122662240986587555701917698853372614113845097998915538465508734595362940554395469867e-02 7.1512546901684337548171171658804315157237964569326498166550475843721970413349697447915326278985968086e-02 7.7837347499605090882098183066465554454466806641362016723814183436137806661794378450157468309454117529e-02 8.1775910666456380926016429184035636289467338921719964465481241463152587499517917361658476618562697622e-02 8.3280732303558780067478767715819684950695891728273861044569065643715949420801184203590611349116425462e-02 8.1841475643016541344973496330276119360274121072418448689637042043102226320065743467770602508863279399e-02 7.8232465771785001566189491361605209190123102571415536020943774250490355514898625706243458296399399830e-02 7.3490871993176723141601015126382648603985552686908487788886846634815681390514813868364184669357704736e-02 6.8149722081181942116354579886254884906742408553449471397948521517764229653420345069612218497230563103e-02 6.2463202787974368293300536487829097142546127119410315629390193326487092487712291850926682985400940143e-02 5.6979137778678521715433017549532840735967470742978426696524531185560708779928924113057273361757294579e-02 5.1480977537651539427053531660894651920330104221890358676317403584456882551818006887133158545577071548e-02 4.5914607434535043445063301844206618297995619732105549461234638594774144833668213341855316013127823083e-02 4.0390884639501422819726531636589065956278571351103839762485593726188275425402321314886456032445481131e-02 3.4967626609936221244057559302739029232888843556104072549250197648079551640650950178034207169537831935e-02 2.9749503138325114759234746435286561458951187365323720005364675005720512354305225858699042673717754158e-02 2.4748237402714120424132548301388381611663758783095567718855264973714870066793596336394365190593609909e-02 2.0037654209993340560307561775791938719061594591340269801664891948869860554185569983134637880453483925e-02 1.5731745454354256331569967359210793056004410932161314403108430704541552436716002131688094590483951312e-02 1.1843623261926647716697522078198947982236722232990639290296093912730795894614519418278890880314215715e-02 8.3583454263437163311642907423059093417535803224860029715400655206702150491189978540400393459344181964e-03 5.4623950266819687633363793735483820081215077853808378028150297344100706574822625151247653421613352961e-03 3.3007888035072431558079673728904993057521232252717106721680774910741589554341730547816894771702542598e-03 1.7808736796945141287564935051633081181610613493673097634161507898676566824566722830348973496202048017e-03 7.9455259764251363380987863848875775146037682097711550630165524051389897030470396616931697134676036670e-04 2.3941071487672515712885710783959149200255440334585908396076201248916227693389406192291573755338124030e-04 2.9479451759511671816620649897480200493942238059732286169152364641234305285842469443233561572931436765e-05; -6.7632238406983580905906072449303533372334957221797009075792403583011816669794541584633711098703020997e-04 8.0626332641244347127283960803516358526529096770003078622103653115176297071371716278078717700711732879e-05 -2.0095363207415606272359708925795003756471497331528061670096301313610127779506925202829948026924995825e-04 -6.6152339193136346228475666923665096581186778298153253546930396149646344494127842963344322706671396833e-06 -4.7112699910049415095238105125454284664732549744390252869885103024485591081527488525458660978392394680e-04 -1.0794289593136998743425725786128703473098051844189970165809360813351381414815063118915055219659367344e-03 -2.0573617097325811288014072280080678724702207429677842225838287064797695431351030801678499972689385808e-03 6.8923128880302733463325604109459629144469979308489027548382662474480328228978984412863547031881239551e-04 7.5838397700541420611333043495334148803537244521952042605928610391562422662634698433433842202136594925e-03 1.6153974828585763549487380132039764111441377936153235842245035750669926125170471478496314177881669034e-02 2.4314842137736378286134646707222392510431461622145469381288323127527433023568873017456985282585765196e-02 3.2564982605181985732157598854177019799714323104507792472262645171099045362830936568968711641898001057e-02 4.1104490689145112174017426602864629430210904866663357526846416883084001255435839444961160141024588509e-02 4.9301274605289246830638518939048418988907337992067757555723125428791903344095594606709205681968902260e-02 5.7513518274228274127953829918407673879477898411535080100839542356575125394659531141609505026188382538e-02 6.5172889144387460665356675428308651857732844281293764183821092874868597251089960155012497918311736881e-02 7.2569003484524711489409836302806133060674371705662551945872937166751406923177339127031242212074280030e-02 7.7988803505492909203817688449059360736459878059614451473015856965539574439289983223268741472990711580e-02 8.1841475643016541344973496330276119360274121072418448689637042043102226320065743467770602508863279399e-02 8.3057600582589797238836881400924735997476338815308670090749581036082761879346873549746549761815633837e-02 8.1350295029686689977760063019746204204033041610262336257167380698458455592381461676905693527714810149e-02 7.7841039888520462148286230440113807877694921086243134939472053588334059276875791277600123959015865522e-02 7.3040274978629834393885585116405243304310878157649878099980648057446814416994891653598511188095984077e-02 6.7707571713592086207341265195013629863816156174866042358580139232678362083601815822534012068841378607e-02 6.2305727137174963399025596079257273083681303923312906907318296389162184922671694471947731385026167051e-02 5.7087857275185648864828130812827441466839059812925630458481858232470497036578524201366963024184922136e-02 5.1582890114949279824470258244245471362738037059527698939218349600656579119339446306496442940054960115e-02 4.6029754469873682303774180221000270151719772332472235508621876905350219040313656866709658584752600106e-02 4.0664977710631088756185829602196886259174707705139446727352771262071507473727318978605053460579845678e-02 3.5395690461132179382290234132865670057218400151528985853967161358682182291848008684928646265224745369e-02 3.0081445015341427463928668368162057498573745665226887458554026217440035989462030006502266299578022669e-02 2.5080281686947954471975628939886193817869728402973636347841024493702521791109931364289997424694534783e-02 2.0412241085928939925277238267078864030418450413620454944636543891257199380917853134044112652050632807e-02 1.6124572257900378411236270164346740271640519304410278702984036567326607138060875118986474356779438298e-02 1.2168296536774481645475175853880047290776005289250342969208759470625521413507053564452285921485189789e-02 8.6816620239308776861756116000077955048626007603882681546929143898203070068157732860929773631927565092e-03 5.7866859414423776652452458971607844975489522735531898532771651218376424335284848206098175120252179772e-03 3.5119901827126524557181586115815861256149775078691526620041252012865329682583041698707074082383813102e-03 1.8999240209232396266051790432452940411466968327410322569369456212100062412352546316721468301085020146e-03 7.5122968955055962425590666774740488620671432299127238413531880750482101831769442931025286582280072288e-04 1.3932154148752188031310171838913425377607219577372060185802948226148698480761272533449382522774811014e-04; -5.8170974334045877024210148292161386482716936905401341223789276481599507282190842783461885749442135853e-04 -2.0831577810564497339328748654103574555094084838407218679118720006395548557537445009156059956231007403e-04 9.1921104237506431366918820522626448747994604714035837232554445930614546300695448778605503512318463907e-05 -2.0213594702022049295526854592994813892363008568883045525789038478339318128760043857215821760880326429e-04 3.4140506159509597396736885693792869100092954215367707650221396733858293282447101905809713424113561713e-05 -6.6813127672965535835032749049734748793603331154127692203302264142234084081087236408117603572811986851e-04 -1.9689609403107624334238412222028550429859228830911357342500411285318379659468814549149218159478103735e-03 -1.7488181967835946406726334707225437196548560603316396395594970368172447809885540812563806534228915470e-03 2.9618236212982922652838141461557270308303425046940516032367530671735196685675565453636011598561516054e-03 1.0847078312223241984819852426789165296136967248827736782232128752789617184423421333723768450330214406e-02 1.8350825514618934454954513115230607510816773968526777389222450254734989619726751357072562876440018791e-02 2.6282957738071440511731277261360119688748893962070200408789163913735504672447901899137996665403592319e-02 3.4460743706058515387979443766075158237313836595516223330937536809510055575455451526847520053428127080e-02 4.2677590148269641113654904451365071368969017099080027824373809324777403467323574377701943188190142155e-02 5.0913926878755724748755645729892482002326113807328832110147320342681354310233641575864502663598382594e-02 5.8916414968817133066836183224559533104216023040300120824393004471656059911530649278816958784821461550e-02 6.6584384496799552727177804681394998618071280032739262859150711749957138225153379123779831249274932889e-02 7.3134855922798059804632576755654591462715192451049056997313005466851088528035708700219157508990481988e-02 7.8232465771785001566189491361605209190123102571415536020943774250490355514898625706243458296399399830e-02 8.1350295029686689977760063019746204204033041610262336257167380698458455592381461676905693527714810149e-02 8.1798609616057459152052694790571704460523647265804980247328106558833959690598264161674587679460985282e-02 7.9571631346905366233341048340469484001638811951865897847182990393455904025365721601744118565230128488e-02 7.5517597420863057326828155428221166820946927031222535704457771958844280663666985417831294921342116273e-02 7.0715286660351614940471926502373976645328897265552528318750278532210794705745886301460999758515996562e-02 6.5536238789060364832418887786876592516749846255917013187788869925370181031884260709269006097973649344e-02 6.0560431769892717033138660550276505247904275668636203993727850054732555189138832477790648639154051056e-02 5.5299038481313562377566020653338937973252553728297049939607521935668309179866347632312240715494274328e-02 4.9768756524166275246277396761457245526892380779747714375315444597037956096813105411418252276632866787e-02 4.4307406830198574202156269292483765701444190119520087022251484619750500076937376252555065092948004138e-02 3.9011269768093101187124609304923889077970530466687351163492792388965971073269317591432862695154760317e-02 3.3591187401483180400666624303327445081387701128944194206775279267331546752815007359699548480979948709e-02 2.8284886461372716137103004558286106036000659198552095630728834991859614375100283250596142805268049688e-02 2.3265757428270533299057728537754855095948860068646437864652691111435931160914369467341175684054970634e-02 1.8768577758316971377598541440833358982184983681484939656321305445724631012747600919578013878971568720e-02 1.4671105888447552842225618687207357626989558349909990484636411754093292561878783909019242096873482141e-02 1.0930528550896550971563260037837049222131288282142765650558581302543696723225831359675408359658552197e-02 7.6060248584317940604977481319943181871980035962842592748167799132054361063037684869877229615051354873e-03 4.8228644189826176901389067510162780645678330572062756286773052723721538016573726854317601462505787773e-03 2.6943096603451880492533579368466921973825159563496776122316867366216915861562389098470550111027834205e-03 1.1155049351455472433568335517622450654380298247635283039491373780044803777965873523198910447154994668e-03 2.3386586967350790782727621730554499160215847881242285845815154147621523375908191912147167442999483202e-04; -4.7952654084930280047594325771433713183474430315288303355395198008574844424180139962084400743007348359e-04 -4.9003597083963584812488014387864306083018141584438404191693216200223275468126241841419675581515793987e-04 3.0623315107306474797879472226305802578720882251229998014069050137720408287340099396180484150594496561e-04 -3.1220421210708206654440163860798934474326607376875287341844461369991049115194624220482404404728599662e-04 3.9639038342122651528260356389720625595337509974087688421350283975156983094681062312553744878435494993e-04 -3.2051883251117615060263182937151423357223723501428163819288111811517463771601016280814570534436030325e-04 -1.4204656652953620133143230665456019870366833241836388243054010697069261311146836022897463135593277934e-03 -2.8408568115965953554169072615686828502922593800001240519896226553320782705470328601089279185778509909e-03 -2.5434899773475069853242424446963363608801332945633323263278203067182207510875412153513111017049288109e-04 6.1991231943901300838830728492002955253246360556061323103675376872072189841002675086119202304843891595e-03 1.2862768308401634983243981619359804892500974224237037010052508105487065230507549382387735169521500918e-02 2.0385993513436647062266068783993127929841704265452656355712395130026995035594183616101069005222657958e-02 2.8111074968688320956706742403743272984191226443021430680138551129546992788644379079893967606601389793e-02 3.6225680066070214925802351595498010662988300712542316915699977619362757206860468759727472792327720064e-02 4.4733105923181514002643120195306365246877794596279626296770490213904282736957412313183081709736578549e-02 5.2516445194113059799421680547255533695945854846012718764525985167604860327794255609037477290263405977e-02 6.0715744849524759233733522997140834648847303800764011929940866400337489441419101615368657773404003354e-02 6.7438697368388023702106224451759714059418717629868946341295283415078941509905232606518141119778627976e-02 7.3490871993176723141601015126382648603985552686908487788886846634815681390514813868364184669357704736e-02 7.7841039888520462148286230440113807877694921086243134939472053588334059276875791277600123959015865522e-02 7.9571631346905366233341048340469484001638811951865897847182990393455904025365721601744118565230128488e-02 7.9187563859042551203230082073707476640369852118347679351243916768182898381338089430083841772855283903e-02 7.6145995949889829406539126734252166921798741095209473103105224956959513693953175065291710975598027017e-02 7.1988225477523555219124109939074922816785333642940667944942045194459079098335161311247266897321023864e-02 6.7127671008318012674016532218597053497445843898434728922317601334099465849021506893847242241005278681e-02 6.2710843399062718523007476390802152437398943645136187923801185440799761471549021719353236539815163763e-02 5.7598352493687420914670354996243260853188398067043790283919731047558715679883152123820960102298294421e-02 5.2101607166127704108000391581104926581715364394841578801883946194132184887053889772730675330467972338e-02 4.6795184869032025208485386952411536293482585028529552547876039482872066961968273862177648821692316047e-02 4.1418548847631088957691549832763609987789045077883749131846379481099137015175242118086952928726368239e-02 3.5711467275541704667577891905421757461936480686920949138351468690307794211029290604416113047907075465e-02 3.0355451315913872472090590033212568343148279409987746872693619246865076652388431179786877683154015396e-02 2.5185703245173393279882327758991602195198284650984165937342875164435864666304175874323552408743991756e-02 2.0425460234468591822706261810238552287198911717902768878115383521419411473473536685064811204686154884e-02 1.6156493643481828187905480005365712389475406807619074260616651518975653559651915881720093919862937140e-02 1.2337450938099943000395065262602417820198242018208084581973536514536636800182972999418172818169683130e-02 8.8381013049121646665363821603509649076727838766060619015947464161541311714858876078724197765162982978e-03 5.8082683319524993343171238396675050404891962858228589401712892815124380625239631962304657644869314748e-03 3.4652605809215340005814054489734890266836641582417338459906302474860238498538972787035893140552281179e-03 1.5364666528463882054373701614186472287586499105258402166171535611025120392050694190415001321817739891e-03 3.3422592209011354474131668228132758628744932419967877919887960873776577787267295766066339094038107694e-04; -3.7886846740036917085254010405556485027305390080721718875310212470501383467850400159897974338935191526e-04 -7.1428981439310394508860353211105154647707174401447377473592549868254684908299115268835059883401109111e-04 3.6176639927136888503586170403618560460133859104000155804070322268132902754150862441841548742844544922e-04 -2.2931669968878747304165913220646249791116314981099154809057894981631671945981692206726192025905682590e-04 5.6006053599412862942130158581007984132068587461651507613947569436546460096884034032049372938054033310e-04 7.1889936494766222943538148954429463093818523914191290767876498882652203062295435460683361469606327670e-05 -9.7399035256457932682015417135450653501055027703286976310585089909514686551928029811967410191376550708e-04 -3.0270808032364637593207136590525119875906923636819357405165053065973141714520843119079202818351376893e-03 -2.0118760900766877615296327671730236566036682925497584386286554885875062982062849100699517494435097718e-03 2.5915373894826050138025185111850817067741520211194701160701984641823819043561323554907411319264586662e-03 7.9920078338614420311464004404707045315356664571325865505278114529392795952703769322057882444532581313e-03 1.4780198937949540589378232378149078812267998980098531720205307206163916515509627820699581323218266348e-02 2.2187082710932266688576440186127350515752395906723793006003050008443395820470792062352648529125474189e-02 3.0072274560429615654266925526400007281353942445413224667210608660628913793266933548120024925700677143e-02 3.8691562693923070675877236713618703886610218665626434402960998830617354436785328357469127693154870124e-02 4.6406692182069611848862047305662673200205939623686637808515116898468804062690103496967650815355925832e-02 5.4943864554919059097932252123450840537772143015625101698888601458961251280936573912032563290552848050e-02 6.1642114198074286053792978372409419770593372920836015591428290370941451433859172694962709649620484275e-02 6.8149722081181942116354579886254884906742408553449471397948521517764229653420345069612218497230563103e-02 7.3040274978629834393885585116405243304310878157649878099980648057446814416994891653598511188095984077e-02 7.5517597420863057326828155428221166820946927031222535704457771958844280663666985417831294921342116273e-02 7.6145995949889829406539126734252166921798741095209473103105224956959513693953175065291710975598027017e-02 7.4490169416539801442727033392024414702918415134991304802927647288697088068432030363847007516883061502e-02 7.1024651835656487972019608649509645246951334248493406891989368361664675464462535476532154052280517049e-02 6.6937903513598450182627604780326888963812963161504720738791192021036408833233396679401769832197978015e-02 6.2995851577995634905787805142081682239992221974681516334697786304923999033770346939644243486945840370e-02 5.8251749372537709757599147393867092800824303880812109082885095798061084246051024727631273016879057171e-02 5.2922771421271545326332635338364747074596143739773229639754909801017959026259752730037178575229331333e-02 4.7600219306233561032645127490087882473156813956663304876202778437041294037471566869219252181407091806e-02 4.2261013122481085928607183298268048516406198659044834569451749526535294145090982951846229318427676245e-02 3.6501975327320532725933319783918592428975676568263620173802132322488350148465554920484140435713134984e-02 3.0850715884702629561729633923554977936442621912557394331793077161029956360498384728093323358910087915e-02 2.5606316417614123714768882429075718600871634061744808676529096511120995550190886378145746956861501396e-02 2.0862871604841824361346515311401356664048072696748236481048798255587906663301380113044397123205143242e-02 1.6399263364696541990582666113912273630296200777810905894046239164870526942550540656544802588952973652e-02 1.2367728462366023941957481551144933424714212356813331668587871375826665407836590770406960375508799923e-02 8.9348721713484662525544305207740572764315996757823269756058581387705089832102054634830530688542793984e-03 6.0655112266852888203989009708503016283460335346240560456558097935451918990148517059432770524518648304e-03 3.6452193801307462114371739353431924863327485642092598489445819614887990570338784502548995488880268920e-03 1.6090531972109779247683403788041057457649701089099456652180329687792361147318731978134442047401299387e-03 3.6313080162599094393865250803386708265066900727866167338548717959131379984806173665442814250379330284e-04; -2.8659333999479976259739277872006150023296137964577546976613305580024693614021223250554352085389828657e-04 -8.5598640642729146224263336875331642140033701712896351029616783326700887484704825802490533769118480726e-04 2.5205708927214503221570454366831746187510195892805484168871078035140072442466779728152435436953137810e-04 -1.3501525644087254676796845465340186341253836270538371252373958580565154390002188050572028824018340114e-05 5.5565488668023010037460576883964652254230750973746384698902043084517584509274039990572963087942614170e-04 4.7376623660523006090100104625917901560139603091285022456904990653409784323505537262754254250111090416e-04 -6.9887499223864992496161214150222771018557828840318860885431406708502267128475392109881641251171424549e-04 -2.6679332694038582449010386885532566242703505329724703144344090857587663069286618670149045064649780190e-03 -2.6815039442888346951947097609281384352638524891527692707539872298149280372002140882480426582560001752e-03 1.3876180033421764107630761629050633897842312327862518611376548853635734088699620463528221072765497979e-04 4.0012601552329401615904947562988313917548759538805883341407904122349416592164714033356009223035505382e-03 9.6789779352526889026948164631040456324498134237329786113799363688382819303832830884075433883744688141e-03 1.6660041802404015706737647511985498645153122456497271399438611806472329241987740208826905167916563761e-02 2.4300310873642212234518843874478028857707879384084886981118573411340446049020816113613266786195537442e-02 3.2558022228332823360315552663656783504004095785536161263955572136776399056636215809054070930835660446e-02 4.0730227581862753681087674014222283344150519680044111312874170364371095959545780558586599458902097172e-02 4.8859164728629403890512410456352836586178612090823678324892870799026474581308377399278026696148059070e-02 5.6106772911372969715846689439066849485624505046694790612461142554505374223450122197046680217353251502e-02 6.2463202787974368293300536487829097142546127119410315629390193326487092487712291850926682985400940143e-02 6.7707571713592086207341265195013629863816156174866042358580139232678362083601815822534012068841378607e-02 7.0715286660351614940471926502373976645328897265552528318750278532210794705745886301460999758515996562e-02 7.1988225477523555219124109939074922816785333642940667944942045194459079098335161311247266897321023864e-02 7.1024651835656487972019608649509645246951334248493406891989368361664675464462535476532154052280517049e-02 6.9221807429374665015815041184597911837625438657842818897151439312299086591445787032897141842208543370e-02 6.5666753948381430202935942838226025139787720076768450093751693198739562756757334300029721099592007971e-02 6.2420890154439576079752862157373370981341526223968627980269094652738523750964089392777110218247225657e-02 5.8190464082570419523803587981648551864871096269124857109955022745651723391586642427032981227256913714e-02 5.3129958660280225801852008926870897054066060739579144342737414462530618055362148847891036328916266827e-02 4.8039957288096023580387987182798263047459416225723087898316156248220910885670665112976645334643221503e-02 4.2692288689408159524482163665195518595124571085848539273072960160271931184682437243115660007209358484e-02 3.6858396235750700524417022586126796092629174811698031642539941123272961142295634103899302676972017073e-02 3.1377063388864584313542448989548886946342677094831819468164829437547476825325720904170389670878632809e-02 2.5910891076860611430226481915987369617551808871619665659707157728633882829875883505572313488640864102e-02 2.0829722772063960799528265833913954433344488058034061920725325388871176673517192064512053664473129118e-02 1.6389015046024848062607073147839983255009549511773703808245456509543358510648343141305991055514534126e-02 1.2450717416110822231982947755647605039665390963636131989050507156605597604410087035363605594114872094e-02 8.8211985751777271736002521450368363947320559709625534861635930244054481170248075021942889633598451624e-03 5.8459729103550157561944961963901213779447673962919106093833514045512069198408256616117504835962806209e-03 3.6887444160895247415653651514111146512696223811861171576162781572163945768490158006697599635390264756e-03 1.7756656124223876064389763197231916524859080645909291739849942058466983733570325008698196597330950385e-03 4.2355117716776834328257085503325608617415842090477352545589896080954984313700296004097995291796727267e-04; -2.0702207451142938269629122694620948684087897265347239113392707298713477528552612977037865400991958751e-04 -9.0955543169441175229100574888503274030543075213689015786460120866981429665097124234906768058316879860e-04 1.9598725306376504526502341297067561170774232702782013508009480903264595268303998574263554247855063452e-05 2.3429769638298532826698144901203368193622071236926382107482448817170617264746448496455322370770452092e-04 5.1852900247027707393308194408887981487198079325531700401894114085882396985066508883794655237176338902e-04 7.9468259922023787534214661889031175279964277680693362642694202482170247115340324562251073583529314375e-04 -4.8892879487608275647440754097877420038058287485248798052512393781885512885525972845405730235797060856e-04 -2.2160655808139370196150986539588341899065801951219805076524687906219725567008376591620202234174362318e-03 -2.6959955306354386358316432097556702028097946738813545238864660584399495921132028239892608388088255317e-03 -1.0738258199915421183946235555424211696296640133660696313033586416978251703376223202134066774052356514e-03 1.0043623651090993852280374005795636556750648179934292060254615800211099125388736483088754730023514782e-03 5.3524725727995307470181377103642434738523612562566719552482877673293487186809519341316678981449095777e-03 1.1560958711973440989560931210866010642189118358477834912303168063779736482203216551840167548382993116e-02 1.8741437817596333170657478091074834137218760924963414081270725233274983186459919272979482112632137697e-02 2.6848504067593007005440215921577023744964681584632430031601886367425446147052683339645314271445751131e-02 3.4812724482084307090263626346706479498276760942946450366363293220392437418457382936495437386886924257e-02 4.3242648847134857565058020259458449505788696699054073840862085098885202980035856081285150168598071830e-02 5.0321477947168352768156736576472588913903695660454518465178201941299914115024955735343725038424931674e-02 5.6979137778678521715433017549532840735967470742978426696524531185560708779928924113057273361757294579e-02 6.2305727137174963399025596079257273083681303923312906907318296389162184922671694471947731385026167051e-02 6.5536238789060364832418887786876592516749846255917013187788869925370181031884260709269006097973649344e-02 6.7127671008318012674016532218597053497445843898434728922317601334099465849021506893847242241005278681e-02 6.6937903513598450182627604780326888963812963161504720738791192021036408833233396679401769832197978015e-02 6.5666753948381430202935942838226025139787720076768450093751693198739562756757334300029721099592007971e-02 6.3504427235056393541675037062677324163255940039024894919981261702325371223167011601189631972478636022e-02 6.1015594928303135623587785603585356604488856419432367219531772952212682301614525644434903645996756406e-02 5.7348884468242252421727403047808436863233901569573923628802942191865872421817110043047544336551202287e-02 5.2787348765141290639575653447655888271185008972011266239311298165021997396823433780707591067686580669e-02 4.7972556635307064576711792029143244546597361448642404333574594190179041466354424166520622495010417857e-02 4.2859167539678078852438474135699552801992251175829325260807361210211586526957637030950830747415987149e-02 3.7208707592904730280633995865099488914418251621250701684497452105943559865750892446344277341335650961e-02 3.1512049093563694590930661271179584189147447886311174433715527643154300220991624199411639930345133052e-02 2.5985588132113202362291982724997317603997520290215221022578915785190949387924799340448973624022728799e-02 2.0876844246137607775736793540360179463233210177298115046902317214205779754974600794444084620722520351e-02 1.6245696522080554971914975463811366269378241972192761158203902562457809508037543371831591034835536682e-02 1.2143250597807685198581946321378463664262188845834464083440044281762880337939775881327033318234416421e-02 8.5817009846203346035776148214191637941125301999896332460042000941622990125104887484368510819936310634e-03 5.6627866238578856099557848144366382764181583480993236696099127662397667881580311522071308213820613299e-03 3.3327796150651067405489273167190319745572772191876103276560038638408945965886144230350710845185494772e-03 1.4936695107898283688354701599361916001308504535285831905993271905261929353318424524087429064418709654e-03 3.6014820790574963248935092126078306503072482427294087202842288685919432743190588310545025197225142824e-04; -1.4226554850095962671830226043181778551922456024065048606621437609821447375751298238650773891046230946e-04 -8.8727596898717649312101710635721856589293468109315383315587602932476231602771275823156337277108329934e-04 -2.5974860246166541275541004557505069562011085811540968333851924163729384080499062230923360407431548980e-04 3.7537827345947484628206366890463601190404766323639465581890816446711426060870695946327329539473505625e-04 5.3181088603701770317310370375638446503071270238412126576296966703358302494376571434133912455704883998e-04 9.0668676819619765897526397024161510965557975446685850798093479633452302670471380772481422521812172148e-04 -1.6968646012680353903767271483414399266310506530850767070651791545771593962223186330704056296582276948e-04 -1.7588096014502444884187132845164679079544276211453414289697916657976685109048627695686437623841169762e-03 -2.4057618023140999656760047668229746293118613082599452520390217915360352682629369623012965207209387601e-03 -1.5477117796750028265082395745711901732193627102988260070913398697929615331114886845068132421513412492e-03 -8.2126531161736575497252217565198637500805347655014312658374322172701116041579100113488612020727192461e-04 2.0423885035803820437558696269635092721540949000594261872371989619542301837163398732100527683048852808e-03 7.0061401330803303040424047588213274726597562012945904127488772290649117726425348114110652392166872073e-03 1.3540777360652147869338750453981375114060619997531870001625277189579169545888769152964865310748633239e-02 2.1359132389476747387410139396894368152820536712693531362614626078196935186763760479556026546793971927e-02 2.8980945221233562320428719121225297759278997487977608355094582666440030242171201681440772880192617114e-02 3.7447962987365508444451448780230302251590781073565308052817754791905826938150938455539807670565198441e-02 4.4584816703382617542960830759364683823271423510599397239429668842781241556031604851936116678791987720e-02 5.1480977537651539427053531660894651920330104221890358676317403584456882551818006887133158545577071548e-02 5.7087857275185648864828130812827441466839059812925630458481858232470497036578524201366963024184922136e-02 6.0560431769892717033138660550276505247904275668636203993727850054732555189138832477790648639154051056e-02 6.2710843399062718523007476390802152437398943645136187923801185440799761471549021719353236539815163763e-02 6.2995851577995634905787805142081682239992221974681516334697786304923999033770346939644243486945840370e-02 6.2420890154439576079752862157373370981341526223968627980269094652738523750964089392777110218247225657e-02 6.1015594928303135623587785603585356604488856419432367219531772952212682301614525644434903645996756406e-02 5.9549250346140721059326304749314590931564718665203768199952725166286997699030961248275931996701495835e-02 5.6688850636245613592492992705371742069907808603502247337283402952303659214279319045133893346436158286e-02 5.2768183939612003350922164632551745900334350264875844359976431602925892395088899665078338835186216487e-02 4.8514426231763907533299864537297018054740230365455872197072146104167494481424109507949400834038518214e-02 4.3759675753839154505424266650521458576966308402645303337419306322682460260341348548099221285050577248e-02 3.8244446938237731843146676335943667241330942368901755050095000623970554683386822608857892076406444536e-02 3.2705845594514028490975700495547313802810791463028754605319592934342708972808153795477040608068236194e-02 2.7149600060848752088304355497592665755223240827954421384022596572074283028143571304531347903387343212e-02 2.1891378317246155677052141581375017269850968319483246100985183025328373598961528055269545857972131843e-02 1.7093355040007207508938417065549675690594926399255078405214720933211913386842367719375698170337578519e-02 1.2847211336582929349877334712120111490961079068289107788370600472752897151644164943903178807781135567e-02 9.1149210842166269960884503971907906734922181501303278449089189355125452565753796628756671778467735281e-03 6.0058422087796780178103363278395257303210921602459814290893003457894432504430454378911834588506693480e-03 3.6032384342241310153952369460214472653722657313659641482211962340998305249014435566913625322308285942e-03 1.6147073349033169538930305085651634120346500050585850257469400528448497355851720917240306664229236969e-03 3.6135538767060247726121506596519781170763574660647504852295659967621115027047227233446544712065962956e-04; -9.2358795900129855628071770403350353115095173601463205849604728270367168833326557228585860185696873723e-05 -8.0600023500882404402698155044654903973329448140365315518130893278776000258802648582473836412117292954e-04 -5.2382888186000814611532180610103257960535164918805706041761203754268849886490553148567468364740182687e-04 4.0810726523053021153708242289213953970677226865969046177024354312484142945591651407337780462786630698e-04 6.5328643014608994448608826512810315582974130366635823981161188191639350878973290331488309637870001817e-04 8.5650344476240381906238280113074910140951716521203054166107569909389365961991264695304757804609952007e-04 1.1229651522414034866650786774730275442107818773542006197355563203190858831530419342559211334892425447e-04 -1.4554959592117866633293364922820868281157443555517908104058629547624165169834637312591562591484040523e-03 -1.9069520036497305157623392175240910228109634632330419384571266260188724334942043432889960158759936010e-03 -1.4749896874226542859639123070320370207131015754103779594541356357771116429986207418206312786931088637e-03 -1.7241074335172319095330234273120317765698335620184584148031080798316836254717335001808423157766887368e-03 -2.8161085563636950974884445361035961717488862163256396129034732100420157344913998511200863793733443072e-04 3.2674499539642831453500692968007371490897944325795625650048065945052678795424288328394445165861854632e-03 8.9318404198445820990292742545432793362424839419866775155225672156898823867683944859712122663779949288e-03 1.6180900876336240065742861306149110998658938177976973792629371908982463724248239937430681607466784125e-02 2.3547502860124182744571667911992758523386436500528723600581227206119188503818483089654269872518791545e-02 3.1733065007017776743230083217732868719428021513572343738896495776540088280426999595318249305922417549e-02 3.9052223366700036356151819368151691943067252480038478264889647806242272894246124081526288421770848293e-02 4.5914607434535043445063301844206618297995619732105549461234638594774144833668213341855316013127823083e-02 5.1582890114949279824470258244245471362738037059527698939218349600656579119339446306496442940054960115e-02 5.5299038481313562377566020653338937973252553728297049939607521935668309179866347632312240715494274328e-02 5.7598352493687420914670354996243260853188398067043790283919731047558715679883152123820960102298294421e-02 5.8251749372537709757599147393867092800824303880812109082885095798061084246051024727631273016879057171e-02 5.8190464082570419523803587981648551864871096269124857109955022745651723391586642427032981227256913714e-02 5.7348884468242252421727403047808436863233901569573923628802942191865872421817110043047544336551202287e-02 5.6688850636245613592492992705371742069907808603502247337283402952303659214279319045133893346436158286e-02 5.4831937927708556943738280041329776686118666913356799910522526272637304740789989263624620760904471248e-02 5.1750909088841543512794931471546381460323755466578276726615943229571446629156839584593658022936799166e-02 4.8071237117826729523678248924416750906082561860907870993458269247077540479943624298886113611700082926e-02 4.3768117847467589063311324576388652582447139399555185218030188060310880899611129357640765005098708671e-02 3.8592491820912946924489298768413500804783229264560505928030282457052590076479414639470178535046280046e-02 3.3234311008858013550707023790140276505298374022445500661876734473727229806041985941500249188465959558e-02 2.7778514524674568134068150817018150815184153798055459985679108669952040900627703249457359358907187087e-02 2.2576735944420804667424265395183943492699605707693137897084586374925691861564640453020465106794038334e-02 1.7735635911928645909691465994538083169939613039780818209029033505297497709763343948628095540023817589e-02 1.3339361408930108692666155244181913969526441224612379131728852536503912849800482458821542866224890911e-02 9.4376981165214185929991446850857020648838182553676831268263490759837990868353596910234965445113704869e-03 6.2157003127934325434039924986680432492391278776138458937370835122272019673567452478805227152878834661e-03 3.7318864480726716405125341111440432300667935172723293071269251229009693719344452762025923144469026617e-03 1.6824064416828958019601796735904179159469641116813341867033211739778475883378350316030469829715280053e-03 3.8346806022728654188581501566450651465307275072837156807170000597701717721222187827378798505527372416e-04; -5.5833606101589055750858213489087130096780057901155706736715810467024374672095187940946621201132950072e-05 -6.9072991617537833384961912440454315871608427558856722529499797219105622437622750649346163414675019066e-04 -7.1913052020295612218592288033804623863485425768079961217604275697967109518179502215260135794767315977e-04 3.1111480182082490688808837132681342285740689029592811350240811820408992118475187801255314057153364909e-04 8.3740374520280801221275175530399922960720270018762233780618878956603062543769283269258944931224242809e-04 7.6306589188493872435584524754955357285325863376526358191968013226619824269739741349576886198538114875e-04 3.0158659961264590126454272876082800953857156835438073625450328409081089161903918260020992208766205510e-04 -1.2682195315810708171326812618320560501315502506595714661500499283047199891741508244458206420264916280e-03 -1.4292230563096655209295914831674396291402491653668807058415627408000328239076265297366782189989167370e-03 -1.0619519433390339193210984075081620361881828584992682188986364237507622355486499291214363902552004314e-03 -1.9473999550694569755844710536281144449283015518615599601527448305286767225153454233943348857902500128e-03 -1.7022025609697027401400522899644766644532237543793117309103504220850212330360769529747831869776466171e-03 5.1841086009742043316397008053799677926653143541866102888297239901649750649245778726697476765446283204e-04 4.9957720806441727050952144543749207583167313715771640658775588957829513597732275948674350221351794475e-03 1.1460307499742972114460583606482641138772622029419055965763836269766354890667591906509337963861871922e-02 1.8443790511614040146360482357563060152507262178279888121172019093063506387205877005349380922404253307e-02 2.6404037404174486765239588164425356804191139482752633559217904540269024104317324133655778622746134133e-02 3.3579425218320622190529226127468008589066134417128456965446964509041680575846943044429004550291330701e-02 4.0390884639501422819726531636589065956278571351103839762485593726188275425402321314886456032445481131e-02 4.6029754469873682303774180221000270151719772332472235508621876905350219040313656866709658584752600106e-02 4.9768756524166275246277396761457245526892380779747714375315444597037956096813105411418252276632866787e-02 5.2101607166127704108000391581104926581715364394841578801883946194132184887053889772730675330467972338e-02 5.2922771421271545326332635338364747074596143739773229639754909801017959026259752730037178575229331333e-02 5.3129958660280225801852008926870897054066060739579144342737414462530618055362148847891036328916266827e-02 5.2787348765141290639575653447655888271185008972011266239311298165021997396823433780707591067686580669e-02 5.2768183939612003350922164632551745900334350264875844359976431602925892395088899665078338835186216487e-02 5.1750909088841543512794931471546381460323755466578276726615943229571446629156839584593658022936799166e-02 4.9552122956142022041163996979266550848356714744043731696294570709177703276294734082479807916988204734e-02 4.6616488109583807342846308274731814466077031522976885429273982355882336241837853243688019648875436943e-02 4.2881696278330240628269446312650361854875318761585576587380574632882081209750237984576380062538670683e-02 3.8140764889077334323886406240939226103264225660621511912129240813773840091950898493584036192788615981e-02 3.3075593958828203710079709033120559099793002967172353121439913769584908759967877043249806922940509608e-02 2.7865218090594030038906654349639560138520816803469699657392316730050845692665393747108361907776428013e-02 2.2830574512276553456342559769237750440674409978474819886647957573775173123475184342810106905816210439e-02 1.8044341656999134934117827844562894830387048552851629384990068047106476943826763351970854198982950806e-02 1.3602959184265339145125794091194215595466054182960231329721859697597659272684919944095978790156919425e-02 9.6149084574682589538013927830808567916316560776383047089332103887754962426032269613673751273888851984e-03 6.3100885909702497537392367480627110281346012669405214312827168865168298962331238931571607867665486538e-03 3.7394065452001993007895303935459647065255342375237808755590407733454651307266421461159150856598266076e-03 1.6746107474032320712965089505903630229175452585788491164834910832046290468192232749844839700520378080e-03 3.8871053804412457329899424671541164780482146477978254748628702145695944849140598467129770112040440112e-04; -3.0491956759066961320269303602071705622309601133472944767172230782473278347844413724335228583267473452e-05 -5.6463587891538924485464216077466905008577125895679995280289462731068738806302508134135650731323413463e-04 -8.1567812110319178509298711812712405925207434859416906919612226933472994155275749720406088440696505473e-04 9.1336044594960648339226942128796166427570486419091109440707789184338436617755809231816435538845715814e-05 9.8573671457906871520657530109439833781341918037814215701285023262413679348549368251586054649453320271e-04 7.3384339923187874591032968093075825635153455294745536400316362731294154845516712463075774999996867953e-04 3.9573852241738305351681587203105299137131026285957705555647060559740817602355490705077434643417007257e-04 -1.0866593835936351465676896634305958893043523075662371413565883279809106775517679129516611709930397141e-03 -1.1312012744517364070345854314353030912111505002252770443186589438699284715424952058502913311184935156e-03 -5.5304933509857594262024568717867464059165912161947526882331027410030220877062937641816693951854077236e-04 -1.7132551513885597755400858353068598995538276173413069498200983216974430839657361380125947572945562154e-03 -2.3259482160120783288412412294046581197243020198664640968595418981847256417515450486386258157179753279e-03 -1.2711111410872822960244471666339559148742727942702801041953208074429725861876952749654863525538022962e-03 1.8349211139420114192881707076487390701413266750623039575914278906238234001828805239136895690808060682e-03 7.3144856930574327159011250902448374246521041139901642112842256945818388644776506904949839629204096752e-03 1.3688720216364018229881314497215932916598489525640632684587881999303710561399266863378481469828955439e-02 2.1398525672351032647789294657759012747845104563630742391285558596215204294590544444410601998270690946e-02 2.8206921215877667722614857733440612622703067248870649144690431614794195086572011600150648937254892000e-02 3.4967626609936221244057559302739029232888843556104072549250197648079551640650950178034207169537831935e-02 4.0664977710631088756185829602196886259174707705139446727352771262071507473727318978605053460579845678e-02 4.4307406830198574202156269292483765701444190119520087022251484619750500076937376252555065092948004138e-02 4.6795184869032025208485386952411536293482585028529552547876039482872066961968273862177648821692316047e-02 4.7600219306233561032645127490087882473156813956663304876202778437041294037471566869219252181407091806e-02 4.8039957288096023580387987182798263047459416225723087898316156248220910885670665112976645334643221503e-02 4.7972556635307064576711792029143244546597361448642404333574594190179041466354424166520622495010417857e-02 4.8514426231763907533299864537297018054740230365455872197072146104167494481424109507949400834038518214e-02 4.8071237117826729523678248924416750906082561860907870993458269247077540479943624298886113611700082926e-02 4.6616488109583807342846308274731814466077031522976885429273982355882336241837853243688019648875436943e-02 4.4589481066987395077683040926779077407819441684543942909319522252714104624914830868842336170327861538e-02 4.1570621399241203545802538094637207579044795368507290634281443401999090624851522271162947852913694026e-02 3.7342801084438293376687052143267842858410518573772064302733697742765551336700420929026491184725392907e-02 3.2805090730155356706175755951901648480563863891561814358409302934803575364074608764177738577501912991e-02 2.7924003111809730062160422355856735804998850181557483786554417010066122306786066280832024377964304773e-02 2.3035803786826877585181753433630701696694179478065747245227812390977020045655071748824240094857910680e-02 1.8385605098437454096969154122526425506335157933956611115769009528596007886300519500572301808012263250e-02 1.4050215423422416179865478072156256030496443866278221198623455893104270424011594206507329034481922077e-02 1.0019309901106180934947537109941758853550381428009030462032978156798567318550442431084800631875912646e-02 6.6042988921239034870362468756771276266174137369893519700359886140013561062448581622402136850048074724e-03 3.9751193293811116351492395285556445387376987169271366576073802419419258487519671502083666009461380876e-03 1.8158652656483806217874149777055047868542476588456960460643794209869354594226947444122960094463176431e-03 4.2494766397195915849984129029315771924984322882815840087171096230591627164059858436285996335138927661e-04; -1.3961659345544838500145455719342285691515068387903662287746617590163350395242471659970552238971256832e-05 -4.4346168865200977368698945225382768057721800103879073437873147538969918232097537101411235016406611535e-04 -8.1507756409570526291252117721106098647635874783301614020594038698871481459633551765593538654390984914e-04 -1.8060034270446716717996161519567142942360032162862248842128596364911924242843742297006375449358115974e-04 1.0307682080981917320416857926685952232594581198095577545046234607978548977504137996667256207141620474e-03 8.3507631887783687198580274926336797239214695216901998831774089334577728513822882341158134366758642439e-04 3.8170665938502896884311292947146574980369246069372748660982683465036093978003088464548665733555185110e-04 -9.4965432771873235135224185121979066916236485252516445551411547364147447724028806274906207649694207880e-04 -9.7539235233946044113720571453074417334424111535754415214434874792369758506901803494647130871392710746e-04 -4.5733062501286151852627733742999582286467632484816594293993500097293668964989024910056611786057278275e-05 -1.2837815703249380037365374029489260671396679196030550486758366567462780788483525353321871457879898832e-03 -2.3506210469954673215374953461639426862087389323127023326722960908667105190396942853043961258313186624e-03 -2.2687622414013560883669468650597462099772778345454765066023709316790570733760671060832578261714106321e-03 -4.4660677021054441431225726022722242168298485670262993166746891807010774731064762425234691640971716966e-04 3.9275476385451791287077492472589673545423584203208753491134268929183650931871799522201255236242622952e-03 9.4312417453755605432089332397288545790239811616557348971151066664670217102983572555789910296047421522e-03 1.6729498254198096528286071470445031454285589707612432688424558476865339601112467067940965722921857935e-02 2.3133507778938373774480972467001127517211591307564357665098386254373669568915171080800275674099646221e-02 2.9749503138325114759234746435286561458951187365323720005364675005720512354305225858699042673717754158e-02 3.5395690461132179382290234132865670057218400151528985853967161358682182291848008684928646265224745369e-02 3.9011269768093101187124609304923889077970530466687351163492792388965971073269317591432862695154760317e-02 4.1418548847631088957691549832763609987789045077883749131846379481099137015175242118086952928726368239e-02 4.2261013122481085928607183298268048516406198659044834569451749526535294145090982951846229318427676245e-02 4.2692288689408159524482163665195518595124571085848539273072960160271931184682437243115660007209358484e-02 4.2859167539678078852438474135699552801992251175829325260807361210211586526957637030950830747415987149e-02 4.3759675753839154505424266650521458576966308402645303337419306322682460260341348548099221285050577248e-02 4.3768117847467589063311324576388652582447139399555185218030188060310880899611129357640765005098708671e-02 4.2881696278330240628269446312650361854875318761585576587380574632882081209750237984576380062538670683e-02 4.1570621399241203545802538094637207579044795368507290634281443401999090624851522271162947852913694026e-02 3.9427494151070486404515702139367600794360448037891382865754774536177171750429798446403473933720046908e-02 3.5946692302245213685476720612738816248423786907968717527017408494178310896542278996468320918037220047e-02 3.1913735109278203525602532893361626297296459845664919872003802261591169704416246605030035829877918488e-02 2.7429019345646997814821317993570307954075346106062457244929262036708595029993817165581122842079553533e-02 2.2893401780890267834672559436020930790242323041142798659732559290351853461222262055540789735935720058e-02 1.8437452459144456814286575350083458842501120059896850375613963490708714705548668163297948446769807598e-02 1.4210147968457618101541677445675934374003624197508578396663505113587018354289441937267133873332192622e-02 1.0296673411848050867725173469580928631445097470591942994306074630609248681126864350899447460879649510e-02 6.9105448941872853428939701647599756198442137577845239767576030520587226829318273417442740437554686813e-03 4.2023604938860348978632473566505799926898991387827486739343281572345725383159670284962101044538105315e-03 1.8929476727057587980103027174648415355177562700269229428289670199338446280096336590102178200605738230e-03 4.2293102155206461315079155825215090443403218639016320475167116478849934949216278672989831382449221427e-04; -3.9761388377724661560395415038860505107374040351491925752419484591023032669541923545441587258254792174e-06 -3.3545681575419682679008407762504681693903607283871543819683876274519576167141017703544130373241632987e-04 -7.3894161023725388849947865992777113119645389581939842234756326771698277678261706369480843113313660666e-04 -4.1696753060033210708834204728878700748368318585493868285079363924428874358886539380578641031268271672e-04 9.5051206152737844965341728335227397603614152379896989905049345723371291478249618053942304720940876964e-04 1.0311440186764725170431459270704148625660579631844862844705015460574745423897392969134640276798870748e-03 2.7959021717238922011910107861026227016839558219275878565690806235484400115726068465971217124693113504e-04 -9.0629141633837736918070023396808592087089740723293025541043517568410424498695946709593524339640162627e-04 -8.1588732855706382661709119622039836404366919570609599244465897830150638606113622692745886154301363996e-04 3.5094467181272748905774214680883400654702581525665278998982451941534402524810027331635777550833355284e-04 -8.3614916092230231921416791413781201584341051347948195642924973152713621663418215603421360450069598545e-04 -2.0320503736145462445111506798624334139963921885406151280734208662065831497517256227299590211035416468e-03 -2.6504625404271646425438034985421011702056553921090666671574681573131677543359459766843871074039686614e-03 -1.8055317852833582350182037927359956914844348707042903962543571184977466287948104615604495300349490764e-03 1.4014367193892218287139390666986755974868790501013669066197325245661977117504595441990035604036761475e-03 5.9066875135265338891235850508399198986762339743400383178921065690757635478245613802237304976882507624e-03 1.2447233068796801190491228273253441443087176096160610219126677547086566674313017694769223184050149233e-02 1.8502102886216151878998964930090901238315838552001870664995395601843047672195472336440197846557899413e-02 2.4748237402714120424132548301388381611663758783095567718855264973714870066793596336394365190593609909e-02 3.0081445015341427463928668368162057498573745665226887458554026217440035989462030006502266299578022669e-02 3.3591187401483180400666624303327445081387701128944194206775279267331546752815007359699548480979948709e-02 3.5711467275541704667577891905421757461936480686920949138351468690307794211029290604416113047907075465e-02 3.6501975327320532725933319783918592428975676568263620173802132322488350148465554920484140435713134984e-02 3.6858396235750700524417022586126796092629174811698031642539941123272961142295634103899302676972017073e-02 3.7208707592904730280633995865099488914418251621250701684497452105943559865750892446344277341335650961e-02 3.8244446938237731843146676335943667241330942368901755050095000623970554683386822608857892076406444536e-02 3.8592491820912946924489298768413500804783229264560505928030282457052590076479414639470178535046280046e-02 3.8140764889077334323886406240939226103264225660621511912129240813773840091950898493584036192788615981e-02 3.7342801084438293376687052143267842858410518573772064302733697742765551336700420929026491184725392907e-02 3.5946692302245213685476720612738816248423786907968717527017408494178310896542278996468320918037220047e-02 3.3307288920237751103942858945710535439092659008074514449085858702684922883461927454838634521384091062e-02 2.9863528374256011871695023820422903349628555193831513634353754133859282808473249027587482120751504230e-02 2.5915575161376099230173812646804493183002125358468187637124993944710534747460884833910202968343222686e-02 2.1858563840545440357231489474683294246608025146856442697186938588583143947508991311894602041163311677e-02 1.7744628380403243588686974074291502141973994103962020678430676146664825168227484573230553750315119609e-02 1.3751796539621272136359737554623332030941471341199993168636092497251960163378801129405344114027700466e-02 1.0058387406163355137862560331278794580044898979999111015890016078814054426347399709161116875860250595e-02 6.8422784276734957678288168437771457378199702213543541195393875749306073007006915113344745106492780255e-03 4.1320886305766760598129297484220529524644384343504636517884644271842188390176805317186439859952429669e-03 1.8563067740400125558329120255999997010174390082268584096433640916945713344445566830953336856738666982e-03 4.3256966120298927631498282190643245724055558484112082789883660467611836794221617363927540348371031291e-04; 1.4283057639558496760487867912083040721775271606505114808156783357749372165017545463215613631194428715e-06 -2.4693223081314058687150078601282295927319361198233136935165120330337060527125730351657668704225613713e-04 -6.1190884585509189664742915232185983602776215634202127332846184979741043707576616087102665949581969204e-04 -5.9923724086010412361195348063888743916513120429316347760262171007687104866746684483044110408893586162e-04 7.6238619562957202087397093953157797603412789920559285530503857818768457626679003494182157817153120661e-04 1.2176878154069121273925177606484218079465598784339526392565306394881586333870055538348979304677010473e-03 2.4445565072369238088395215557000002188450696164878128478428113153733033036038654041586330910492410271e-04 -9.3283655143849372227491648928772823790607988955915436751316381368636275481278778270333229562563094151e-04 -6.8125264338187714023964564425643033824766231419894997890339015696577373564362237145401628248289781489e-04 5.6134038277647632580100812256251575677075988331863045139032397525767628846853200851819091581870705905e-04 -3.8715670002202128232590674660537644697415536630828995481522257322239650190380383173158439438363309259e-04 -1.5837647604079113518323600102033420587862767533591736589656357098957203121448232085925781721172519342e-03 -2.5912073413023436579610125314199190081047280032915887262675886135530778541226949342425160421150331281e-03 -2.4305299421122262337125578890117330527925435001601014780237347764988958213501756397009723430572661633e-03 -3.0647923623592180887093307129081160204952358254976145801839876442116390873334877715184346287726399658e-04 3.1338097907451662408105427234655675328905684306915863514437767422875268377527023940761824035296811464e-03 8.6470942418674423476321215488715351597106216226539756869693934189417245421314723883385830283545362146e-03 1.4261968570496170082306813133103764884681460596902470705916897725393667750284126286160962948979412419e-02 2.0037654209993340560307561775791938719061594591340269801664891948869860554185569983134637880453483925e-02 2.5080281686947954471975628939886193817869728402973636347841024493702521791109931364289997424694534783e-02 2.8284886461372716137103004558286106036000659198552095630728834991859614375100283250596142805268049688e-02 3.0355451315913872472090590033212568343148279409987746872693619246865076652388431179786877683154015396e-02 3.0850715884702629561729633923554977936442621912557394331793077161029956360498384728093323358910087915e-02 3.1377063388864584313542448989548886946342677094831819468164829437547476825325720904170389670878632809e-02 3.1512049093563694590930661271179584189147447886311174433715527643154300220991624199411639930345133052e-02 3.2705845594514028490975700495547313802810791463028754605319592934342708972808153795477040608068236194e-02 3.3234311008858013550707023790140276505298374022445500661876734473727229806041985941500249188465959558e-02 3.3075593958828203710079709033120559099793002967172353121439913769584908759967877043249806922940509608e-02 3.2805090730155356706175755951901648480563863891561814358409302934803575364074608764177738577501912991e-02 3.1913735109278203525602532893361626297296459845664919872003802261591169704416246605030035829877918488e-02 2.9863528374256011871695023820422903349628555193831513634353754133859282808473249027587482120751504230e-02 2.7317122690114659520988734929343324197217265160325517010523609007588416879254674320046080640182311223e-02 2.4012740614764177092412025921870075093775340227726070324436100377883298895334528768324383688361452363e-02 2.0374354856245195173322266316634286217823680356200886149219420055607500955145544867934353027172119301e-02 1.6746824623389593715695142814145292660407140288650247869190747507959151722544602593989351160231554698e-02 1.3192690692476919915800517719003857743141234534972128183918743961167524049289337935199267403623503018e-02 9.6679888971584617230319722282115748004578304695388159092906923520694031410709752922664006622880331456e-03 6.5515156027181973969586168483817562933673492555156568517194682218377830426041943561188078154890698531e-03 4.0909674044684481491283796897077149948587791656036950515679610888938582935441999217783715684107430644e-03 1.9222874875485097200928324453539393507979427580101049849483852841128772804092341238813205014025103659e-03 4.5268644595209324852601670209233210042898873285515349795066095314017384662350244888828622114780487416e-04; 3.8468864438969638530264847096236347424555745984829952332847764025201502377414853142054411530438506161e-06 -1.7773833159181139157467744355616196144530233813604092872419201457719399583376202608249518307928485312e-04 -4.6382975782598761836896923215145686440633372396154122560407760818592638378029793667122438809373359229e-04 -7.0266877164584777494105943089890403630706912170820842546690240447330873255760497738178749912844335525e-04 5.2940252052492708785814108477526522718299156264658925356991546416430860572230015024467212699588612392e-04 1.3041795644407735391070306569166563726007389388095603146226386651477133147188789673570330426485399496e-03 3.2113793898502992951711387256367681380362268241906447304482112491280618185898086564977337525666085698e-04 -1.0096033695981717838507277068849110210690585311597187893006608985051345140884147398342128204259797301e-03 -6.0213263103596448738733304150318905162315607513803277141101322099062867191628465822237680527831825053e-04 6.7448788280672406709063724415167591715157382630202895657676961239652482043715731099441949461864394296e-04 -1.5394613003212722831603585134387298330748998836434783365626800445145725843420667998619897097706581839e-05 -1.1586433563386411767916307633891940743741943567549880854203255760026541187997485795906060813365147594e-03 -2.2410201181302542419042918228720130161511071164680980256547477878580341554475472336976353237113267736e-03 -2.5528638184051312674870208136363819741219603211291291004301851028150653830304690928734853704846686704e-03 -1.2329055706571848908582652901686985900446061557669318815055234398547244284048641662495414127491743444e-03 1.0605728664562337396655749097763887845434776006650210990981148871650104217951813114529467757640370502e-03 5.6365713986729489233128499192563259872542547643488968769524286141306055657012744175983135137541299577e-03 1.0375389514722446231817330786284639849847745848028882759838447977436940762937250600027634555860180160e-02 1.5731745454354256331569967359210793056004410932161314403108430704541552436716002131688094590483951312e-02 2.0412241085928939925277238267078864030418450413620454944636543891257199380917853134044112652050632807e-02 2.3265757428270533299057728537754855095948860068646437864652691111435931160914369467341175684054970634e-02 2.5185703245173393279882327758991602195198284650984165937342875164435864666304175874323552408743991756e-02 2.5606316417614123714768882429075718600871634061744808676529096511120995550190886378145746956861501396e-02 2.5910891076860611430226481915987369617551808871619665659707157728633882829875883505572313488640864102e-02 2.5985588132113202362291982724997317603997520290215221022578915785190949387924799340448973624022728799e-02 2.7149600060848752088304355497592665755223240827954421384022596572074283028143571304531347903387343212e-02 2.7778514524674568134068150817018150815184153798055459985679108669952040900627703249457359358907187087e-02 2.7865218090594030038906654349639560138520816803469699657392316730050845692665393747108361907776428013e-02 2.7924003111809730062160422355856735804998850181557483786554417010066122306786066280832024377964304773e-02 2.7429019345646997814821317993570307954075346106062457244929262036708595029993817165581122842079553533e-02 2.5915575161376099230173812646804493183002125358468187637124993944710534747460884833910202968343222686e-02 2.4012740614764177092412025921870075093775340227726070324436100377883298895334528768324383688361452363e-02 2.1457334631417372271066309012105554649505254295010150695930445760876995435340796145422376800574091858e-02 1.8484626261736832124112077722880097734187773693640390844103054672608402036016105720589121981991622423e-02 1.5355871551472947648456287555536385474017696513062578733390095321427394341598927692542065018640011572e-02 1.2182508575714357076746321073740774215137282510768094385994298234769756545452381189162796914937311219e-02 8.9942443886183381185331671860015024274078272706786953139513235969165468296555984816466319296784764470e-03 6.1624923724780028303424582920168233896615597886016636900994875660316384682742427860648952809977887162e-03 3.8649444207553634033183645563891931864413277468571097330490778289332671648865076040620925628673570182e-03 1.8314679050702842497983760148707437653505897251301322823528839454205757255420100367680843130125518381e-03 4.4404713097226081928968221520388331787461654849098792146632184329534747815951888339313368943523905374e-04; 4.4390150133995374634734197694012372753845723675979473262856230917699204887985093491621495928914031303e-06 -1.2622783993928177417298088789154784408601420750148809565602776926444842195069481506336930483445673585e-04 -3.1866251598661869287761829537647850129887505625238058434941068850645453945766525565105164578153974997e-04 -7.3168884609845884878879403138324712101364764452066682226980167365263155249557684129407500244844882815e-04 3.0838133118525163061899825252978436594351097304508777033702648670568490404351614289594143977237410606e-04 1.2401850212618925287360013289509576708962830392415224460756978164980409556507870725600928514686792980e-03 4.9707132761888683691463103528625582243980212268191110643959403984661145353022851721137089320150415696e-04 -1.0450263318483883276883328197920868576739618081183582363992894638166670006955375978649289108324491883e-03 -6.2404586783824025683058327953065880536557769698774416274234543121469502592609459825004851799242114726e-04 7.3434995668808847474372996598832844008875269481973335673975448826469910849633855992918300264042503992e-04 2.3886606039646751798815192179053919704414387572849297841098273328863860135603249231015841013346679563e-04 -7.8949870659822951019895113831701774882917483867824788267981549029627633998466383706848820369644711850e-04 -1.7715710204477024878653624275782568129171945330451416709381677707683122369982746419724840269849480303e-03 -2.3494969513659152981536953490341709024666495990595463902148678092343725053160177796152837427664408831e-03 -1.6082781475206826123051229991951684560541873502130506825276275269815943998694403899489289391496701579e-03 -2.7369288752827182599465834474057916486496347715706747111383884089922633731104459455664188838343804315e-04 3.3397529125480676735978632509354117348913970267058743871272493309654717940907089536814461408705928626e-03 7.0504084256381575436553697202221046329188634889025253081636744721239516848481012442931932385842262683e-03 1.1843623261926647716697522078198947982236722232990639290296093912730795894614519418278890880314215715e-02 1.6124572257900378411236270164346740271640519304410278702984036567326607138060875118986474356779438298e-02 1.8768577758316971377598541440833358982184983681484939656321305445724631012747600919578013878971568720e-02 2.0425460234468591822706261810238552287198911717902768878115383521419411473473536685064811204686154884e-02 2.0862871604841824361346515311401356664048072696748236481048798255587906663301380113044397123205143242e-02 2.0829722772063960799528265833913954433344488058034061920725325388871176673517192064512053664473129118e-02 2.0876844246137607775736793540360179463233210177298115046902317214205779754974600794444084620722520351e-02 2.1891378317246155677052141581375017269850968319483246100985183025328373598961528055269545857972131843e-02 2.2576735944420804667424265395183943492699605707693137897084586374925691861564640453020465106794038334e-02 2.2830574512276553456342559769237750440674409978474819886647957573775173123475184342810106905816210439e-02 2.3035803786826877585181753433630701696694179478065747245227812390977020045655071748824240094857910680e-02 2.2893401780890267834672559436020930790242323041142798659732559290351853461222262055540789735935720058e-02 2.1858563840545440357231489474683294246608025146856442697186938588583143947508991311894602041163311677e-02 2.0374354856245195173322266316634286217823680356200886149219420055607500955145544867934353027172119301e-02 1.8484626261736832124112077722880097734187773693640390844103054672608402036016105720589121981991622423e-02 1.6287527440962228080525806520178797922539658153655335939539141695168000037009276404823149977694950207e-02 1.3705306140023440982595844726883846518262244413359191059138774941756992208144343560131546717769996674e-02 1.0924403085407071911410211712399926740732962515911501532826519573493883218802473160881578479121092973e-02 8.1849458364701447127758058066540088716472040195159545165918446052657728260391953255178867746036352446e-03 5.7120886417521790867187728309790156038107821233659840489387767307711218770242895401609035282142559679e-03 3.5601365490804959271787612018528829409431811516689837992011448866882088211932502568456286278210904224e-03 1.6385126667400989057134208111681966518189423875831010211129486782597353177580870030544089993064954914e-03 3.8431561559298226117151525841585918707824102930562609200440907826936619129761452066024204310259604837e-04; 4.0312289310440491404640523366360241241078546518950369490030844280765807266981221786031375794250400039e-06 -8.8188672865302126528381438975692445978977066506719421788644304902111112339812941439312014746333082222e-05 -1.9438593958523809396566951268621310706349661630222150958390589510769686636163253009857635515489283054e-04 -6.8841173770461356956036557819117867719163725519603798299285143447848903449429680325218040701408434610e-04 1.3386739147716446899702170289970902198730556717626801594160021171441850531917809472332253919112841965e-04 1.0296693165603667640488097885041661561908543848394350762351639556350200930451192662926790127578985502e-03 6.7092114267030248599841648765378336699308993136354547797722430804265403977543186357416102469374819688e-04 -9.4225382040463869001699614623341828734389677222655694894075552868999794776678264911547955443006538139e-04 -6.9215953482054282849890338956709668864023286412884966745873908854313056539565662175767850443079854921e-04 7.0241944800873810945049616577323467849621639000898146710867042828314364049312015559242531791650767883e-04 3.6160846056510852524976200656310150944917222096344203627217808572565443185906467525172709126561975286e-04 -4.6547994259226763069190092908031045955593514903950582783472859776728490981348297655146060977039723830e-04 -1.3057139109741944466615272777210377495785721183510205431549010938927674493016807147079872891823364311e-03 -1.9258334837417234884758924852439809851320905002201836953752654628885172831071000150715292439928830153e-03 -1.6542114518286181812225592084957906169862117856766780121665983717944424275248924439346146660423889114e-03 -8.7121696043521198489396592082896378151858523392008397140912063628956246836441200346510812477643706013e-04 1.5893049247566822687461269145932358576830176518849910633944344440276341685320965221929460656954697236e-03 4.4742465161298387502714153581128655225944872903062494496051492717630726142645103043101333789738962615e-03 8.3583454263437163311642907423059093417535803224860029715400655206702150491189978540400393459344181964e-03 1.2168296536774481645475175853880047290776005289250342969208759470625521413507053564452285921485189789e-02 1.4671105888447552842225618687207357626989558349909990484636411754093292561878783909019242096873482141e-02 1.6156493643481828187905480005365712389475406807619074260616651518975653559651915881720093919862937140e-02 1.6399263364696541990582666113912273630296200777810905894046239164870526942550540656544802588952973652e-02 1.6389015046024848062607073147839983255009549511773703808245456509543358510648343141305991055514534126e-02 1.6245696522080554971914975463811366269378241972192761158203902562457809508037543371831591034835536682e-02 1.7093355040007207508938417065549675690594926399255078405214720933211913386842367719375698170337578519e-02 1.7735635911928645909691465994538083169939613039780818209029033505297497709763343948628095540023817589e-02 1.8044341656999134934117827844562894830387048552851629384990068047106476943826763351970854198982950806e-02 1.8385605098437454096969154122526425506335157933956611115769009528596007886300519500572301808012263250e-02 1.8437452459144456814286575350083458842501120059896850375613963490708714705548668163297948446769807598e-02 1.7744628380403243588686974074291502141973994103962020678430676146664825168227484573230553750315119609e-02 1.6746824623389593715695142814145292660407140288650247869190747507959151722544602593989351160231554698e-02 1.5355871551472947648456287555536385474017696513062578733390095321427394341598927692542065018640011572e-02 1.3705306140023440982595844726883846518262244413359191059138774941756992208144343560131546717769996674e-02 1.1785506723566145954896033952151337107834878417925024586036181023634885553800088701111443524278564861e-02 9.6218635873940007204124105265211323520129141666566542614813452812094934973113610167375956648921253645e-03 7.3013864676647775682589459159722219172847153435868473162243017318698255263569697907858012429322449006e-03 5.1271797557689705528667732220748801923482474868532207391845725929507209908872758192703488676929217059e-03 3.2450211861634014307381485041623379681161565750293512820020082148297825726263653225963708105700645594e-03 1.5304294314058082089601798039832680327537962256164423472220833552418758887051642197127951605005417899e-03 3.6845985860065162653057052137332327082160656876850932995162122418752898150129136172026053073236970513e-04; 3.1729429687979397360934031204138457956074623101232381148118158517642540645125789178072317023841192208e-06 -6.0193174573870709847930860907628056038996580694681291252227364182329502892794955307247674664170666233e-05 -1.0077573189729016078757468496636875459604366111688942555802888836889421209826100992513319846920978944e-04 -5.9059096104046471151383233720687577985085674014536231069268162284788863239676239224891220406315016705e-04 2.1865494380193146993272198387229636318682371133539527546799461530843103881531142987649679870626438163e-05 7.4079524264813572798690854418136916811409899985914076840540594327629955207876686291935731411259039694e-04 7.6108104522881407706131347881355796296242556600406175524650698540059573976358911337818768231346257113e-04 -7.1634941566491704185346253640110812927608300990326579575901874786723656810903441763901004669194770109e-04 -7.4978060751888371059479574273488000339399224881575074572760900118195184229017414757938767136460444316e-04 5.9632673276013661793533355284215382904808836916640311372667046039212348572046875581832701335236813805e-04 3.7711873434437021979760595487350030581776571976077482662332718688024777286456553979323638778314764011e-04 -1.9809814913416720887184811559497027452035089441275952308245464852460631707919257130443389964958984363e-04 -9.0427271661126109710265783926775823739710083986807938768530854380532497857037828324810361508917623652e-04 -1.4508727442047503090896598348827779340405950075510322477426242343140770296250168149758245114073557986e-03 -1.4340226349297986974676755519974207501636735367095713338023322169290747927381003779790012902218820353e-03 -1.0318216948667348082201316010505556540620209572125119660510531143806800258283591300862845766733019787e-03 4.7605439824216977548015792739913427809448578124065155271215651949558181215267750533487865661811591341e-04 2.5557898053938511139142752738975964600911254709343160088082763664806721688943716912113310714876299824e-03 5.4623950266819687633363793735483820081215077853808378028150297344100706574822625151247653421613352961e-03 8.6816620239308776861756116000077955048626007603882681546929143898203070068157732860929773631927565092e-03 1.0930528550896550971563260037837049222131288282142765650558581302543696723225831359675408359658552197e-02 1.2337450938099943000395065262602417820198242018208084581973536514536636800182972999418172818169683130e-02 1.2367728462366023941957481551144933424714212356813331668587871375826665407836590770406960375508799923e-02 1.2450717416110822231982947755647605039665390963636131989050507156605597604410087035363605594114872094e-02 1.2143250597807685198581946321378463664262188845834464083440044281762880337939775881327033318234416421e-02 1.2847211336582929349877334712120111490961079068289107788370600472752897151644164943903178807781135567e-02 1.3339361408930108692666155244181913969526441224612379131728852536503912849800482458821542866224890911e-02 1.3602959184265339145125794091194215595466054182960231329721859697597659272684919944095978790156919425e-02 1.4050215423422416179865478072156256030496443866278221198623455893104270424011594206507329034481922077e-02 1.4210147968457618101541677445675934374003624197508578396663505113587018354289441937267133873332192622e-02 1.3751796539621272136359737554623332030941471341199993168636092497251960163378801129405344114027700466e-02 1.3192690692476919915800517719003857743141234534972128183918743961167524049289337935199267403623503018e-02 1.2182508575714357076746321073740774215137282510768094385994298234769756545452381189162796914937311219e-02 1.0924403085407071911410211712399926740732962515911501532826519573493883218802473160881578479121092973e-02 9.6218635873940007204124105265211323520129141666566542614813452812094934973113610167375956648921253645e-03 8.1300903457566230549092456853852199288459024577249733262809327540647202033114540163257194607956709268e-03 6.2757197922355750348886929999118666819105324429984112676869557895945732584478449328662747570251533855e-03 4.4362555706905884692060437179396410893902736058628848651887368508730283039768823556835286310710804641e-03 2.8888870902850021286112405046245980662923489582203488210868834224199531804174948318155868582548563008e-03 1.4208372901923252835136769970229867923517505267524330990501432279063290733763308809594512570815506103e-03 3.5388133989544374127937251526646699574374091580468085756120021802922282904515949987419183718357853027e-04; 2.2014448884199309116814697903394352368436300824569757512710416710172709308811166355802622200077862224e-06 -3.9416877039611802324398929728688374582229341313942711676024927494652442171455358838875191058938835363e-05 -3.9989445417333672565660677247847545234969855183460754881532575187757613703929273852260583850351304296e-05 -4.5979192722365455512566178824214088404589451448280629175306601744970706302027143296907090226156085306e-04 -3.0778118759066722643628519624954987277196151191395281739566179907433986470258207662592728819466106616e-05 4.5647335786194568767557887894422446344256100841433513597726385257808803214456383586852589157406621101e-04 7.2756040362838479459590745367397115475126705626155913402101148561807514106112853037129077049112594342e-04 -4.4886613327393896056571822183651332880332183839802051388986791130366890452252958001850688130827594408e-04 -7.3647603559737643478241947956931149460324740461424023396671162710563753457587061617779930615746692598e-04 4.4903013240538775446378602230644941629741646663197434479422081163097275311941263629710759692265609206e-04 3.2963174656065581266859453851996153657604230235486579321711944281885442224696980296815852865544987610e-04 -1.7819847748347798124580489142504081385815899669146179917833889513000876744215113744042622648689910689e-05 -5.7983105638474182774303719529674735528853243600806258586121154206623805810854025477261996807277288521e-04 -1.0412643368493477407543952673435692289228316859273466414940415647660360876224001890017242756204698204e-03 -1.0170218475311397548496397319176881820806414441180900483970452472916717539533973974388709248340527598e-03 -1.0179683589721331700236461034435054327422687101469183625013049952207450280739763321704497863047116102e-03 1.2422571894919079479226717722726834157533038022762540733909600383899083534830108606155427376416739051e-05 1.1674589866521941104108512296904438137978203618416607419520262309971002134783739246424003588000984366e-03 3.3007888035072431558079673728904993057521232252717106721680774910741589554341730547816894771702542598e-03 5.7866859414423776652452458971607844975489522735531898532771651218376424335284848206098175120252179772e-03 7.6060248584317940604977481319943181871980035962842592748167799132054361063037684869877229615051354873e-03 8.8381013049121646665363821603509649076727838766060619015947464161541311714858876078724197765162982978e-03 8.9348721713484662525544305207740572764315996757823269756058581387705089832102054634830530688542793984e-03 8.8211985751777271736002521450368363947320559709625534861635930244054481170248075021942889633598451624e-03 8.5817009846203346035776148214191637941125301999896332460042000941622990125104887484368510819936310634e-03 9.1149210842166269960884503971907906734922181501303278449089189355125452565753796628756671778467735281e-03 9.4376981165214185929991446850857020648838182553676831268263490759837990868353596910234965445113704869e-03 9.6149084574682589538013927830808567916316560776383047089332103887754962426032269613673751273888851984e-03 1.0019309901106180934947537109941758853550381428009030462032978156798567318550442431084800631875912646e-02 1.0296673411848050867725173469580928631445097470591942994306074630609248681126864350899447460879649510e-02 1.0058387406163355137862560331278794580044898979999111015890016078814054426347399709161116875860250595e-02 9.6679888971584617230319722282115748004578304695388159092906923520694031410709752922664006622880331456e-03 8.9942443886183381185331671860015024274078272706786953139513235969165468296555984816466319296784764470e-03 8.1849458364701447127758058066540088716472040195159545165918446052657728260391953255178867746036352446e-03 7.3013864676647775682589459159722219172847153435868473162243017318698255263569697907858012429322449006e-03 6.2757197922355750348886929999118666819105324429984112676869557895945732584478449328662747570251533855e-03 5.0077624826965130874930310191265386294446857460946672265499932880420059854140081781527154645815612269e-03 3.6728100292452216909013966964405944492401923822390050840141695704522240352715562318853383325104522110e-03 2.4184325758226423977838702570074638870414590318864110639056118872560971958440173706404819261228436003e-03 1.1730364278937964675612763764688198607615227465770145282954135590792804337571919511152816626677067456e-03 2.8633485025091330815040431918824423322174946082231750184396856846874139753360483310110318226668234044e-04; 1.3319935900042249040837553775294877746315142684965471216581328451044051392141383038757314857456830144e-06 -2.3784454224151441141619818031045910119328776333020498660098534365666313084391531002961058580892699518e-05 -7.1870021699624141472689471126065606903200732464293327739153142363246155097617686176700777513661250187e-06 -3.2069389590154705704624405886898697670534487993120925178480524708919998051354332741279642859392229683e-04 -4.6615428324424957006521360980677694806523373690169841325804525183838227824308634717412154521916696817e-05 2.2560414658291928527084619365748265940166528361249919341026653701645971565115738307471340879128532411e-04 5.8686863313531463374545507663462333287660555474116545111453955815078084406745292877181231275257175009e-04 -1.9128300970138318284248411707016567520741486564683636741678573105737289664846167229244432131300495818e-04 -6.1473594508032093985032540358192357880210593540206222060228507007698086681115285448521054251261632921e-04 2.4342323777971741071240261415561715412071234277230955089140671496962656193291494311995175682445438630e-04 2.7231597511771015901063817399870021210295455815356167287783527615987602460954940993860575767229112023e-04 7.2490520999557343064415936998099916054362722417972235389946526337087947319123719624489185610187974093e-05 -3.3242115946349045383847515988688335206447423378502791923396886326473754870592175866987197117914089828e-04 -6.8917985794878896358188657422293828569153020546586004252327089190157582240646054437988605521486006653e-04 -6.1185867981065489560869975869058521116698410465215410316447242618773264546585673267469523314997757624e-04 -8.3537121814538324635604097615143037975098603705776476177332596948641565734005514226088765098778254574e-04 -1.4997717404006356958947629638127791254216814914711968215825693926787116527843663135939195730165984302e-04 3.2752505954067174687769419761204047473161270764051407374213975900035390251524495576823123027751087318e-04 1.7808736796945141287564935051633081181610613493673097634161507898676566824566722830348973496202048017e-03 3.5119901827126524557181586115815861256149775078691526620041252012865329682583041698707074082383813102e-03 4.8228644189826176901389067510162780645678330572062756286773052723721538016573726854317601462505787773e-03 5.8082683319524993343171238396675050404891962858228589401712892815124380625239631962304657644869314748e-03 6.0655112266852888203989009708503016283460335346240560456558097935451918990148517059432770524518648304e-03 5.8459729103550157561944961963901213779447673962919106093833514045512069198408256616117504835962806209e-03 5.6627866238578856099557848144366382764181583480993236696099127662397667881580311522071308213820613299e-03 6.0058422087796780178103363278395257303210921602459814290893003457894432504430454378911834588506693480e-03 6.2157003127934325434039924986680432492391278776138458937370835122272019673567452478805227152878834661e-03 6.3100885909702497537392367480627110281346012669405214312827168865168298962331238931571607867665486538e-03 6.6042988921239034870362468756771276266174137369893519700359886140013561062448581622402136850048074724e-03 6.9105448941872853428939701647599756198442137577845239767576030520587226829318273417442740437554686813e-03 6.8422784276734957678288168437771457378199702213543541195393875749306073007006915113344745106492780255e-03 6.5515156027181973969586168483817562933673492555156568517194682218377830426041943561188078154890698531e-03 6.1624923724780028303424582920168233896615597886016636900994875660316384682742427860648952809977887162e-03 5.7120886417521790867187728309790156038107821233659840489387767307711218770242895401609035282142559679e-03 5.1271797557689705528667732220748801923482474868532207391845725929507209908872758192703488676929217059e-03 4.4362555706905884692060437179396410893902736058628848651887368508730283039768823556835286310710804641e-03 3.6728100292452216909013966964405944492401923822390050840141695704522240352715562318853383325104522110e-03 2.8692805045152963981900680887608595180967483069510965059661419711049605967829489207998171957094982313e-03 1.9324441989812609312970428411209306069869505542443016650197661504706836945667244944897789558234837734e-03 9.5578760858313489253988900988527030164884338402912007300397122263718933682594559541332819963802114057e-04 2.5212451801125377978750253665745087164793662783783008806964623997372063817185288636384694215600053548e-04; 6.5581165710292304552057973176142494429922492699611807457261474718069185993816836816263918629980393043e-07 -1.3019140762989738102211973092256994116775098217363236337399871477631911044429219606687789671312887087e-05 5.7134112344198933887074660481826983318538029993602681352573214743463191844896138083738823509785886477e-06 -1.9641117725124341057066763639027623659508481145057862898012647700211557594047316977781317198299019140e-04 -4.1906047786874463327780204918237473918868473551728828366948353454716421628898053641501727742851865635e-05 7.8146400568915265558089600765153497739491714130290132231056769362338263777832270795753922795440733071e-05 3.9619809309658875502749748847842402778921025679090726090854042582300542377964172159739651157950567142e-04 -1.5940348236457451995136584579027797171815300751740090972212721909627826868508704597619833528751098982e-05 -4.2309972089991848810093100238345957916126457347459655477138475479785824884092349792016004431220727487e-04 5.5552454281911840436624221079570557461388034152442175717447311630701988504320814624354623605437976393e-05 2.1346147438871601642659768419531076094837901861692257763509411911261265888866222746657288635732190610e-04 8.9267791060247986530212045952692543080139520788092135595848608337704947565580185183335374226715393982e-05 -1.6774580241876412111320889000524200330175139361566455498702539797311227138732887730137709311603382646e-04 -3.9260384448806394432118258534853667585047873230465515728849610474363602937214872792318706868473769504e-04 -3.4265805382758490785654994529749623955718286175546844061820187312746205979212279680862442844887747219e-04 -5.2372373910218648064459208209228453634635937754307891378075357212071640474493552185709622558139532849e-04 -2.3259366013661057670881084799651252187406014718472812732126741473441531148994660420667312583334335070e-04 -4.3139198593054171126604298484356854588702441838156783064708534667410377588661683451268110201016921808e-06 7.9455259764251363380987863848875775146037682097711550630165524051389897030470396616931697134676036670e-04 1.8999240209232396266051790432452940411466968327410322569369456212100062412352546316721468301085020146e-03 2.6943096603451880492533579368466921973825159563496776122316867366216915861562389098470550111027834205e-03 3.4652605809215340005814054489734890266836641582417338459906302474860238498538972787035893140552281179e-03 3.6452193801307462114371739353431924863327485642092598489445819614887990570338784502548995488880268920e-03 3.6887444160895247415653651514111146512696223811861171576162781572163945768490158006697599635390264756e-03 3.3327796150651067405489273167190319745572772191876103276560038638408945965886144230350710845185494772e-03 3.6032384342241310153952369460214472653722657313659641482211962340998305249014435566913625322308285942e-03 3.7318864480726716405125341111440432300667935172723293071269251229009693719344452762025923144469026617e-03 3.7394065452001993007895303935459647065255342375237808755590407733454651307266421461159150856598266076e-03 3.9751193293811116351492395285556445387376987169271366576073802419419258487519671502083666009461380876e-03 4.2023604938860348978632473566505799926898991387827486739343281572345725383159670284962101044538105315e-03 4.1320886305766760598129297484220529524644384343504636517884644271842188390176805317186439859952429669e-03 4.0909674044684481491283796897077149948587791656036950515679610888938582935441999217783715684107430644e-03 3.8649444207553634033183645563891931864413277468571097330490778289332671648865076040620925628673570182e-03 3.5601365490804959271787612018528829409431811516689837992011448866882088211932502568456286278210904224e-03 3.2450211861634014307381485041623379681161565750293512820020082148297825726263653225963708105700645594e-03 2.8888870902850021286112405046245980662923489582203488210868834224199531804174948318155868582548563008e-03 2.4184325758226423977838702570074638870414590318864110639056118872560971958440173706404819261228436003e-03 1.9324441989812609312970428411209306069869505542443016650197661504706836945667244944897789558234837734e-03 1.4639747577175453588550140020731746928523666875655409408969020552717488941333881557260344861271504615e-03 7.8212475906066279590726210652729674376731916685421007327501098273353610226990760535205531510616679388e-04 1.9316541223424885877292445472445807781388879756076928042841088659146083918834471904982001758240373363e-04; 2.4787538736739339027267205353058089566976953924793073807376759156271456814774095813052179873467269026e-07 -5.0987523998696181180545547911077864126269927897164884373476352298851481665693651690059539015348477558e-06 5.4461232141978354513068290165468721030544741212868361776231879805490258805309973599381600742647953423e-06 -8.6904481343058551257569971243415798387994459869975844495994900027181241342549392767803299129471156452e-05 -2.4876116015031511516778460529080923364587970124336816885300419720354726002610695162241078090006428254e-05 1.0771855622387279165294857978701553481756483463264419217427098413656203843942731520585854833048124160e-05 1.8449902825933589798725832230684985825562826007653582702905037748124487779086126226312764832209243626e-04 4.2763258040990839985346804248844896800120408711410469447188310206126301638726344170425084927236354913e-05 -1.9338736377928533951441163289313291629076341923374448086061164927278541558648628630620645440526416525e-04 -3.4572076546822050989647115849638725191068160668129807921249097211343473455862658124126598388943588702e-05 1.1831559254244607109511265467475989226316890895624702817161091321495100169920273417574074340325951263e-04 5.5640303402646942818992326501267387399845989529021614046999151775190191899477221591040252458329527106e-05 -6.2000734326226150264667956450850224955326540687523723642481086045549054649143517157179010774468096655e-05 -1.5234986251660961372444072247003158784412409765733517417828622987186054838162638629837167192388648863e-04 -1.6308883239593222587078673092023047038550675860978039337407495791109128145639695078488138839314450476e-04 -2.0263976546907014444302822612044897809236742994004367874151265241664024639060482406122026928832800836e-04 -1.9571804609630529600333641500955482841270147540093358378948827711657519155633963946132555797974087603e-04 -4.1890823567716548999982646517664373358685536415404559738437258043417908619699433121401465241783741632e-05 2.3941071487672515712885710783959149200255440334585908396076201248916227693389406192291573755338124030e-04 7.5122968955055962425590666774740488620671432299127238413531880750482101831769442931025286582280072288e-04 1.1155049351455472433568335517622450654380298247635283039491373780044803777965873523198910447154994668e-03 1.5364666528463882054373701614186472287586499105258402166171535611025120392050694190415001321817739891e-03 1.6090531972109779247683403788041057457649701089099456652180329687792361147318731978134442047401299387e-03 1.7756656124223876064389763197231916524859080645909291739849942058466983733570325008698196597330950385e-03 1.4936695107898283688354701599361916001308504535285831905993271905261929353318424524087429064418709654e-03 1.6147073349033169538930305085651634120346500050585850257469400528448497355851720917240306664229236969e-03 1.6824064416828958019601796735904179159469641116813341867033211739778475883378350316030469829715280053e-03 1.6746107474032320712965089505903630229175452585788491164834910832046290468192232749844839700520378080e-03 1.8158652656483806217874149777055047868542476588456960460643794209869354594226947444122960094463176431e-03 1.8929476727057587980103027174648415355177562700269229428289670199338446280096336590102178200605738230e-03 1.8563067740400125558329120255999997010174390082268584096433640916945713344445566830953336856738666982e-03 1.9222874875485097200928324453539393507979427580101049849483852841128772804092341238813205014025103659e-03 1.8314679050702842497983760148707437653505897251301322823528839454205757255420100367680843130125518381e-03 1.6385126667400989057134208111681966518189423875831010211129486782597353177580870030544089993064954914e-03 1.5304294314058082089601798039832680327537962256164423472220833552418758887051642197127951605005417899e-03 1.4208372901923252835136769970229867923517505267524330990501432279063290733763308809594512570815506103e-03 1.1730364278937964675612763764688198607615227465770145282954135590792804337571919511152816626677067456e-03 9.5578760858313489253988900988527030164884338402912007300397122263718933682594559541332819963802114057e-04 7.8212475906066279590726210652729674376731916685421007327501098273353610226990760535205531510616679388e-04 4.8276275359019310499123688408240842082895294503912514893971306671020926203540835735043278936074631298e-04 1.4769310273409127396276176668168113555563311352644455851880229983483202670198431135225453415452836039e-04; 5.9152290561250875530879300885127095142420261887086389791853106301645042974031929426974158306354482166e-08 -8.4479521700801918574853500927622603791257998624985465774667803777569787545480263866946766949201889968e-07 1.5304375937425072363946006312515379519512886625019719100796528999548123798200400216429077518808636568e-06 -1.8690971287031508163489315981644662552278000161984492442518766909977801936203720616144426936368913182e-05 -7.3689696256573843290133683288235092635983629517254547681048807683665576898436964006182869350492186345e-06 -2.8931982901032244030951994466969443935786642088915424144328254372167796574639357275985465564541384166e-06 4.0555226475505986243674127391551899230126013083128030246100098557942380450081727204829530680000424634e-05 2.2528754143673530470892544752874031194521667440240211552012310836990553229219788464131716411618609127e-05 -3.9303157223591335813768968886630043296579581715411610626575362791967035612182937358798223827620397058e-05 -2.5470380092008902911787618353745617139811004460930754412853334511675606897217219497873297094960804438e-05 3.0857743488701687949687709979186467836123799678105791850592343664633893446059902110412027553836159887e-05 1.5635211985572182163462933634952552899612737599679572215963802334002614816055945136217851383303500697e-05 -1.0514620692493522257619426802106216866966460010181795953184406608736077930334128521149622961334379990e-05 -2.5386397703698365526307451121636013351289863451140140924235684092310688302582874088051395468343600113e-05 -4.3564362597312841643828151252168201791102197552657914901222382753373383443697899718797970711775115034e-05 -3.1045541230563401386698200156264817560259901832164285936932537673379725950907533893542021518974951441e-05 -7.0487683818315959931813946692043338885215986140373903330910710963960176908336486430781984609543134749e-05 -1.1461304275854035835043019891637748833302125372237872335604338871287531883394978195126887799997240914e-05 2.9479451759511671816620649897480200493942238059732286169152364641234305285842469443233561572931436765e-05 1.3932154148752188031310171838913425377607219577372060185802948226148698480761272533449382522774811014e-04 2.3386586967350790782727621730554499160215847881242285845815154147621523375908191912147167442999483202e-04 3.3422592209011354474131668228132758628744932419967877919887960873776577787267295766066339094038107694e-04 3.6313080162599094393865250803386708265066900727866167338548717959131379984806173665442814250379330284e-04 4.2355117716776834328257085503325608617415842090477352545589896080954984313700296004097995291796727267e-04 3.6014820790574963248935092126078306503072482427294087202842288685919432743190588310545025197225142824e-04 3.6135538767060247726121506596519781170763574660647504852295659967621115027047227233446544712065962956e-04 3.8346806022728654188581501566450651465307275072837156807170000597701717721222187827378798505527372416e-04 3.8871053804412457329899424671541164780482146477978254748628702145695944849140598467129770112040440112e-04 4.2494766397195915849984129029315771924984322882815840087171096230591627164059858436285996335138927661e-04 4.2293102155206461315079155825215090443403218639016320475167116478849934949216278672989831382449221427e-04 4.3256966120298927631498282190643245724055558484112082789883660467611836794221617363927540348371031291e-04 4.5268644595209324852601670209233210042898873285515349795066095314017384662350244888828622114780487416e-04 4.4404713097226081928968221520388331787461654849098792146632184329534747815951888339313368943523905374e-04 3.8431561559298226117151525841585918707824102930562609200440907826936619129761452066024204310259604837e-04 3.6845985860065162653057052137332327082160656876850932995162122418752898150129136172026053073236970513e-04 3.5388133989544374127937251526646699574374091580468085756120021802922282904515949987419183718357853027e-04 2.8633485025091330815040431918824423322174946082231750184396856846874139753360483310110318226668234044e-04 2.5212451801125377978750253665745087164793662783783008806964623997372063817185288636384694215600053548e-04 1.9316541223424885877292445472445807781388879756076928042841088659146083918834471904982001758240373363e-04 1.4769310273409127396276176668168113555563311352644455851880229983483202670198431135225453415452836039e-04 6.9081147333281503006871190572089528393675203970540610770939313517108675577493393149610156965697471640e-05]
[8.5150270463514853680934709917751461822189300398570223290577857189510030420366445987250694475635733764e+00 7.7690323741195512435831235988996916752170864590244086845338675760734123721147785794857084171581430555e+00 7.1429628586505132957317465009723204487615762826817098971668766559700796392478657085846455427043070969e+00 6.6051653079786093273484787538139266606108376200448211925063734128354261544132239453316662457724701464e+00 6.1292171061950460207647182531424835735996400206551829464010193074019304863507900189774266114884040966e+00 5.7018355676271663667820102373005644411084552433241458627092622884314202673465556781155379951114406015e+00 5.3122273935376625619938746573624120820412596761096431508988493898727603041128360028880738058270575423e+00 4.9568359097497763937502620833519073350240868113371858668587493770307662144331701882594730588485404968e+00 4.6278119713659600659423279517588397161178398646984718518592336486644236690264474681987095650672497890e+00 4.3153800726970120929336497355368363409016001135929120938825021467420119687475906198496211062060840467e+00 4.0171796242658043716434983898344506912516157991027866797166911636707488579286366066102722797075746537e+00 3.7353342185431482870485362153310023667238182668716342896361295576773812222665827192520287451494264835e+00 3.4668551650951926667097405705771477988049524900967502287261160142376176151761410535633912858374292717e+00 3.2087406801289680539171764818192390797215348504185116942683004181159958510454867615942755258554994021e+00 2.9592255201055237507847762973443534000877103167416220278526726046963595013771942037266568263941339363e+00 2.7162930125080561939609987093685918943022524808227299807868911223782798187003295386226384066881912688e+00 2.4801753641498076506037773414259217481034071686857016522555088059431125522896566043347523336912695274e+00 2.2480421419588606648579801434111179331111228304917063741497711409630089699846011567473396095370351298e+00 2.0221785246047064481085540814620148495076107402382859884969943700277183817524846217279889516016579179e+00 1.8033577102907002099481235204104062297385384251033505001844221039549827297154006895349027585515510085e+00 1.5947084463164748173893812829437169157015667428892526809526029607548120816002489529416911803219745825e+00 1.3988330242362025934860617674598166161725202365043578698052114574945903603440500195410432592644455901e+00 1.2180063500257750303605301583996699647505896268670704562941922306192608996704576879354569156730270999e+00 1.0523669375628143353866352097639973892175281689028655822482899549037801068182734166815165133295123248e+00 9.0282054483407344041642501014280869629309084073227405516676576204572426090573202076304684519075521877e-01 7.6682916998648947521124995568318926138324235714376113404035162574892975146877091831452305931436791299e-01 6.4328166991008707090583950219811284217837997362482255065055648181014641582497956329008405656608545085e-01 5.3205017477663754491445060879272648875632481734393490189870677666536309624061449148693625853170243353e-01 4.3273492850229222773693957039256000633640396500350120694772971826725573002565445530489051534878340864e-01 3.4552097472157584302782501155977923896334533747259232889779375057362548701793074549959935990839932642e-01 2.6961795445526727214442681455860011586211106372145489945200968253705756957614411367346165445138689318e-01 2.0482728472029728005208853457714509231563410442397835749922942690974438474269511412030108683084908255e-01 1.5109649022482150443612971103220622987348407135858621234002225751418498278151259411503912801371372487e-01 1.0779275195729770631659967313252095352518152441944970729857069132774525841552492088337299234350690315e-01 7.3217419639742713524732295575475899861730774805677296284905072236081006193349760296195963884105268946e-02 4.6686972232171057436649174627463361158921534935657066449847139962199733016910312988432975165286674278e-02 2.7587841228982713763605130655302320636003751876771194250801511361150106271404052847789247517984399448e-02 1.4377503398608765286612930465759023284935945102270091630911167945609529989432215200551912051444692888e-02 6.1846476629755391975797383454182080514347758599067381653520639205170040151310732178168664685678294187e-03 1.7160505804036866124649661540560325454542259867887626161769213240635090857104729832881973725286612550e-03 1.2407183673468159119801842510779327884079344062815206121447492712059781527087358959184281973978345321e-04; 7.7690323741195512435831235988996916752170864590244086845338675760734123721147785794857084171581430555e+00 7.3840855494843055202492104237914581700218557418105285301023442973539742954776834786762181772981758520e+00 6.9559263658405329060579560437327016040137913626252467802048120132460636306622360606904876520941344207e+00 6.5252252791798058064959198532973589818176547576603991044758818254732123470902994734104543467666119612e+00 6.1016287767057112083688712985722498371930301308069854691048654803169324164867820081752604133905470096e+00 5.6961438311760977959607102519894767859650711982365917814659038175122763714705477904929878942017016582e+00 5.3137635945195131778844077362640051814918497376774737265797180740032163323081171643702341416532634350e+00 4.9597952825194472069773261247314594917500617158030213436896993953373555108807619965084353021312985926e+00 4.6305575730953372627999950682600945146514409725901684728217603866399946276558343968754835613944323188e+00 4.3178446942993247458030160045520211782258963200945849944294167982326403389057297871477022984454473490e+00 4.0196917848314285741936844727587728158831734169986369115395384739747789429177439913599298510309124356e+00 3.7381976529659677363876372006696465727108248623253239669843262073043264382211169563703059216215400574e+00 3.4702500154585456645121446315611245950139586905083001958063969578959036146120478584669399573673780385e+00 3.2127174290732170796065788851737278525342234919025589627924318048370613930669236436554079897182908783e+00 2.9637201679684945543508606206766335859874013376665789996884267926559552713910265251814038774276070645e+00 2.7211518670516034089946100566446812131299090610477105306391675793351377735059865155672033861396001977e+00 2.4851851540846183292413527777389473764701218796194686500659798714348264709401104804991664410291559504e+00 2.2529705179313614734522450171841960927207492872663994592919730172825382292805699285294686354913126546e+00 2.0268070974092417014731027742885214528454273331323568411469399029050980302111267804255711849305857219e+00 1.8075134458291178628835711021079696271552665747440805835309549630837010813052653442073699952736139197e+00 1.5982789392543473943822164720132561271848941960900823268295700914485176984980137234427914344613318027e+00 1.4017701813478248235680426546664500894037039607739167929494038773770337380005340872205605799140307079e+00 1.2203193256562821782141147523978389440004921698125616427803748137770790023571999545087792292787044801e+00 1.0541089446751168872644829388756185761968798867020525551587492986795264914884345738154465785096259829e+00 9.0407140945005325856344976916780494728362363550192436890533804290759623562724149711123986615350329476e-01 7.6768208461075639879354810829581498853368051882705667951639045042363083346751327178319737182255034785e-01 6.4382956343059682053279648623142976663615334384006348985667436486475987357612850432237527669766731719e-01 5.3237637404927088139184364082626268360461869811471686046073050055763380349319082898706824717373727521e-01 4.3290890588313647193506786697285220500936450779206934740843396999642865286838275071354409004299058114e-01 3.4559675645748650811904618588376611777049045050228080561569227572302342207168454136530163643231936043e-01 2.6963557615570177865337999300139104921056756939192655400385300823250645025114765917348729838631365608e-01 2.0481436899391929894554405741615237306376416151529800998418627427750287710595453318343044754746085891e-01 1.5107064690431664605986758205043188615743435407884176866628926774087648088777078412889647315147233039e-01 1.0776440211121396362192626398895323179922560592959636615649720548488187477095853644253901883791735676e-01 7.3192556559269364133049132264047942265481865330838912471269308112453344524069248833692371742294882548e-02 4.6668088235579716515235925211730933833968082003497009224770770444788338756673172881779714190863072216e-02 2.7575088774550255632415954900317982980439833777470431980034626796093305939986779608357466662728465872e-02 1.4370166362193510688598632729515313031588227949439552676556019235116615008348749511799233952721983918e-02 6.1812549796812384425146542634822514492875338817156139671257997059329901129396133333188183128605986052e-03 1.7150834504156969402271748631585839375087718900914857621018314493349607285150955128052802137166340233e-03 1.2401497281759465238233223439173442821000100683062803460530473794430277129521629144598391544409030063e-04; 7.1429628586505132957317465009723204487615762826817098971668766559700796392478657085846455427043070969e+00 6.9559263658405329060579560437327016040137913626252467802048120132460636306622360606904876520941344207e+00 6.6830899857559962023429205908548554434152217243882126797856957045878791273978723961276761843804956800e+00 6.3528273223925831790104731044252013370561768913655165997115707274839754414154019140696197784164701713e+00 5.9997101361347485497753036161059605302465228090918463664109825740076594396402850932762576712845368295e+00 5.6435491779329956511462123633971933550540551551787413995987026690529616215386006910665896602679163996e+00 5.2921571372065697120911734953514570914669170081485801805470507100240383932882295174398398065716479491e+00 4.9546411883269754319489617486719743688413150364994201668735774845276614763885371756896786811091219775e+00 4.6324252311471169768489472736607059991404982505434024720193825045362564647888395119035241492093580726e+00 4.3218650348004764996724236246646353135646084735026430564969309588376724922070606277546961581882880023e+00 4.0239393304374193566577045469499488081037465421014375832505438860082932980585621265208071409128439713e+00 3.7421503461245504357923971619926150998050499427286040528623211472397104974874743589746887971200689044e+00 3.4738262212977619510656168701328347459268447001257622218869696436101502479673308136724361902226894374e+00 3.2158914798410209839889396699464192099528238584730965027379726433100992294960635941627962686150731246e+00 2.9664674547568271254879385144441861504299105206089486577125463431502482333156730183788841052080743846e+00 2.7234964304643072711072321806125605139764914597379725773643005324425821921876674156051439958037459138e+00 2.4872359734421375778763816102715890980144425562594557959090516682546549933855741539197968041511718010e+00 2.2548958361571503247279273394716121138611196744219835179837282446855850359935386045467537918153851869e+00 2.0287873979587574081641362964194253339221407233526909956389639455114791725737036562254399582434451100e+00 1.8096786086519777418881228193767353348714283217104616622813553072739688604332055126587849069967228030e+00 1.6006748139665232365360210616565800943913387608760293666532328108381604072773597292851945085538985188e+00 1.4043546265829177742297796759654059150440209189620476536294817572200888715054691835218946678127483078e+00 1.2229846309106171695101439067326485251708438247257065995184810390169900762216028447655877777207494533e+00 1.0567168077756711003846849296341050478155647238024092509746691251159335327050169436375910877911310224e+00 9.0649048556617601275654040235812211205293729210318976451324855345751789143908901740262383268506284005e-01 7.6980978453512983190594964181968367408004375282818034627153019954804437095566100692326626355221016353e-01 6.4560623426904488914832068805790214157793499467737830264862989454795664263302875414199137351122469099e-01 5.3378762442782000686906849795012070091231667709912055350270658926736247590420970964030013687342338440e-01 4.3397704314834424897624261939084239208036413223544223596511709768121320227258400729163754280387780108e-01 3.4636864254788891381543265073235790143033309494398910698840199218213804680196524773202564963519814924e-01 2.7016852851468084087717557548024980872775336833656810965949349856100716237119389752101796388973767190e-01 2.0516680652671655059901356278647928341950724779642300698138003646230820354372860534888213470880375019e-01 1.5129511527633345230906976836517858249400348596701266421415523918886250088794146881280498214934944786e-01 1.0790330878647946042247743875329248495894203391895000903064817260943614794869424467056667780819536033e-01 7.3276093787579688842953452514388260523476351796579991001338646534238199922938843526707502940315396765e-02 4.6716928483844824433876836219217119938948771499809822692243170592538885275037521341061361701501135039e-02 2.7602834019174546604678163911457378129784526025841521687910883955604109484169495096214837197624107604e-02 1.4384693670316083286004318872369341588932561232979802977447260500812397513845746116580322874389752329e-02 6.1877855319143195780698278908370606927156553886834476475993543679530479198252709218513742814682688665e-03 1.7169670962380348545203727405464916157101819643825557077141709191876307572173914484223573899047999815e-03 1.2412937265655242988132517206104846638362073520044169493299595677879225334522555841322202176366431270e-04; 6.6051653079786093273484787538139266606108376200448211925063734128354261544132239453316662457724701464e+00 6.5252252791798058064959198532973589818176547576603991044758818254732123470902994734104543467666119612e+00 6.3528273223925831790104731044252013370561768913655165997115707274839754414154019140696197784164701713e+00 6.1223159857607405247348407243933455848486062757159550877251663890697864183028389016413577153620655147e+00 5.8448035732392987170280110669025718926703094467644641068585336504512360983753930556266021183364096288e+00 5.5424503124679734004770461700013369236256714003817712719809545897895088293976177158132761215457576214e+00 5.2304045072236616716471967675194950444217166934377919051900222692760599677343929480059600752523083570e+00 4.9219421433876067463190654017402852727257148320607836103174779228432534314746413903205825269064526865e+00 4.6195178122141789777500553771113287886608837514838400468286382080847728531288192186476161799867398917e+00 4.3203570034365462565872479622920694673496720356312832858329097980166027630744322226234356830305473226e+00 4.0274405097168478955744664114693884070292652579293383475634675351911177986062339267794294442607178269e+00 3.7468130610598344806077865797242622638817828209688961358370058749686614676217586044985883896535258171e+00 3.4779881446962741828139719808955806976531421161262686986294039218368729930914458440698546125996888995e+00 3.2192537118122452847623233837890851611269870983458473273045092252304153502535345985371726580710466792e+00 2.9693108251489695902919208784898336416538313354527967358188434724243355849103213212007923734839368954e+00 2.7261711468103697701355849888379394018860227833559357296742631729695192671670296477856509968824392562e+00 2.4899278653372232031412675056398797826775072932025222352983762097153266484458719017670129056023360614e+00 2.2576084943942661683202948273331514213813131016063242126454633467670053838615570336539213238435469211e+00 2.0314204464866610053265847718512151369190528583047801379644378324295884519497706296016979651320666353e+00 1.8121355660785047294763647252098249424034487842775048973516226569059519639708727230806659786798161045e+00 1.6029339725373225703279421970172867848596526449193923434006488179540789548266113210771882080552867235e+00 1.4064748121257413911727366234584553928661175289404341962770370890814396639856153470557905353184981317e+00 1.2250715825873982030760427048046151440719529209847654531221987556609446361031750723731051542229400791e+00 1.0588665661381398561642277526917852391957553535147407079768453925130710399600743293868802816971867746e+00 9.0875170171441131209456764430213554904512386375150478274560694151399393593822351377207075101969224385e-01 7.7216449538583169778742624801041142726601255252951551312612528663516739793978014400789978424079834121e-01 6.4798562992597477906504773509124747901274691445136985907109401362449287442132842360863863934563262283e-01 5.3609242783455697081466880116148625768423001464148653266765540090557677294742211658266537154781949840e-01 4.3610245443801906490926350489458163512838330369978576104811910407085776397256928139248692626080096712e-01 3.4822994188362056324550047938839283006791689650817503793618127467490479046512583294101730972595378575e-01 2.7171431714106690303052758114192976643208305398886747039626642794523648283888210502298800034233556329e-01 2.0638086478110131683350814368315350754405468932834856080428400940334385488670884066054818032030500162e-01 1.5219348647371895199473146574144479361863649617950286850421853413648294330406100156364704838591150616e-01 1.0852544292441524821929908658206779991083658988789896536553754636463685137589767123946623702247053797e-01 7.3674609649611889201427548961055050465830637212382308570381314079170518744145574168600204563727506883e-02 4.6949161775466495761529416051383414779848463918474150874382703843964503823743031910203256375404114249e-02 2.7722921738836507787901562396429889874750355326276226218746791568616712150602932651624996619338349795e-02 1.4436949612546561895710227555063723692423580852292990427220215794891524068609180142831668319534868583e-02 6.2049894393780151263618941125021667995217112184387608368859122296120695077426982622234017374030908580e-03 1.7202663742073643674376941111332689037978470941575662157688125308883716736688827346632448561609942523e-03 1.2421318366822493646373124739939411820639137730984538429973661118077664570986523645205542473916678004e-04; 6.1292171061950460207647182531424835735996400206551829464010193074019304863507900189774266114884040966e+00 6.1016287767057112083688712985722498371930301308069854691048654803169324164867820081752604133905470096e+00 5.9997101361347485497753036161059605302465228090918463664109825740076594396402850932762576712845368295e+00 5.8448035732392987170280110669025718926703094467644641068585336504512360983753930556266021183364096288e+00 5.6384654989839605974093876395193469870578145175756930023541126714935873742460392398853036209375770942e+00 5.3946585881479429375826035720221558056674125702191723574422498490662161041041229397988367765747609214e+00 5.1282912848359242510149886728577733636208807479656781308400006466110308119831417419592353161391126667e+00 4.8539376848906396236111442134202917252930254157200123791765007167469498804647417770782070207050779230e+00 4.5767476932141391447052469930005000111213650759298488059828487952264635218444887959986517411864902616e+00 4.2960484733064107291169169253586815351237980869942052801525796763074457346444954167714745916692379268e+00 4.0157631465988286335335384765228285431468073809238928317844392258399109197364537997694802946526125978e+00 3.7426818814965684262807101484763365873018427511218237778261855431427890859952817807293073616320198698e+00 3.4774583711714463750760488376997677166495320573625896421847269713434550999177014696586540070154783930e+00 3.2198021137166659068190063465886690287378360242435575737603917001407241133084319567263385177713428624e+00 2.9696652133151991933064081375194117547782005383675520228725814682816001022505378091493470596930035905e+00 2.7258838485197872503757050988144646620403906589872579857965230454571187859442820448888914461784557505e+00 2.4890112574271534126880241469609914178751747197494340006259973876881295884593751592260741888598234120e+00 2.2562496888740228448628304563311530975042132734224752034800825559656297651480176855231554486751124893e+00 2.0298715344837880280282523514470060812735509582853032598532182670279382964729385778832166573955863291e+00 1.8105951212417392438807389547712528093531902638130544118224344344897339837258893836764384438118189251e+00 1.6015108424475309752161097357724476061501392481069861278682607148667704325424494222751745723059393110e+00 1.4051878643995990774373196763820610432299306232896246399066969198004242073118490283283058908965595424e+00 1.2238935904112860131185872464455050619228832707423251050875908919653588905233886143232511631855729765e+00 1.0577696782120873677344876367610179105555186284892126238803570457917021858468881669628244392606332550e+00 9.0775354787421870276053623797820542414359765411632673632458729150822093089404699304201392779404152748e-01 7.7130650727361781610381535189260773314781942678297792821619899028640322217885956769010715064711793265e-01 6.4732014097950241286594880898631802019401464791486326547813698070344713191875595028038272640607243658e-01 5.3566261264666242066903550692082732900898394874147430194423258195848555461608480735778798632717574337e-01 4.3591910384912286589838683079376111866153981495776803647455672996691114849631432624939735146299578588e-01 3.4826889251963049173441421348839128082606025553158540234971663082992320484775084981018721149855108985e-01 2.7191750404064898814053216308145876104997722039107892387220409954220942982534971138245248796557540495e-01 2.0667967393375218824803234216833247025650841507327447410507414202632870112005210056390180651565943525e-01 1.5252674299067601928955562891032179312563067062513723519481849157121981924605764494101567394070815704e-01 1.0884639077680267836737425693071872056346947848540541929209548258080844399627463883233542637237162037e-01 7.3947222495137874478241691464559865830677131503862174591452174156295582667230931304906876961825401504e-02 4.7156492884840876110325301336476072923469776959866428224245748921806182706142291408137275932688025019e-02 2.7865254151288835386480387637927130495364991458847475036178741417156633831733558925821658207261008233e-02 1.4521002951579924660307753803586042672916077532900183781774058674757655087348531532367815824390134830e-02 6.2453966424243429639328527412732151565105579314707370274073275985915953157222850432452900109435219202e-03 1.7325074303482397925448616897802707897560351603292559805683730708257504566556631619296576274283898281e-03 1.2517861096528648879982843599090252755122745868667874114387414867525370443527727947366749914945945665e-04; 5.7018355676271663667820102373005644411084552433241458627092622884314202673465556781155379951114406015e+00 5.6961438311760977959607102519894767859650711982365917814659038175122763714705477904929878942017016582e+00 5.6435491779329956511462123633971933550540551551787413995987026690529616215386006910665896602679163996e+00 5.5424503124679734004770461700013369236256714003817712719809545897895088293976177158132761215457576214e+00 5.3946585881479429375826035720221558056674125702191723574422498490662161041041229397988367765747609214e+00 5.2080538655470272207452354720287565388957013921032026113256185387163081978167279061784571842168488842e+00 4.9891138599547709725376451211846239618942908811200977339741448148209760887394696051368668263565328803e+00 4.7528680400351919238640484211216696715552162603419718305997248634825358612698808231766208106713904508e+00 4.5056306321279866530156117119423818161964245174885199231998010443419745099389190982211057576845310322e+00 4.2478507258368439321543664145743284164215373551205410974567085085089360483780097423320098474934128935e+00 3.9849935309641402440556503380550041759118279585947209884171206429432857228514352772928869619737247373e+00 3.7249423392482356789939159935464133024052280363867468730716413693108932054425038777142972524461793506e+00 3.4687136249362849216345538640243601108966862439433542439883147098783265074955575638578655587179631352e+00 3.2163156376103265083410264872983299258411724997295608784250444536081811029654150271594515746406438976e+00 2.9684755409071737200184994302774133915766272435266055672550214770845812701313738683029538724126017386e+00 2.7251597698909355764042648365937957823619409778626465654185016773415725068665635816891872697113081302e+00 2.4879554985158239496395850921401303873436810385755586897078696696259430698011023351814704402803130361e+00 2.2546859444760538578434695486576633538404459707466755798249737023964579111528131433009442925050954393e+00 2.0278693024226689290648027541835885397624137847313225933055204136081412742559945822076425899018755855e+00 1.8082655308770206950974038956345496322224392292761143347139874461302732471854389259942046755582154107e+00 1.5989724564213143270586270507533692903595250980298706623221400990881962460431203916630687538212895717e+00 1.4025733808373392480516255175942172826767663882719624940926023219320600493324865848227717357230652884e+00 1.2213366931327597870838832306253378802413369378383281102555577265034231857958559570747566170462058586e+00 1.0553662305017658449426290385349132541187289652496030659948787326674885695531872749056180890567898997e+00 9.0554377550036708113922213204754672832629676910774838506692133968266932001704111550030601557067951359e-01 7.6927846384327988580541830042270054469332891853533347641587032604293322468607970064699977064079301935e-01 6.4544950503412230713259778217300068858193391149037032384325696266951460077190743327107056215106057009e-01 5.3394814087665690125118021098977550498676058363899239572678165757851590205355226373227263952837307524e-01 4.3439196224193484411964706940490674535196114666155309899382455070024240868755392097727742848251470888e-01 3.4698014463605866866723891024471249668990136697325683120295633518906667556431695553025962639048133638e-01 2.7090903363157497169998189632709231020553237420279924750501808668121994624949499504657224392302252019e-01 2.0596366644158211836654398358173738891917800018174664396883901445570231603238515379124663820302208827e-01 1.5207855292630375870495284722729425564382391026327579118898095280281115325229896955105306185461571408e-01 1.0861126767983851831292352728151844369869453755884144637628286884513613861013242046951695513004553050e-01 7.3854948951196909055406010803373507618161780438222415437683130612437917604838041873139334849432107555e-02 4.7142374191288112165215598418104408022083526599915037011780082512640995773763404247766773280807332783e-02 2.7882297189700595887294483073693158604704105501822374221591528191072242345282544183930107671094867326e-02 1.4541000590196713314313956872138824072028739132013990776764095372745802702141196303313281287712002969e-02 6.2577294208610367106696070024906154506815732825353709677018752016693500948847041456450679035891808659e-03 1.7366199672409458093603314031649791787166876420515014399655738133201384211856423288307694244782186229e-03 1.2551867595929322731240732843027198511990670575422801051624220028321357342202324473893451659199056160e-04; 5.3122273935376625619938746573624120820412596761096431508988493898727603041128360028880738058270575423e+00 5.3137635945195131778844077362640051814918497376774737265797180740032163323081171643702341416532634350e+00 5.2921571372065697120911734953514570914669170081485801805470507100240383932882295174398398065716479491e+00 5.2304045072236616716471967675194950444217166934377919051900222692760599677343929480059600752523083570e+00 5.1282912848359242510149886728577733636208807479656781308400006466110308119831417419592353161391126667e+00 4.9891138599547709725376451211846239618942908811200977339741448148209760887394696051368668263565328803e+00 4.8167304095798895708321426871303743363060025666489771636123975639965727375260306384749186571331656482e+00 4.6205438929483820039081957048483599469605626659359843980818625664148877727598736143293628865475013128e+00 4.4062215672044100155767800278142951340384560579174885264070257075773936209521352585503878109655094803e+00 4.1753538330576672224049286130723637353863819128150109266969513068088870898077335319303149010542240386e+00 3.9339805288283747136007541987455197275560576534705920775748925033610081061009553942360981033718402748e+00 3.6905082081989443793823657964637231108464689692376846390398168243520673578680534534970768454077691503e+00 3.4467812760997733202265310639823980157475602909216636952822470333233112158773968069532090837119017764e+00 3.2035690474401166120945643436231449335270875179479380612034610224189233434316876926702414696461724510e+00 2.9620203777047143985955183831716439522444753569337840597123437994630719099986363555712923215933599951e+00 2.7223859939197628085358821388215288141638227473609578922765332109911461930396919001584479553190577234e+00 2.4867349328793222461741258147809916258798411105897803286167943242699390440288093992288028495341427917e+00 2.2536238210153974836758491813974699499014951109388561610823298111037099014133502928013722881368350645e+00 2.0263362394825497263898245778050020713994000045988558193011465195077477918096532979865139152672085414e+00 1.8061803299128350125806785452645103212330934253821291904904295579896885026392124442389894818318790221e+00 1.5964809285864820919867230605673897306560654437480026282598521056051256142404776864372100401130860993e+00 1.3998399392574988292699376950539930417004501723048086900382968178259614429989989005812121194631597788e+00 1.2184659335960825498585526841453790624153491260175275204867057973061934828045064930077090318247400497e+00 1.0524415791848754950413276985482420194991475182377439988345148530373799805097488445119150799331364369e+00 9.0264888400816409478191399342094470941507531906228905278256934226610790501041896710729959278827864851e-01 7.6651565511922292507752139023580082532614410529572898272517835858476885795394803523383776096188186193e-01 6.4289110515078898665048222605162073420542727705580429074936806627856230095353323072848192116182386851e-01 5.3161937284784539209114115928818867245913274373515097642550946696835038628775339015099415446886522855e-01 4.3228272938053388176537662219366336053934160960999775814764976133544159952216609077793153677950654087e-01 3.4506231286887385866356198613347792651844779625426708619728109886028529399466338317951467732848033167e-01 2.6916900119611556722949529507041660857781151014297661022875316783214017501967956761828637565355405732e-01 2.0441700682289895267907829505047291088259772683032780886959396608408363596369498953798543308984763473e-01 1.5075915592079879587222525346087381354244453544119705581294525645794961760439622870343371744133305487e-01 1.0755310704739178908111252907569288273955444222419481097966109254088345223281294306053751094796243052e-01 7.3075292817417391714090218914375875408627032289108355310370818388935295533021729194849127015821838085e-02 4.6624521535798608590916480403062427992552958706559583785812727118744113055042450562596066442407276379e-02 2.7578366008290887383871681135528349659994301743179796192425042184698875068204603459749935985746764900e-02 1.4390999302171252062346460718976128877422741245053994877768416820023363911269329619165282297855289220e-02 6.2004262636822266148539121718262666901471683191820307157241035012807513223797659636370353535110800175e-03 1.7232042663457091091870835999033256416386178205485375578293035514387649639138028917521572586087425579e-03 1.2483123507416923128371941218645041376546064002521067714431080464185989967480252243121002643809788330e-04; 4.9568359097497763937502620833519073350240868113371858668587493770307662144331701882594730588485404968e+00 4.9597952825194472069773261247314594917500617158030213436896993953373555108807619965084353021312985926e+00 4.9546411883269754319489617486719743688413150364994201668735774845276614763885371756896786811091219775e+00 4.9219421433876067463190654017402852727257148320607836103174779228432534314746413903205825269064526865e+00 4.8539376848906396236111442134202917252930254157200123791765007167469498804647417770782070207050779230e+00 4.7528680400351919238640484211216696715552162603419718305997248634825358612698808231766208106713904508e+00 4.6205438929483820039081957048483599469605626659359843980818625664148877727598736143293628865475013128e+00 4.4636014217406205333146765406413341485945579472620167373340887839092152361245907526588651787905917135e+00 4.2842901935513773864273693327509931503880959574267554389650699562657306726932405632832480151507710339e+00 4.0829310201767896528916499318648400587196755649884231571177519465693077243091034789829630303529917721e+00 3.8657760265097292860070608134880835784849607672993104897864510780326197427677002915292317316720571404e+00 3.6419151832201035784501344575854808589064156093123102918039062905801891937757916746888264849508911691e+00 3.4138820375806921455902273462350090278623960889595330697792186074496744915486234566712245610375484128e+00 3.1829858078002237193872863938464793288914046713375525362658115937185087717013898396449869964398331157e+00 2.9507950565204792013257889104504448077017229314192950417610241970594219364011222844705639993636956861e+00 2.7179043161124038726214644836703641124832647596763617412652002231550208319605662404584783502917681303e+00 2.4866601352612091678164354393945417379850919194272355823278560145876386239085249519399591874259888832e+00 2.2560154973806825558615457875768552058446363827004311567179979441005965704298962953562955927421386821e+00 2.0296724501279823630160276191613246423716570817040302715325839568270941783219242922258262954386263982e+00 1.8094720540704381474291354697850242211677217374792075284452357651321064311040993721490263419964421696e+00 1.5992267999587378428768402509329710269258298241410034174239037416490387450394791176689582225590257143e+00 1.4019168991084490179682393219899718107927858412198957918434790290610201825656288466861658635795149980e+00 1.2199561264106707657411647492498648508647577627258510198409172107344581853059553913874665484893241849e+00 1.0534943551908577619232558960696150419725625115482222114825879165361936611794082419113300934011471120e+00 9.0336726843755830345384122796155804836106391363397797081122271621057076472679282217894426586366134416e-01 7.6698620933456172893205143137144627224526508190367070208035724914656250845949873586990035108426249024e-01 6.4318242730917794805318649973616661018160360886674616762021484051906984214605861105606945020737869511e-01 5.3178566566345508752395510564040029599054620811778583690348069018210836969799597111517473403959885790e-01 4.3237160418948229758410877219253052647670142262505900050367613513723297957313874797672817310189639985e-01 3.4509804380951778630929852786564648129260354734658329162023068762348705854515676068008541498113767289e-01 2.6916081468068506710429445070447021495566170478030580419181644758706916966606451898231252396175378683e-01 2.0435372779126381611730867541433274454172900290698966597859821071934987918257581247232652261112145584e-01 1.5062278682511062473023912080167324403139450713950662450756029725662983330121618492382679263629490572e-01 1.0734291959665457997821808968909948527430572584633477658254921218991096855693047868890826487270658171e-01 7.2827123226266151147224105115946193735662667541894681967988885109367778764577720219828797057571137153e-02 4.6383239706167639737615455256437547491101100095254452592628753163202915994481814290162336436093336870e-02 2.7378653407147702149099229579604043465644748020996746085625540034790651618244917502517321404515669538e-02 1.4257027564275371857386510173420256755114136167231648672975738056981171406828137611407178399771966787e-02 6.1306694444324027140266348081228183184479526514691765796305507261147980998118861084119350686752601768e-03 1.7013113232961250539602443124343615326053906513870156406526142578124980188108234949075327012555606101e-03 1.2315457628204391499012144694549664462207323191366116687827796486435271092372268496273396881803130539e-04; 4.6278119713659600659423279517588397161178398646984718518592336486644236690264474681987095650672497890e+00 4.6305575730953372627999950682600945146514409725901684728217603866399946276558343968754835613944323188e+00 4.6324252311471169768489472736607059991404982505434024720193825045362564647888395119035241492093580726e+00 4.6195178122141789777500553771113287886608837514838400468286382080847728531288192186476161799867398917e+00 4.5767476932141391447052469930005000111213650759298488059828487952264635218444887959986517411864902616e+00 4.5056306321279866530156117119423818161964245174885199231998010443419745099389190982211057576845310322e+00 4.4062215672044100155767800278142951340384560579174885264070257075773936209521352585503878109655094803e+00 4.2842901935513773864273693327509931503880959574267554389650699562657306726932405632832480151507710339e+00 4.1392993126032082682193797073731677578836078342395171263368469533465138495968612086251464527458575180e+00 3.9686824834406501764804592561043590418233699939794711329031430111876999457126962198721704845710530228e+00 3.7779155686492838443198721980904678850711454589238813795049394930079846369362731329072535916103561211e+00 3.5762145310802664146231576745090351214826855887564155746224340316949478868713250024810852027022217823e+00 3.3665157005306918143092568553210771157107443217045598769764321404617007213593846278278304097278962109e+00 3.1505020878941855254415958465284558631128338749853374199916317775889555313566901504330108196789974196e+00 2.9301545953273330275668674214941477182296865567922405580090998801081845255055412271029488717089217897e+00 2.7065244666841308052624335323398257965565803433547213663730741923572300512863742140489517987023635224e+00 2.4822920410553890491906935062490202200845137784337331023315538657154265145735057510549452978408535443e+00 2.2566284851775485966825554302129783759493341585464991742008613284381406190756025139437635155223541925e+00 2.0334146875788351361732663797968482698920938636970080560116092483957670833016331538502565217334861343e+00 1.8147877473133298023812142910749604224679683205172095689713798285172347269440512772488571218152762154e+00 1.6049781200841281680132828204828124699371988664521588169610173788135047934208238616414559573872698542e+00 1.4073937737551880550466042230738848602996825135219599173669711406766774829150348348001279380214053366e+00 1.2248176471902678418818421232242922208507027495534062672486051671329056880093409525871869259776480636e+00 1.0576448559112626921293707377841023982681633367792239692687223353337757918546352150070273675024680174e+00 9.0686034317757153808227456211898254917630177059354822952132232379319573651248340351088039853005288812e-01 7.6992717779230777531517118290998568008041022873469323841774915163195600208927488482930357839024804737e-01 6.4569016006794984698944616447618428714684507642742326175105781270898744575723028434545227261902524413e-01 5.3395085082590957108086034047201807401198497667342096686506453256264339341771828604377404929492901561e-01 4.3424755433243491659826210590803497166633561726775922244191483000689880447398098320655566856263911083e-01 3.4672483182504231243316958935161511220124088874557451870739147552352367994596255025076890948372605323e-01 2.7057395650984531713938634192254217422364289183056735744074986909376284249995453373887368262652917507e-01 2.0557605426926121937995568439422072021057039365785571405976400793750472707041272409102043204431907425e-01 1.5166147847309315584523687387029901382834587875059072532561632385861177480945714681858695827741930769e-01 1.0818941246977384810361775247231355246301874824202425592402184043605553353745705929449165094237410292e-01 7.3468334738241251300955240562636825143477342832152799296023353375734314573336349528612370989114572363e-02 4.6821374795623680053917262535153887067434599685060100924295662797876245630743993013674524391532552090e-02 2.7640159913712941205200324998760520822076019250479762764439880958961704913057064419783326548645494802e-02 1.4385465415201440633531222432914708303492198383146023628736028160167885093820124066963438278519695922e-02 6.1773530866175263055925574652985356937965142406637887895471836290442229220981762919854898477330333359e-03 1.7110773280816217433764734271937999134340161934280164307162891239627657286569395307892897481088604329e-03 1.2348575941802501041583752165758993766732360998441216842847909219729717895098879405335918891412795305e-04; 4.3153800726970120929336497355368363409016001135929120938825021467420119687475906198496211062060840467e+00 4.3178446942993247458030160045520211782258963200945849944294167982326403389057297871477022984454473490e+00 4.3218650348004764996724236246646353135646084735026430564969309588376724922070606277546961581882880023e+00 4.3203570034365462565872479622920694673496720356312832858329097980166027630744322226234356830305473226e+00 4.2960484733064107291169169253586815351237980869942052801525796763074457346444954167714745916692379268e+00 4.2478507258368439321543664145743284164215373551205410974567085085089360483780097423320098474934128935e+00 4.1753538330576672224049286130723637353863819128150109266969513068088870898077335319303149010542240386e+00 4.0829310201767896528916499318648400587196755649884231571177519465693077243091034789829630303529917721e+00 3.9686824834406501764804592561043590418233699939794711329031430111876999457126962198721704845710530228e+00 3.8282487520108505878498410367579602770936831237623341956387217217250386678858574476809655015668540809e+00 3.6650502310690505407903477723181662557350430043625859116954669741444104465956914106382610308763787754e+00 3.4874344940565016015322543645583125298472886773106475499171904591200092880602653396882806955270756917e+00 3.2981395951858417201317941889639219384600806117569947361540025509861096133156244045963468132638097267e+00 3.0991646060422508101003873567220424085593329775923947675098065812904496372227756561022645780318890468e+00 2.8929078876942662018371488544658450085585964973568127491786553500946213512580602959934889578705206016e+00 2.6807258059996569262622683235206167005046357071845472042690509588984539316624827442185314602703327483e+00 2.4656143956713826447368469574833358165989538181047031377746401059812725626304698402933783708434952967e+00 2.2469802733323717419989077509375237435012474937752448898020625768180792202092825976462545521642866445e+00 2.0289988441776640293413813980881138170461166465662611974433892858064921051051759040923007500720917037e+00 1.8139895164099426631322392401298800328753378144147688829012927787763379876330652832888242536729155471e+00 1.6063894798805302902836771081268965069722810247531415094212526289418950309789514566005462540187207166e+00 1.4098641637967454375185195213505293101968388636839135513360712141027477476377515491226465863621073577e+00 1.2275326237175320013477547214696805019048892580465281173940517056218587755309030702335811648726166975e+00 1.0601191750939994605059151159876616473417203537449106518510156863818663575648703314134256087923218301e+00 9.0890596540299142177220002595755444099851126336309213262650177879042068391588998938765021304674866263e-01 7.7149813260672159688739979913405383894262029961468748668314812457934838834069531454497220102574530193e-01 6.4683285074477617769143547634372197639027019388789525637379436066540396032867447440444762449973500798e-01 5.3476815720298844894301058769028164538828048191723807676222831346396209877805818435338353746720415013e-01 4.3484818553638841446188473622964560950026444790791330828459647707144515929012390598442761659016259017e-01 3.4720063945153203562245582040885277270782454974004825649344101354929150728419426043263273813524042075e-01 2.7097220701404064345646874287214074076101772558865667500587309190080018141684029061591159835911655004e-01 2.0592257463724154127039116258954230509918506893981868854964002983574173007828935195873713164908082879e-01 1.5198050889765257554439702982940765638938822645114057891685132508295532463121391446582123196230537080e-01 1.0849904302134021333852693534317392118385315696861252916230505256459101552958149129707656770067318398e-01 7.3760061685418713763141894283338237389423482409713455496787007152167656489297128367519862403718626094e-02 4.7079421038058751708414329906762994241847559619503244472048836034163258881190279498696178033951180432e-02 2.7849785812615106730227464485753548914012348561524992853454144886913607059208692154474423515845852424e-02 1.4528091755473328394063763911605038043872387023831501660684890952636646149097828576714971737242684304e-02 6.2531685990194082581220755495196511974630820298446724542535738641636809487338641961001166412290108118e-03 1.7351187344906815442870951135127502586374837915951215685153901689421782316580745033078288359982996836e-03 1.2527254462072016116227646002899220497908332242154616245985358569650255607041952526355316013804008840e-04; 4.0171796242658043716434983898344506912516157991027866797166911636707488579286366066102722797075746537e+00 4.0196917848314285741936844727587728158831734169986369115395384739747789429177439913599298510309124356e+00 4.0239393304374193566577045469499488081037465421014375832505438860082932980585621265208071409128439713e+00 4.0274405097168478955744664114693884070292652579293383475634675351911177986062339267794294442607178269e+00 4.0157631465988286335335384765228285431468073809238928317844392258399109197364537997694802946526125978e+00 3.9849935309641402440556503380550041759118279585947209884171206429432857228514352772928869619737247373e+00 3.9339805288283747136007541987455197275560576534705920775748925033610081061009553942360981033718402748e+00 3.8657760265097292860070608134880835784849607672993104897864510780326197427677002915292317316720571404e+00 3.7779155686492838443198721980904678850711454589238813795049394930079846369362731329072535916103561211e+00 3.6650502310690505407903477723181662557350430043625859116954669741444104465956914106382610308763787754e+00 3.5289725866360962073635817514956244085122116273353458741260181210339349363008020961709051541546778750e+00 3.3762880288121000014784471797512847087598633784532535675538657511067818960065838276525237539820900732e+00 3.2090015973401383884270554554274478945763153015465196471747925403488119080131033818040667722630854752e+00 3.0289564677234598342304603790963290365418122339554809268316732775093315121392732930911093078233990091e+00 2.8387121761731652921678567606844835658233147128983294406283278860770511976477908769276262437407852016e+00 2.6398989731927366483278718793117960099320053666427481024942445339245439947180348674689978782243739528e+00 2.4357876700782226111944472977508330073238101356662235556477587860872428374775980182148592602045346963e+00 2.2260486855071866294200218934880231695740565308879819676241233605225775637762803727958026400650808288e+00 2.0151052946176910043753560480895638191775093649413322124133913208548280686182702067358696276391591351e+00 1.8054894777615590477819442692958659178221072437126483383094731424461829228671709633240846085881034155e+00 1.6018102315975277854685314839301531771186589069549439239212214347325983106561590289695856740926949631e+00 1.4079276186493345720151555740017766764781579814906164227731332511648295277172973907682826133650353757e+00 1.2271593579671489476740112530677089942803113157056709108770304714092184326399024390580452593827641218e+00 1.0604734962323991464939372255842682946911631327939325729168493927567806920317855570459889879759735522e+00 9.0940289191555127651787812064503096983338618839000910496996957795303970464301561607608787336129733909e-01 7.7182396493893299326953719381599645044989021580471318862493996428685483296027090983016429171962820402e-01 6.4686004023896440723122839220617870569650856045367408262822761691704756622128657632732762573209789912e-01 5.3448972167545465723473005340817827071065417473200537072382225423441775830637008410120296528865045613e-01 4.3432928018300921920822673576642173877692707165702099057759932220523115171717699289319290049225336680e-01 3.4653000889637337312834125672107781410071757628921938295779289969360348346765070812580215906855970124e-01 2.7024327654745276573426108601971630493390342391210192719862903034083055195972875201987467236068974462e-01 2.0521768762612177892524108520347047484683823192025571414606310956569903077683183329617858028577850947e-01 1.5135227482018597230760737956008541629991128207853397163141397536534172077236303192050152613632994934e-01 1.0797329442654212154317978674920470775608524405406388753389600206345602093398910648443946859681378168e-01 7.3348516307494239263920366353149632513914247422868106346471924648683265644828443118200616708735131668e-02 4.6780467562769727425142826737034251805200023228446284974620894593577388994058039795805159958556250080e-02 2.7652195182515668053405154477430565529604245224062044387847944200057719645795477490747245748639581879e-02 1.4417680558682877353173795565057991292989696923077263036328196886633432579475815408205637721907949699e-02 6.2065628419097772266639813666357320868873222067040659126730134554607030830889384310634574164025980474e-03 1.7236965416015690303227980896664463455211073615221810568151208706536903658816861874892711481812016212e-03 1.2478081544253285668695932176736940545539840983322972354199113827968568210322959676979214176299505987e-04; 3.7353342185431482870485362153310023667238182668716342896361295576773812222665827192520287451494264835e+00 3.7381976529659677363876372006696465727108248623253239669843262073043264382211169563703059216215400574e+00 3.7421503461245504357923971619926150998050499427286040528623211472397104974874743589746887971200689044e+00 3.7468130610598344806077865797242622638817828209688961358370058749686614676217586044985883896535258171e+00 3.7426818814965684262807101484763365873018427511218237778261855431427890859952817807293073616320198698e+00 3.7249423392482356789939159935464133024052280363867468730716413693108932054425038777142972524461793506e+00 3.6905082081989443793823657964637231108464689692376846390398168243520673578680534534970768454077691503e+00 3.6419151832201035784501344575854808589064156093123102918039062905801891937757916746888264849508911691e+00 3.5762145310802664146231576745090351214826855887564155746224340316949478868713250024810852027022217823e+00 3.4874344940565016015322543645583125298472886773106475499171904591200092880602653396882806955270756917e+00 3.3762880288121000014784471797512847087598633784532535675538657511067818960065838276525237539820900732e+00 3.2481205717809469120613403252981192880869924539105257395348289607042013568696045630260635687536919665e+00 3.1035964413124350726106242883611017515130762785757995936244530318100624235367585283658730691146214167e+00 2.9438718039052463672962215144219917582450154189775198437163280211436983642043840351092650182665293509e+00 2.7712810062168186275713588787158733758486757514703140748382987746692282964572127625280107770235557957e+00 2.5875438090710851834390341167741882595426821719616081939061587888694194341260094019667855500842090438e+00 2.3961660839792303368306870439193322987927357083470903030365576156165733310969843734103731464062289168e+00 2.1970656129349650666001952297547101913142481849955777980906924595230810073818195613870738792230623005e+00 1.9948309290036332888923323029832877602879091812703456574331277514975242587151888724160489971990920803e+00 1.7922006364772527046727126518382562118190474522624223879636545359373231645991153354448335681766429270e+00 1.5939763456631442987611104482303655019210163375053008161676719760929439978974722906686162501740845265e+00 1.4041630143235777436623578241524510583502480586730210597759598900180887104551439253036556572510310730e+00 1.2262196311213798955766077939735284332493678307258436371549080416098427624353225483171089010437543383e+00 1.0612943086314831563112860506805440985024485395517816113490110043531472617319451910657656108697473042e+00 9.1112719511563976969467865924162725598181122998507831473975104913433071509683579586718865466852997292e-01 7.7382496566814675422272494946930974938730242615141964406137657377480290504698561861362231139419615784e-01 6.4873234054959783602682186261005998375020633919667379937334897719290465073883325072453242750995726746e-01 5.3601674508577038276705043460536064259484847552661727210510043983266087422486101948345312916458049327e-01 4.3544182520698896756942828088722699103897273364046063043478280241918595150745645662898344362616279569e-01 3.4725330827703251691172660052307627545465543946634822430868071270991106354941099391843733015255791985e-01 2.7065072476841860715357539230609697659323239721062969014964393883787760082431067911533476693116458036e-01 2.0539080489553291911275525771336794462836136409585524922593883396049489347127883885723680960490782351e-01 1.5136658737426558472219954270512860726951852869874444832182660317719276748105309470158913616812042444e-01 1.0789632683614804622996157105674845221536927358102950560677924286716655483710055903450244223298724871e-01 7.3239971905785386370142968298175411333477685730433581973992945394114217132305265949127034710259807250e-02 4.6680563563569540389235315225088406471386542156006331231833635939906839051176152401222569944010571995e-02 2.7578382715438655409296900013365999614408938693729535321189544322878360182228365801467819734032228498e-02 1.4372923590044222381947293484658607549111924212444717911912340629777104516615223467182600319383571011e-02 6.1842868885393818444194172175369364057699984487153857950371480444851326475586311019895763260272114811e-03 1.7165909926276268516956715774866258773468516019003712529084986724239058138864305486010643669108755474e-03 1.2416716046009165771720352692966722654573334214401103811812159819239941215604448349904125281994090925e-04; 3.4668551650951926667097405705771477988049524900967502287261160142376176151761410535633912858374292717e+00 3.4702500154585456645121446315611245950139586905083001958063969578959036146120478584669399573673780385e+00 3.4738262212977619510656168701328347459268447001257622218869696436101502479673308136724361902226894374e+00 3.4779881446962741828139719808955806976531421161262686986294039218368729930914458440698546125996888995e+00 3.4774583711714463750760488376997677166495320573625896421847269713434550999177014696586540070154783930e+00 3.4687136249362849216345538640243601108966862439433542439883147098783265074955575638578655587179631352e+00 3.4467812760997733202265310639823980157475602909216636952822470333233112158773968069532090837119017764e+00 3.4138820375806921455902273462350090278623960889595330697792186074496744915486234566712245610375484128e+00 3.3665157005306918143092568553210771157107443217045598769764321404617007213593846278278304097278962109e+00 3.2981395951858417201317941889639219384600806117569947361540025509861096133156244045963468132638097267e+00 3.2090015973401383884270554554274478945763153015465196471747925403488119080131033818040667722630854752e+00 3.1035964413124350726106242883611017515130762785757995936244530318100624235367585283658730691146214167e+00 2.9815097396655717988919860134236873602275154925715906406414126259174070214588350397933255953895459716e+00 2.8427275185878100640241261461705509478713673094951455125971539476860891042957469438845102057279564283e+00 2.6889676188060042031912528642130302364090128273788462456447923150481578475738991462696563202780367930e+00 2.5217721035378856595977968713426604188451187225612594813660113244059508880592353215630707830289227307e+00 2.3446567671032519476874157105887557080889766123379366829328733497883386502825383408399421154798809873e+00 2.1577054854404225329518964346393755930178194981237369769452380954138656062100675888174832980583468339e+00 1.9657217945032014934005380039034296846741084198435308784057627318496676341742857557812595605866045399e+00 1.7716016838918582955744705408013221887641301554021111441886512934713512938294125997194393886215766638e+00 1.5802803112851998747903632031556398639451620393382794416292329104444411001452463425631423553376062395e+00 1.3959265492185785254207547913137031338065533890374839273457574431361054961382803622147430819942156560e+00 1.2221575744920062886296161902702191777388941129982399225154584450644876372232939702230041346524628405e+00 1.0602483343085679854932254860181342082233927762368477350918867022609791585972658342113183771534960795e+00 9.1206472572515939437543888352333274184832721152090312072146888613882611329432209978976417054389341704e-01 7.7587974014583509078500336665735709439408909197844751645715778689742966531331849332813741149073993292e-01 6.5124357658355316799224013510406555974647644404559785072593760133303017984008111981292842427206793568e-01 5.3852735634914526809690044157706576392267506568364337833720891335364132364056247557582997876905362576e-01 4.3767070492838334984543360415875410172188708037958980444351321825779164238426559407057044471090333381e-01 3.4906054058135475764835608250075019680931976015503146106489077922516784634151527778275145433556064091e-01 2.7200784469422041341108992949767703995944831765288747259013235673600745025116612624376509757411000402e-01 2.0634194825987010794320471373625549348574504136773033871184139828449610531726814616547818824582812491e-01 1.5199142010892970860650416699653350741550904285821789717485252152239246290875465129473198351643620916e-01 1.0827843969527177712483535951195013642371804784203501594249940466739882534095380976885386016425965823e-01 7.3453249334651367707872978837290801658276946052968805740069258744462570097759030275048527850762083029e-02 4.6783589865088875619319679838604901514519614355905383801088731236277567491860462210329413018647895509e-02 2.7616092327601804744159473783248592216226649864297086091715432209781217850647553192314490473988756946e-02 1.4379294175722217946527481019942081016580936524866193281336220148965232400325840760388370314214130966e-02 6.1804063283043834166792667677226088869015480763851190461350078589846982568086062541327139047566765208e-03 1.7136916597482355931677930767614859447548931546042274315342392746222975954303166551018450494060291339e-03 1.2377888830152734245772412333810279448960765885207938633665176898538065845745035471400247150143644342e-04; 3.2087406801289680539171764818192390797215348504185116942683004181159958510454867615942755258554994021e+00 3.2127174290732170796065788851737278525342234919025589627924318048370613930669236436554079897182908783e+00 3.2158914798410209839889396699464192099528238584730965027379726433100992294960635941627962686150731246e+00 3.2192537118122452847623233837890851611269870983458473273045092252304153502535345985371726580710466792e+00 3.2198021137166659068190063465886690287378360242435575737603917001407241133084319567263385177713428624e+00 3.2163156376103265083410264872983299258411724997295608784250444536081811029654150271594515746406438976e+00 3.2035690474401166120945643436231449335270875179479380612034610224189233434316876926702414696461724510e+00 3.1829858078002237193872863938464793288914046713375525362658115937185087717013898396449869964398331157e+00 3.1505020878941855254415958465284558631128338749853374199916317775889555313566901504330108196789974196e+00 3.0991646060422508101003873567220424085593329775923947675098065812904496372227756561022645780318890468e+00 3.0289564677234598342304603790963290365418122339554809268316732775093315121392732930911093078233990091e+00 2.9438718039052463672962215144219917582450154189775198437163280211436983642043840351092650182665293509e+00 2.8427275185878100640241261461705509478713673094951455125971539476860891042957469438845102057279564283e+00 2.7245861037357390554666873000176244041318370451438027508187049294098824334074307161643202268517248510e+00 2.5902169769434687632531815963648400470907761162130450324063706583088111614853706519244913227548649360e+00 2.4405847529759043249551189729536366632719337108238052349226548775705056979144979654168524861840818592e+00 2.2789940732601569662612983796233661404398450596682389436905391164377031900851199330180655683014215985e+00 2.1055747534603274835542045740032798458212340875988965467476219632629490463310456747970787310510233175e+00 1.9252084542557186708664506823575414497667437968337009938483455049836646894885337043504878510777145950e+00 1.7409700912370443385000790731193553035732953221585948051797873227823465899037906790964423997961572083e+00 1.5579611844272297986519280232359523083023396216462911168163818450372608496916107584663264799965068166e+00 1.3804667290990621237446665923622388554056471490173111421299161455707990453599348638018316377024404821e+00 1.2122242142913409803987444810378967947060279263392373480553409489612964287400186112543989562344317054e+00 1.0546309927125911224088949929500591185021897420451096027847269925420672230328862804024314576980527956e+00 9.0966523706323121943127495797407668285415691502035808636858549376983724613110007585123786003848826241e-01 7.7572427613098865032119767947190200954720448533138206337792280758842172359694710090211703994178888983e-01 6.5249494016966851806108775744536687744415074058961459756032658342498493560416257324250707663170661930e-01 5.4049980059146178565782140329088791909735752584013887069870107510267763625319657814738055143162205475e-01 4.3985193873380926053985615902627835604698491192172920401884541533172386763744156509137080306490254380e-01 3.5111748219881744872724101286915732843981997095604602218138500903475873219022161206307485519511389972e-01 2.7376103690408987149610128895613958366765983016451877161760822122878786565198465705972497479808778928e-01 2.0772197368823868039369727240174383262622657497151713566941697410489960407854567185878458274341581015e-01 1.5300101270009426326153149435825968353593082501059687510146865859521187317833992742318060928582593957e-01 1.0896575473259033983320848440961390735108285378011933352331990307653644168511835281728180771894698684e-01 7.3887772270849089199073100673474793166387898292520931998781862412319294308100121066699221165905140573e-02 4.7035209005366648924957075806271629024104492977842110678470483214993793533490086430789277994796736430e-02 2.7744798973092138267198161472424404085494978462839120362061882372329347151545246401727467074145410453e-02 1.4433684415203743227109754743942020843275494551764533068925423587991952116312156391448485374631551521e-02 6.1975112526020965046985712898282196132097866768253074258769418259709611460997472605376259162077868931e-03 1.7168952507354901802882854119892208584671065827340378657732522214871383088001123473475944469715304840e-03 1.2391306200503152600492156837753328540365713370831000123143704526291071514617203391636790666197535996e-04; 2.9592255201055237507847762973443534000877103167416220278526726046963595013771942037266568263941339363e+00 2.9637201679684945543508606206766335859874013376665789996884267926559552713910265251814038774276070645e+00 2.9664674547568271254879385144441861504299105206089486577125463431502482333156730183788841052080743846e+00 2.9693108251489695902919208784898336416538313354527967358188434724243355849103213212007923734839368954e+00 2.9696652133151991933064081375194117547782005383675520228725814682816001022505378091493470596930035905e+00 2.9684755409071737200184994302774133915766272435266055672550214770845812701313738683029538724126017386e+00 2.9620203777047143985955183831716439522444753569337840597123437994630719099986363555712923215933599951e+00 2.9507950565204792013257889104504448077017229314192950417610241970594219364011222844705639993636956861e+00 2.9301545953273330275668674214941477182296865567922405580090998801081845255055412271029488717089217897e+00 2.8929078876942662018371488544658450085585964973568127491786553500946213512580602959934889578705206016e+00 2.8387121761731652921678567606844835658233147128983294406283278860770511976477908769276262437407852016e+00 2.7712810062168186275713588787158733758486757514703140748382987746692282964572127625280107770235557957e+00 2.6889676188060042031912528642130302364090128273788462456447923150481578475738991462696563202780367930e+00 2.5902169769434687632531815963648400470907761162130450324063706583088111614853706519244913227548649360e+00 2.4749729864700128902256855499227098733488977595002472746094733863858615930923714813765523756365673101e+00 2.3433617266857994936614248351964368314928268337223405725963319419996105322360984489331198547711257750e+00 2.1982414982546218109659188101829548675864595116626830590902899215275500501909679834965263709560545979e+00 2.0394571229493012002790712058389004313312425209606195746362535024055749932099801829928018385210497312e+00 1.8719525166326536871815925689562607439899741842621142440518573771107348782238844582529982969771576105e+00 1.6988624753867587350082807783214092958586117124521713096138506333510032167271037638510232528051371529e+00 1.5254341530573901697952424873675042588815878522292898457884498475599807049760651202417392981362478358e+00 1.3560949733649463408429761185856858376748712038828240994870788239903087452255839741299863031935973506e+00 1.1946720264418421370799746562734181033691534172615855957304150379430973965550290174064916761600475823e+00 1.0426467572271573239391621478813673048974035651856735089378034701254138865801497434732993622410766501e+00 9.0214337296081650355445100585047554273267424570055227587317778385675781301323370567556966280492959551e-01 7.7163161116184882542951464582489051219725941002413207760867236929253258180490960384307942845850528984e-01 6.5089206425307546272962177997615878689675883813846088486165367105722061055532871423864867308821805396e-01 5.4057351040464751848162443016056914004928447971887393926370229971773460759362371521121812350955868091e-01 4.4092557845888430917006367755932318647085081951518213125139477175908422318525187212228959175659086551e-01 3.5266626663523490307161127713669106318453895749454076825050638035538241419307788724330558606699969809e-01 2.7540306513604119492945037582830728465383175239452035143028143184057353485328145641617314506303189081e-01 2.0921764906630261597594771347607111420072464155952151815289510621844043227801696393743210383446485917e-01 1.5423470373121683236436145413492929642107440214076701505362615292813667703138303202408654834848073916e-01 1.0990372081692299331395868234210391378198200253387679894901747335712698513112760226626950726437626089e-01 7.4540533911066346069418331613538885769978753356865894598263621391578310799081383583088300103278852607e-02 4.7452741234535633626208045261658739648922078097922486996978321194938294696901745811043577741980709761e-02 2.7994929992776890289773521881692239023853263943243246004494793081543882886693867344843607304747934922e-02 1.4569177200807204704518208731117580312641236555068823638100883232541202915399619904529789792017441266e-02 6.2585470843601464941846840357559727016323987910870821908608999402327257573125021857089137158911365475e-03 1.7341370145178137250484557322958062736667576618228169844146323812162487167118373953033845190591852344e-03 1.2502859391131605949537827522014807525232877472156035408231634505691368324345487188944672837223079343e-04; 2.7162930125080561939609987093685918943022524808227299807868911223782798187003295386226384066881912688e+00 2.7211518670516034089946100566446812131299090610477105306391675793351377735059865155672033861396001977e+00 2.7234964304643072711072321806125605139764914597379725773643005324425821921876674156051439958037459138e+00 2.7261711468103697701355849888379394018860227833559357296742631729695192671670296477856509968824392562e+00 2.7258838485197872503757050988144646620403906589872579857965230454571187859442820448888914461784557505e+00 2.7251597698909355764042648365937957823619409778626465654185016773415725068665635816891872697113081302e+00 2.7223859939197628085358821388215288141638227473609578922765332109911461930396919001584479553190577234e+00 2.7179043161124038726214644836703641124832647596763617412652002231550208319605662404584783502917681303e+00 2.7065244666841308052624335323398257965565803433547213663730741923572300512863742140489517987023635224e+00 2.6807258059996569262622683235206167005046357071845472042690509588984539316624827442185314602703327483e+00 2.6398989731927366483278718793117960099320053666427481024942445339245439947180348674689978782243739528e+00 2.5875438090710851834390341167741882595426821719616081939061587888694194341260094019667855500842090438e+00 2.5217721035378856595977968713426604188451187225612594813660113244059508880592353215630707830289227307e+00 2.4405847529759043249551189729536366632719337108238052349226548775705056979144979654168524861840818592e+00 2.3433617266857994936614248351964368314928268337223405725963319419996105322360984489331198547711257750e+00 2.2295745244770552326094761832689008740871678275872569532656445060828543571257177303914070819226736086e+00 2.1012949605182482882249090285788362892541912372746677003868710928382292880111816477776141401692813566e+00 1.9579864429716921032406431721189415598945918432334206149919539259827993898036330148017357196718146837e+00 1.8043357692517539232272212966171456280076292359314012239087107294407423067958595091666485412374760439e+00 1.6435137525915173872705029884945332628453251088511663620706964980023060134457672687708246853134077504e+00 1.4808335726780519290291189068405623693564985214305787800452306030272495631852626081165253270114796180e+00 1.3208033307079588736013372682325685063586767178941312705736473655814167433861839570034800008988628385e+00 1.1674033574635467760816218935841973278641002784940261789914419711082939026231152497505525244322956980e+00 1.0222179441305700662734806296302293786481253203284123838552585624910955045986144964511949394895475359e+00 8.8739803579612105161719575075193176970151156954471737228291152782510199141452109235783466272764040151e-01 7.6150072957146621958881212172763090288439921663817524109035836754580339131660353634757834146020041733e-01 6.4440978340623956591406795838632829536430614702680496020616711724825192253276502737893851131050600620e-01 5.3686272289324833396101094005394336307454881892117230952482493225286403892136017290921847769507990423e-01 4.3920253947327744922571619521729627297274298877397497512176622736661036741797221494407913508775476094e-01 3.5226092379705576606074793089328569071227115576560733066697875321185143705629490876693592736294036588e-01 2.7577106153534907700300652493729386503364293473247688932537815698627344552830083606244891277188996004e-01 2.0994655868709687081424639977686944540632950686987755179234945138473376904772586918915360013649090818e-01 1.5504104158332555379842379060196388441036343364826450477450403445263479027715453185482363794149175871e-01 1.1062712524544469042882508495151640706876110408750852516891820599338093708422071648983661006612536145e-01 7.5109754120206666877550157723694315606879646195064786042160886136530289871001346511730250114993173449e-02 4.7847880199216713413334859463717879687854657396008618181387138601941657167526576743947964409163396151e-02 2.8228836942670975228856479769742082414201637818921088122931887106018552736825524755446141952716222777e-02 1.4680802550953452922882033730113858927186038445228584296118147537177249932723487811003128568153769842e-02 6.2997730246632890834473561413703594395427335369371493485886350077874045612880392644306576185035019072e-03 1.7442122311928974336113166328597053541130339169365164565760193179801072038751034024651289347227171024e-03 1.2581121357880913165689524182192302463309434420092629179333058233595441524245354105003210674041593076e-04; 2.4801753641498076506037773414259217481034071686857016522555088059431125522896566043347523336912695274e+00 2.4851851540846183292413527777389473764701218796194686500659798714348264709401104804991664410291559504e+00 2.4872359734421375778763816102715890980144425562594557959090516682546549933855741539197968041511718010e+00 2.4899278653372232031412675056398797826775072932025222352983762097153266484458719017670129056023360614e+00 2.4890112574271534126880241469609914178751747197494340006259973876881295884593751592260741888598234120e+00 2.4879554985158239496395850921401303873436810385755586897078696696259430698011023351814704402803130361e+00 2.4867349328793222461741258147809916258798411105897803286167943242699390440288093992288028495341427917e+00 2.4866601352612091678164354393945417379850919194272355823278560145876386239085249519399591874259888832e+00 2.4822920410553890491906935062490202200845137784337331023315538657154265145735057510549452978408535443e+00 2.4656143956713826447368469574833358165989538181047031377746401059812725626304698402933783708434952967e+00 2.4357876700782226111944472977508330073238101356662235556477587860872428374775980182148592602045346963e+00 2.3961660839792303368306870439193322987927357083470903030365576156165733310969843734103731464062289168e+00 2.3446567671032519476874157105887557080889766123379366829328733497883386502825383408399421154798809873e+00 2.2789940732601569662612983796233661404398450596682389436905391164377031900851199330180655683014215985e+00 2.1982414982546218109659188101829548675864595116626830590902899215275500501909679834965263709560545979e+00 2.1012949605182482882249090285788362892541912372746677003868710928382292880111816477776141401692813566e+00 1.9897174933634738516389476187927462794005022343791681110880847033259439027302036160377640791776250714e+00 1.8622054654654872548868516915569503012974565709118814585568551833465022670804297922258587003322590320e+00 1.7231824607804676157684044720220142546472623660691813490341191122299723003754143449883717978052628795e+00 1.5755308836581208308136717992777334733850346021045903512015256541809892842058537710548049701838078889e+00 1.4245577251036440589522142707815352999406196937744854633947764743151755613698497214267245623626431594e+00 1.2748858483077050469012460214033984035910245140606762558781833763629932700300207492701174909125357241e+00 1.1305590271136814019003173525443586884469758018116952255051679337983713866789341165434451949601580708e+00 9.9321693795560996213163996075134431365888155842746059726517058625866222822721829182132634498227209414e-01 8.6517173127325681110551804646029376214238935630394768566766833444376847217391879882239719830698395739e-01 7.4498439969551452814558047356750729347530519657333455312647687756568653275052366254807963841573951705e-01 6.3259243467147616003438395144270211990335953019400715343561335227956804265384208484370600125249399185e-01 5.2883253274257955189167000091391863859073131153399431923245445692112265029956076074106165011851112679e-01 4.3412715442887468823580760064072156135371151886907880631234900127877709296873298686058582379634641945e-01 3.4939143585616508553302102751506676072923309075441307532092717048679888758017467131942225952996876365e-01 2.7443782953475943997088245679014427636422697404532570360175122980164995106840937427487341206164021014e-01 2.0959604715295682520016590621986746497597139677076698794880015552501991797713179132435873788152853567e-01 1.5525565329825133073667544200710704371875196083238240206828867292653639999561017577158588645018376692e-01 1.1109727966053186002634436455345449479020186782581770446081831279645164382962664580048058093106023654e-01 7.5611729863496659404955015972427031242883206526509359346243263271782578405786624132058439023696146283e-02 4.8268185651853458558031194091495987868509321275188758636744507472568665060881221106613537687568929400e-02 2.8539092829954434114200941084379028309113392557059495456739523232357254212415963734738126836918763142e-02 1.4876611751159707921741859284756428499091727200510159581246644762403122554883244669278515891184719128e-02 6.3964173523572464661094261395471853913329071336818297033031855122539020357159361785780665376071496737e-03 1.7725060065541913521133488209424537316409948102355075861830713646536523227866989529307092658274081547e-03 1.2761813605028445138318748268703319780274590412577282702042058347972755838324668026771329519533176416e-04; 2.2480421419588606648579801434111179331111228304917063741497711409630089699846011567473396095370351298e+00 2.2529705179313614734522450171841960927207492872663994592919730172825382292805699285294686354913126546e+00 2.2548958361571503247279273394716121138611196744219835179837282446855850359935386045467537918153851869e+00 2.2576084943942661683202948273331514213813131016063242126454633467670053838615570336539213238435469211e+00 2.2562496888740228448628304563311530975042132734224752034800825559656297651480176855231554486751124893e+00 2.2546859444760538578434695486576633538404459707466755798249737023964579111528131433009442925050954393e+00 2.2536238210153974836758491813974699499014951109388561610823298111037099014133502928013722881368350645e+00 2.2560154973806825558615457875768552058446363827004311567179979441005965704298962953562955927421386821e+00 2.2566284851775485966825554302129783759493341585464991742008613284381406190756025139437635155223541925e+00 2.2469802733323717419989077509375237435012474937752448898020625768180792202092825976462545521642866445e+00 2.2260486855071866294200218934880231695740565308879819676241233605225775637762803727958026400650808288e+00 2.1970656129349650666001952297547101913142481849955777980906924595230810073818195613870738792230623005e+00 2.1577054854404225329518964346393755930178194981237369769452380954138656062100675888174832980583468339e+00 2.1055747534603274835542045740032798458212340875988965467476219632629490463310456747970787310510233175e+00 2.0394571229493012002790712058389004313312425209606195746362535024055749932099801829928018385210497312e+00 1.9579864429716921032406431721189415598945918432334206149919539259827993898036330148017357196718146837e+00 1.8622054654654872548868516915569503012974565709118814585568551833465022670804297922258587003322590320e+00 1.7503720133038189491468097755683785436251900540034142777596391126330300553112207472218410597308683845e+00 1.6262268594315057904491931796858368298521658010828788438919667101410628522396990630717493704628643829e+00 1.4923849824823427048230870888031278322521980432591400509344094644217121748840448125723822046358851647e+00 1.3540079382073934839057175240912058787830392342005947588186450734064786745037669686928819856388237568e+00 1.2156446405455339520572966927589583449783853901379660336748242328731555605274584115376271748371295317e+00 1.0814131903610268160921688722591997839795729803753376833794913207582941727712256878787146023718431500e+00 9.5304159097570618025761370161722830658683313230071263190423915401233582646046819076377385043277959216e-01 8.3284584474736267248653939134615586326834251606929047373586622743544936165518896588913888378670125007e-01 7.1947304542791813099047036815414372438699308308505492655365686243214742903573535738543342143619016822e-01 6.1291307960216816921895765913381412323756986999014017421902781994879070531407092102218113537436888430e-01 5.1403838484166365610109368074738029374822752034802592837351299456837835941527812614751281046902652007e-01 4.2334042044653194315472927400434439109487305230721611367581212404969677157714427694703767117278389272e-01 3.4182332349784004102709576779383788166278471397430267472033377908062598287606934704545238160810452166e-01 2.6938204586074728991942159877629701127105541319376486979298282139334420672929031867090045759771186499e-01 2.0641823104285624354264376187444203226399811066289003162992896961187442971373931750630103949809187142e-01 1.5339671506158377767763931626107838117192635563421379096776867803255876420920624693264617766528298823e-01 1.1010826402082311863582904519481824360994302534701350694673512294082079518867048846351732796357694809e-01 7.5156463935414880164025793647755942205642340888475960163520691887077242103512952187208179465245748189e-02 4.8099332835143749624704540400460236571779991629411736415701633360593179866744545918734992478329914723e-02 2.8490144369455111288859606379912863440424466263526347513134488752458351267961215754426812334519146897e-02 1.4863813888080210240340327862013200097142676507401381736946287485775550998493512157982180913684423503e-02 6.3943291318687296688522627869503355376424877462427241199647691367260835637363297363978794511920241497e-03 1.7734496049271993258559944737921206712245209241734686352519626311102650031326591270518809324585283733e-03 1.2805778439930505018601911926755497403222992570634811987298784314246181248147347777561640535172009869e-04; 2.0221785246047064481085540814620148495076107402382859884969943700277183817524846217279889516016579179e+00 2.0268070974092417014731027742885214528454273331323568411469399029050980302111267804255711849305857219e+00 2.0287873979587574081641362964194253339221407233526909956389639455114791725737036562254399582434451100e+00 2.0314204464866610053265847718512151369190528583047801379644378324295884519497706296016979651320666353e+00 2.0298715344837880280282523514470060812735509582853032598532182670279382964729385778832166573955863291e+00 2.0278693024226689290648027541835885397624137847313225933055204136081412742559945822076425899018755855e+00 2.0263362394825497263898245778050020713994000045988558193011465195077477918096532979865139152672085414e+00 2.0296724501279823630160276191613246423716570817040302715325839568270941783219242922258262954386263982e+00 2.0334146875788351361732663797968482698920938636970080560116092483957670833016331538502565217334861343e+00 2.0289988441776640293413813980881138170461166465662611974433892858064921051051759040923007500720917037e+00 2.0151052946176910043753560480895638191775093649413322124133913208548280686182702067358696276391591351e+00 1.9948309290036332888923323029832877602879091812703456574331277514975242587151888724160489971990920803e+00 1.9657217945032014934005380039034296846741084198435308784057627318496676341742857557812595605866045399e+00 1.9252084542557186708664506823575414497667437968337009938483455049836646894885337043504878510777145950e+00 1.8719525166326536871815925689562607439899741842621142440518573771107348782238844582529982969771576105e+00 1.8043357692517539232272212966171456280076292359314012239087107294407423067958595091666485412374760439e+00 1.7231824607804676157684044720220142546472623660691813490341191122299723003754143449883717978052628795e+00 1.6262268594315057904491931796858368298521658010828788438919667101410628522396990630717493704628643829e+00 1.5168355560764064194968327497937847085764890730105421036764036895893989393788548270059104292737920318e+00 1.3970948348230177086296913728239314592138421924102765172644545005945512499668849211715157687963999484e+00 1.2718419029561852446383650727909860760011008163409039732120793322201941110216666113493503475956540850e+00 1.1455097669124655661388852408755197706639666773542668281386939819401451785277371551679709212940821614e+00 1.0221565511720254286678788295694216256975199512699089280847156043003588062886005102447418933940356739e+00 9.0352479642656203979222096768623411271437277652418370657614433677393703568598033935146011592941660795e-01 7.9202549198532503134161915225073070523192325997138869555871850151133076510455715880406663789958657167e-01 6.8632957795556508788622244994884587913552791941996637814936774177408641103916416262322373294770082653e-01 5.8645702473010335742148392381459179271377717372358059860712507135055371399394000674979709782610705467e-01 4.9334080072940648046811344206368365068821667358088374675883972961682386401103002083787611926760015894e-01 4.0752912580887474695190480195457881548903285395534110075116287147171311751905447135460228109623572082e-01 3.3007841732088156874493675832869800377541096578182962666192291320957236779313505333992819210061217347e-01 2.6094030002891538236577441434319049290164493496742641299279465957113711726394627753548811229955882184e-01 2.0059234362630656063956653719361980801680520137777072600690203942513674804279354037292611932990359544e-01 1.4957941944648040367038737784996528224822431954948738095432008183191423059598393579588528938355875002e-01 1.0776068062545933353751994207675302691042064205266357909442437332357143101005803592386663918214247225e-01 7.3815242997823184676752659248473977033923498380050322877399177668240709510898573758420657113296492508e-02 4.7403743025655363924106413468510912264850022641847001038901238739388449831397912274352620221240953934e-02 2.8180982892768102224771301710447716391715994567884709845134286010706664081475672517198735121186146994e-02 1.4757833972516126320863635500706188647739279241616770188205243859387773492535245481936035412771158204e-02 6.3720112675999774935037510121391745875310289050053467874289299114193118122549344592911904013076629660e-03 1.7721899141277331453265945409881585871511414053863050549122464917677621394384685453976893080146472181e-03 1.2821061527450694398466711268534216759558998049850329889005430838434406508966925599152320868078963888e-04; 1.8033577102907002099481235204104062297385384251033505001844221039549827297154006895349027585515510085e+00 1.8075134458291178628835711021079696271552665747440805835309549630837010813052653442073699952736139197e+00 1.8096786086519777418881228193767353348714283217104616622813553072739688604332055126587849069967228030e+00 1.8121355660785047294763647252098249424034487842775048973516226569059519639708727230806659786798161045e+00 1.8105951212417392438807389547712528093531902638130544118224344344897339837258893836764384438118189251e+00 1.8082655308770206950974038956345496322224392292761143347139874461302732471854389259942046755582154107e+00 1.8061803299128350125806785452645103212330934253821291904904295579896885026392124442389894818318790221e+00 1.8094720540704381474291354697850242211677217374792075284452357651321064311040993721490263419964421696e+00 1.8147877473133298023812142910749604224679683205172095689713798285172347269440512772488571218152762154e+00 1.8139895164099426631322392401298800328753378144147688829012927787763379876330652832888242536729155471e+00 1.8054894777615590477819442692958659178221072437126483383094731424461829228671709633240846085881034155e+00 1.7922006364772527046727126518382562118190474522624223879636545359373231645991153354448335681766429270e+00 1.7716016838918582955744705408013221887641301554021111441886512934713512938294125997194393886215766638e+00 1.7409700912370443385000790731193553035732953221585948051797873227823465899037906790964423997961572083e+00 1.6988624753867587350082807783214092958586117124521713096138506333510032167271037638510232528051371529e+00 1.6435137525915173872705029884945332628453251088511663620706964980023060134457672687708246853134077504e+00 1.5755308836581208308136717992777334733850346021045903512015256541809892842058537710548049701838078889e+00 1.4923849824823427048230870888031278322521980432591400509344094644217121748840448125723822046358851647e+00 1.3970948348230177086296913728239314592138421924102765172644545005945512499668849211715157687963999484e+00 1.2913110662619020783153139086722517010411014990092179565659625628036202109519594557323468993091156141e+00 1.1794160507791826816560759368895784818656138146746492747795107193797872868791723499624894355459902916e+00 1.0655605599050794668928439973820522411921026636456726362398552600965622159164417864089853674115613488e+00 9.5365124793805431600268510785966355742077840257283124798203268647029899357331851397626612640094420076e-01 8.4541240252911651175487133070706390614776290823321410147257189364144680487580712123844826239068032516e-01 7.4325534427465695342180838502139499539713221224836463735454341044336728338503902378512712316085570272e-01 6.4592108875964796882064679699792809844102227359178690423862862256680435431655946249047039807462459996e-01 5.5345553826334013742716356919795717781747259761039789419211657080474021620100436612740717259061917394e-01 4.6683228517712900924255733147074554423934068081201544914165991955648340791111491525594114918320788669e-01 3.8664992517538167522091855141256167374187666311093583779275608017403847416356234603888047401979842127e-01 3.1399535553805842018915869286041273169636589699254219594873185318706995004461657469077914524513247237e-01 2.4886952587490890812415285258365150101171832967716752179471318012751055988683831574497796315623410541e-01 1.9181707444883225351927756998702304370487568326299106476312824933693431266760507226037046525270285630e-01 1.4344083547898536472027655273438801660540410975266822015768095804463994029363111557498484114905689753e-01 1.0366659661641753374715359123968477140208364057265522125980623689976066499376798147684811777849344974e-01 7.1250070025813546330410272593382351884581657576505825871717698045424096813043104498373236033279799585e-02 4.5920330445565354150971258277097916205160814200912186207422453629120786700730037856169141187350265609e-02 2.7406216086978882079644725940505034005275695725141969898451165560450343119413471791923518398760577833e-02 1.4409893524011398733333619999157888516306357089336583005516696974206716332449089693311574392767651511e-02 6.2502819685480167214683694661390080096559288119504936399421548899710076754430240189128860808998224534e-03 1.7461592119385267019874453278336939181638993966480671855235514551770704629430400781468812666625808775e-03 1.2697892518039844393106747483262368019972570544848002441056467605906659814662188547904299783637577729e-04; 1.5947084463164748173893812829437169157015667428892526809526029607548120816002489529416911803219745825e+00 1.5982789392543473943822164720132561271848941960900823268295700914485176984980137234427914344613318027e+00 1.6006748139665232365360210616565800943913387608760293666532328108381604072773597292851945085538985188e+00 1.6029339725373225703279421970172867848596526449193923434006488179540789548266113210771882080552867235e+00 1.6015108424475309752161097357724476061501392481069861278682607148667704325424494222751745723059393110e+00 1.5989724564213143270586270507533692903595250980298706623221400990881962460431203916630687538212895717e+00 1.5964809285864820919867230605673897306560654437480026282598521056051256142404776864372100401130860993e+00 1.5992267999587378428768402509329710269258298241410034174239037416490387450394791176689582225590257143e+00 1.6049781200841281680132828204828124699371988664521588169610173788135047934208238616414559573872698542e+00 1.6063894798805302902836771081268965069722810247531415094212526289418950309789514566005462540187207166e+00 1.6018102315975277854685314839301531771186589069549439239212214347325983106561590289695856740926949631e+00 1.5939763456631442987611104482303655019210163375053008161676719760929439978974722906686162501740845265e+00 1.5802803112851998747903632031556398639451620393382794416292329104444411001452463425631423553376062395e+00 1.5579611844272297986519280232359523083023396216462911168163818450372608496916107584663264799965068166e+00 1.5254341530573901697952424873675042588815878522292898457884498475599807049760651202417392981362478358e+00 1.4808335726780519290291189068405623693564985214305787800452306030272495631852626081165253270114796180e+00 1.4245577251036440589522142707815352999406196937744854633947764743151755613698497214267245623626431594e+00 1.3540079382073934839057175240912058787830392342005947588186450734064786745037669686928819856388237568e+00 1.2718419029561852446383650727909860760011008163409039732120793322201941110216666113493503475956540850e+00 1.1794160507791826816560759368895784818656138146746492747795107193797872868791723499624894355459902916e+00 1.0806736766414989390838952976581164540947117781067109797991554494990880481013702188133321624123760650e+00 9.7934599627613236061588102303374105609435909170519036002246675448080385911301973329191358525559241491e-01 8.7909698694345851432639308358654791977728252631128023913404251689649703896634435615631570220095748771e-01 7.8156916659764745352638508625968756502819794110513953305211782779736073641194148508357063490067149875e-01 6.8910462632152396074414665662737805266596032355646595245096566675994607726459964034888228464818919243e-01 6.0052680414408658496238025890147155559277021832752949419387649211436828335568181697384531004498041802e-01 5.1591583728743850358748048383987343651817051327959222817837657552257068027177836500404417966785557763e-01 4.3624927416616710276670830504111222514491785595079514560171963713194066915517851085607597727133698705e-01 3.6216356046259695289481680104607361782165583796452453182136924857713066256494736047715683053423224379e-01 2.9477597156734384541670444547984858362987407660342195013907543249079438612950575809219836987064160389e-01 2.3413763717780692526305442255591867629700673041816432652790965758982694805564654852237250549204490026e-01 1.8083136549160435991733272514829032688544149113630183373686093760392112887231328595128878083958977999e-01 1.3551050336607846560478282628280423519279695863836646998673790284083044594309235222521222462391501123e-01 9.8170424763215377173102935783903716812845142056743749881499106530955245694900416086064811331877543380e-02 6.7652564081963011274334359829158847445519698535835127769599900482166200897598298245560049299218678552e-02 4.3731521807008530703281826068690801132203665399246843396068130573704899135417019174624620035113484432e-02 2.6187778936852457456513552802774812843420603786595173776476566252143362353044370807719224615625405734e-02 1.3817075342847536518050237737343914035487592078526191013320397997039520172964109665658883631488298045e-02 6.0146626691584692713977303371436751556109147001979291449219875546315976743597477658293772999162642552e-03 1.6858179883651469091436047101830557831684041431791967766625930199906859736383747120623903450395897820e-03 1.2320159878565618665331170243501623515605277763765357169257729486009587107083379496114018923556381026e-04; 1.3988330242362025934860617674598166161725202365043578698052114574945903603440500195410432592644455901e+00 1.4017701813478248235680426546664500894037039607739167929494038773770337380005340872205605799140307079e+00 1.4043546265829177742297796759654059150440209189620476536294817572200888715054691835218946678127483078e+00 1.4064748121257413911727366234584553928661175289404341962770370890814396639856153470557905353184981317e+00 1.4051878643995990774373196763820610432299306232896246399066969198004242073118490283283058908965595424e+00 1.4025733808373392480516255175942172826767663882719624940926023219320600493324865848227717357230652884e+00 1.3998399392574988292699376950539930417004501723048086900382968178259614429989989005812121194631597788e+00 1.4019168991084490179682393219899718107927858412198957918434790290610201825656288466861658635795149980e+00 1.4073937737551880550466042230738848602996825135219599173669711406766774829150348348001279380214053366e+00 1.4098641637967454375185195213505293101968388636839135513360712141027477476377515491226465863621073577e+00 1.4079276186493345720151555740017766764781579814906164227731332511648295277172973907682826133650353757e+00 1.4041630143235777436623578241524510583502480586730210597759598900180887104551439253036556572510310730e+00 1.3959265492185785254207547913137031338065533890374839273457574431361054961382803622147430819942156560e+00 1.3804667290990621237446665923622388554056471490173111421299161455707990453599348638018316377024404821e+00 1.3560949733649463408429761185856858376748712038828240994870788239903087452255839741299863031935973506e+00 1.3208033307079588736013372682325685063586767178941312705736473655814167433861839570034800008988628385e+00 1.2748858483077050469012460214033984035910245140606762558781833763629932700300207492701174909125357241e+00 1.2156446405455339520572966927589583449783853901379660336748242328731555605274584115376271748371295317e+00 1.1455097669124655661388852408755197706639666773542668281386939819401451785277371551679709212940821614e+00 1.0655605599050794668928439973820522411921026636456726362398552600965622159164417864089853674115613488e+00 9.7934599627613236061588102303374105609435909170519036002246675448080385911301973329191358525559241491e-01 8.9024976765663721718857712597258205024456322343150208270953595370493993034784098219952952365745956856e-01 8.0154789517169727301780007977900947283746023613202039843282585253079775184319789963786388942032420809e-01 7.1473689847837550067095447677109489635250155650937971141541767177199022051693602689142465973856306896e-01 6.3204302574113119519084243491674448052192007632993269487466650500239221921423382680455507673285444575e-01 5.5237481601727998235388698567542452293320237150239328042987464674682363329144589284484687977122820134e-01 4.7580730247822658556292517124490884594392444073159245737634924514428460182221060430463071870353512619e-01 4.0332375790797489855524501766218897375813199959095431238577620554080891486065994547222348333765121047e-01 3.3559161173196940346193757708760200314593571913357303018893907779758873474321197805432581893281558122e-01 2.7371885217238089146208405878718618889023395668450431035223452513498253745283754990237855382151824040e-01 2.1781515546989018688873563570341321228389144926657291296754121138188737225548303515769024870217723221e-01 1.6851546903370709800142836548949201037440270123111310096434027189690466739352257504832428825554445310e-01 1.2649160238940524948757389812503613820444610254773846408812330372360225825911351056531302049311271062e-01 9.1791518927435305259421408135041814694616664543910494609318666307068677562921264515210707608683656448e-02 6.3364610399724330668426267715759205779831607285809918420182928240710648935710249956934455519948726623e-02 4.1038214334861282094724032231755295199850944375629965782237321905258217471810775633468444289423491237e-02 2.4632699332393832586630613730663575248591516873608675946581902506718756079619810232937867668580322618e-02 1.3031896410347083627249009666060447294886838246751393842869827179322420587105556073383098304670785324e-02 5.6944344150822437138297069481267395512486635246701100579867266692855373702590305991521132926282820313e-03 1.6030034572343351712521834518368009148196991965392209310814622499047998350559141014773863438223437879e-03 1.1781540871631846730173874629330585593957072040669178706832160001565208286052490930108266752046464567e-04; 1.2180063500257750303605301583996699647505896268670704562941922306192608996704576879354569156730270999e+00 1.2203193256562821782141147523978389440004921698125616427803748137770790023571999545087792292787044801e+00 1.2229846309106171695101439067326485251708438247257065995184810390169900762216028447655877777207494533e+00 1.2250715825873982030760427048046151440719529209847654531221987556609446361031750723731051542229400791e+00 1.2238935904112860131185872464455050619228832707423251050875908919653588905233886143232511631855729765e+00 1.2213366931327597870838832306253378802413369378383281102555577265034231857958559570747566170462058586e+00 1.2184659335960825498585526841453790624153491260175275204867057973061934828045064930077090318247400497e+00 1.2199561264106707657411647492498648508647577627258510198409172107344581853059553913874665484893241849e+00 1.2248176471902678418818421232242922208507027495534062672486051671329056880093409525871869259776480636e+00 1.2275326237175320013477547214696805019048892580465281173940517056218587755309030702335811648726166975e+00 1.2271593579671489476740112530677089942803113157056709108770304714092184326399024390580452593827641218e+00 1.2262196311213798955766077939735284332493678307258436371549080416098427624353225483171089010437543383e+00 1.2221575744920062886296161902702191777388941129982399225154584450644876372232939702230041346524628405e+00 1.2122242142913409803987444810378967947060279263392373480553409489612964287400186112543989562344317054e+00 1.1946720264418421370799746562734181033691534172615855957304150379430973965550290174064916761600475823e+00 1.1674033574635467760816218935841973278641002784940261789914419711082939026231152497505525244322956980e+00 1.1305590271136814019003173525443586884469758018116952255051679337983713866789341165434451949601580708e+00 1.0814131903610268160921688722591997839795729803753376833794913207582941727712256878787146023718431500e+00 1.0221565511720254286678788295694216256975199512699089280847156043003588062886005102447418933940356739e+00 9.5365124793805431600268510785966355742077840257283124798203268647029899357331851397626612640094420076e-01 8.7909698694345851432639308358654791977728252631128023913404251689649703896634435615631570220095748771e-01 8.0154789517169727301780007977900947283746023613202039843282585253079775184319789963786388942032420809e-01 7.2395141498102494585612231714463804277140573982095264936185142907821805966113041799477845305959658832e-01 6.4757196268855984307607393031254823488034472206159815030847272433727416498682769736897286736483732037e-01 5.7447420279260804682063051838135811983588693015120375602950124609134070295188326975183738676936188317e-01 5.0361057523446807433952074457436293757482739440143267639722232911470542215865067722183866681331888181e-01 4.3506206836802428617930212259333547049619640958297147753127173372476369148261739355899984830520545173e-01 3.6977809317711262251218038693951903222736091546518608778200837246330816680017698639856266683152288514e-01 3.0843522937954563849030572179996793421716969665881130122608025676115787973264878489576750511444869065e-01 2.5213737442961457252936168779715652251759915680119146590397864559612314604946719508255790368453818162e-01 2.0104170547513444622787360557613547850329133172024070693072621228521570935848331328735665484682876724e-01 1.5580491770336175306373698660358855437342567254615982395259757760658060102251290738672743730699211845e-01 1.1713517570680192861162380534554305621037758872741513910627749378823454966839710267107247443118920437e-01 8.5127548456153727024079788953128238841189522990195880025975358676120195452906122356906038471880726546e-02 5.8832493590992369125575917241520604968330436239809020146185976412826564340437254891313503162690962528e-02 3.8137387033088764513281430152602422256870178615521052630625223511797891112814153498627359638451337688e-02 2.2918735321185627560357984456951060071739338677556993889176343415745112704642100685084719832430383487e-02 1.2146406310084513028589427703792549572635162410248614824304199034321281322310951188891191694493550495e-02 5.3177419909784069724037947867052823005831729815750563350812592555050195127641427916380732875119377632e-03 1.4992244390124354439440904765435815067014624205581411793329123883255043593284761173995918488509175793e-03 1.1052047299496011426791497217851512760856246715912986932979903943309617701713207368134213557830683564e-04; 1.0523669375628143353866352097639973892175281689028655822482899549037801068182734166815165133295123248e+00 1.0541089446751168872644829388756185761968798867020525551587492986795264914884345738154465785096259829e+00 1.0567168077756711003846849296341050478155647238024092509746691251159335327050169436375910877911310224e+00 1.0588665661381398561642277526917852391957553535147407079768453925130710399600743293868802816971867746e+00 1.0577696782120873677344876367610179105555186284892126238803570457917021858468881669628244392606332550e+00 1.0553662305017658449426290385349132541187289652496030659948787326674885695531872749056180890567898997e+00 1.0524415791848754950413276985482420194991475182377439988345148530373799805097488445119150799331364369e+00 1.0534943551908577619232558960696150419725625115482222114825879165361936611794082419113300934011471120e+00 1.0576448559112626921293707377841023982681633367792239692687223353337757918546352150070273675024680174e+00 1.0601191750939994605059151159876616473417203537449106518510156863818663575648703314134256087923218301e+00 1.0604734962323991464939372255842682946911631327939325729168493927567806920317855570459889879759735522e+00 1.0612943086314831563112860506805440985024485395517816113490110043531472617319451910657656108697473042e+00 1.0602483343085679854932254860181342082233927762368477350918867022609791585972658342113183771534960795e+00 1.0546309927125911224088949929500591185021897420451096027847269925420672230328862804024314576980527956e+00 1.0426467572271573239391621478813673048974035651856735089378034701254138865801497434732993622410766501e+00 1.0222179441305700662734806296302293786481253203284123838552585624910955045986144964511949394895475359e+00 9.9321693795560996213163996075134431365888155842746059726517058625866222822721829182132634498227209414e-01 9.5304159097570618025761370161722830658683313230071263190423915401233582646046819076377385043277959216e-01 9.0352479642656203979222096768623411271437277652418370657614433677393703568598033935146011592941660795e-01 8.4541240252911651175487133070706390614776290823321410147257189364144680487580712123844826239068032516e-01 7.8156916659764745352638508625968756502819794110513953305211782779736073641194148508357063490067149875e-01 7.1473689847837550067095447677109489635250155650937971141541767177199022051693602689142465973856306896e-01 6.4757196268855984307607393031254823488034472206159815030847272433727416498682769736897286736483732037e-01 5.8118997564858179018219515049198409775255484296383534334052259185780453956543657389793689454768344009e-01 5.1734439580195040569012070034795687046304019913003304197283678696616775285884481490231417483576232218e-01 4.5506066447216119481449749833444315786558590144787249444299246698783805278674692060792995842469202792e-01 3.9439226609081496387134622706773726619348968309673769066981682187566507351210048048205092692289146119e-01 3.3623117279763498032332313829429091399551284415215600729646528844655335266433850946840426799736947273e-01 2.8124744417527974322420085057998297510138230577937909145835104989783419395959580076827478994390096615e-01 2.3050901818478340347316994593720242795150669442194312423934333251192272981587248209225353382068234720e-01 1.8422515685686427578997024180169456245304924556725257627138005746546801350333941668864907017476041449e-01 1.4307475498560882597503750434180913605670447628915874552175938038622874100974086358046872535123781398e-01 1.0775392098572431079142834537408349638878899072084194599307108511044210897455129975048417418776635913e-01 7.8420687320135400296480760713085722238434637043990368961449485914840278633112319767194248466772775181e-02 5.4263468209335191334092958422329612764480395834031995930411851233684847244426031271131288602492369346e-02 3.5209636925620738329838328264720559246888357185713264768771363624444856684351713146156993544602269973e-02 2.1165355486868060801775509316533152693940144088971592312619243885640812816826545824295534307559288179e-02 1.1213163579613603996395473398437638360585386440282913550641865253999247010327969510662124394157288755e-02 4.9128203024207075683671456180272779836797979354520036222549460003775147215795775953330830428648777845e-03 1.3885705510370769854141324311417061069520623186142368654187910512824104433613757781081546666274677364e-03 1.0289023347581646471390575080381710371793168336496230233380259863613328604640981153541528335913924961e-04; 9.0282054483407344041642501014280869629309084073227405516676576204572426090573202076304684519075521877e-01 9.0407140945005325856344976916780494728362363550192436890533804290759623562724149711123986615350329476e-01 9.0649048556617601275654040235812211205293729210318976451324855345751789143908901740262383268506284005e-01 9.0875170171441131209456764430213554904512386375150478274560694151399393593822351377207075101969224385e-01 9.0775354787421870276053623797820542414359765411632673632458729150822093089404699304201392779404152748e-01 9.0554377550036708113922213204754672832629676910774838506692133968266932001704111550030601557067951359e-01 9.0264888400816409478191399342094470941507531906228905278256934226610790501041896710729959278827864851e-01 9.0336726843755830345384122796155804836106391363397797081122271621057076472679282217894426586366134416e-01 9.0686034317757153808227456211898254917630177059354822952132232379319573651248340351088039853005288812e-01 9.0890596540299142177220002595755444099851126336309213262650177879042068391588998938765021304674866263e-01 9.0940289191555127651787812064503096983338618839000910496996957795303970464301561607608787336129733909e-01 9.1112719511563976969467865924162725598181122998507831473975104913433071509683579586718865466852997292e-01 9.1206472572515939437543888352333274184832721152090312072146888613882611329432209978976417054389341704e-01 9.0966523706323121943127495797407668285415691502035808636858549376983724613110007585123786003848826241e-01 9.0214337296081650355445100585047554273267424570055227587317778385675781301323370567556966280492959551e-01 8.8739803579612105161719575075193176970151156954471737228291152782510199141452109235783466272764040151e-01 8.6517173127325681110551804646029376214238935630394768566766833444376847217391879882239719830698395739e-01 8.3284584474736267248653939134615586326834251606929047373586622743544936165518896588913888378670125007e-01 7.9202549198532503134161915225073070523192325997138869555871850151133076510455715880406663789958657167e-01 7.4325534427465695342180838502139499539713221224836463735454341044336728338503902378512712316085570272e-01 6.8910462632152396074414665662737805266596032355646595245096566675994607726459964034888228464818919243e-01 6.3204302574113119519084243491674448052192007632993269487466650500239221921423382680455507673285444575e-01 5.7447420279260804682063051838135811983588693015120375602950124609134070295188326975183738676936188317e-01 5.1734439580195040569012070034795687046304019913003304197283678696616775285884481490231417483576232218e-01 4.6223890296587067660315629627218781509095319588599003010924799642553591285257953338205106612419623466e-01 4.0813333807553280219506664737657571316584398552286004105027513346910030067033484195679243906248694251e-01 3.5504024652667477384574930571786668134756106710722097670691932440597638025608857980750677432996225130e-01 3.0378201418646395111187204803170195688854138634039574691666992053915947961941755589161272446611601970e-01 2.5499086798333457344206587145079023496531531945768304949867385870601015417494752460885487535892156196e-01 2.0969028084265021367789627253818454172217482763970393515831026358174218643612449588671358718463540111e-01 1.6811372272138296157697747922257934782554196443584015388390303180880723973146533836429567556723224180e-01 1.3093433225796993854951886904775325458255609811768328663762835475762643505099577143885769003818878933e-01 9.8874593235218309165561262209880708822414840930247621027072030826129571522333167102777158617581734405e-02 7.2138773745809518437776346604686329531760121505133426146596880253225963690763655837393492083762566158e-02 5.0025259326582651120585863244103382893280106004758736044546056854892984519434974251043672493941813950e-02 3.2522027958012192209677554299002135684268603521925498721646937334260059227848850248710129684699556590e-02 1.9587941661818829562615524584668241768926565766322958160359555905959387497801237236050988720013596975e-02 1.0395942568403198838767555986668105742675428989126403506680785230779315083644706464014164002756678100e-02 4.5552438226840930672437274366530543616395523494463374284827037142309773755662022273988979155132586038e-03 1.2852783331811635796842364511314964850204501165951785237915681281024630639006099839605979779548972746e-03 9.5075138304499517280801523241405253980127611921460209240829095134918621690421700413222076822778342881e-05; 7.6682916998648947521124995568318926138324235714376113404035162574892975146877091831452305931436791299e-01 7.6768208461075639879354810829581498853368051882705667951639045042363083346751327178319737182255034785e-01 7.6980978453512983190594964181968367408004375282818034627153019954804437095566100692326626355221016353e-01 7.7216449538583169778742624801041142726601255252951551312612528663516739793978014400789978424079834121e-01 7.7130650727361781610381535189260773314781942678297792821619899028640322217885956769010715064711793265e-01 7.6927846384327988580541830042270054469332891853533347641587032604293322468607970064699977064079301935e-01 7.6651565511922292507752139023580082532614410529572898272517835858476885795394803523383776096188186193e-01 7.6698620933456172893205143137144627224526508190367070208035724914656250845949873586990035108426249024e-01 7.6992717779230777531517118290998568008041022873469323841774915163195600208927488482930357839024804737e-01 7.7149813260672159688739979913405383894262029961468748668314812457934838834069531454497220102574530193e-01 7.7182396493893299326953719381599645044989021580471318862493996428685483296027090983016429171962820402e-01 7.7382496566814675422272494946930974938730242615141964406137657377480290504698561861362231139419615784e-01 7.7587974014583509078500336665735709439408909197844751645715778689742966531331849332813741149073993292e-01 7.7572427613098865032119767947190200954720448533138206337792280758842172359694710090211703994178888983e-01 7.7163161116184882542951464582489051219725941002413207760867236929253258180490960384307942845850528984e-01 7.6150072957146621958881212172763090288439921663817524109035836754580339131660353634757834146020041733e-01 7.4498439969551452814558047356750729347530519657333455312647687756568653275052366254807963841573951705e-01 7.1947304542791813099047036815414372438699308308505492655365686243214742903573535738543342143619016822e-01 6.8632957795556508788622244994884587913552791941996637814936774177408641103916416262322373294770082653e-01 6.4592108875964796882064679699792809844102227359178690423862862256680435431655946249047039807462459996e-01 6.0052680414408658496238025890147155559277021832752949419387649211436828335568181697384531004498041802e-01 5.5237481601727998235388698567542452293320237150239328042987464674682363329144589284484687977122820134e-01 5.0361057523446807433952074457436293757482739440143267639722232911470542215865067722183866681331888181e-01 4.5506066447216119481449749833444315786558590144787249444299246698783805278674692060792995842469202792e-01 4.0813333807553280219506664737657571316584398552286004105027513346910030067033484195679243906248694251e-01 3.6181212198773152096096880320750659413469924154846394627479526842884281090930571138549583074017447491e-01 3.1602267358946608434077478962803724686168803517410278276500346284427206177909616458257006074190065981e-01 2.7148850872109927350020670255057402428266789315397953687544028247490462429783151328684287533517486895e-01 2.2878580360274605556710383409333033690144805514709953656274869070488491914312411899116032690439966823e-01 1.8886715123467812590078264530608077805281216511533369464340588631655574247041556562599585791109267310e-01 1.5197265720355849347206712983980887207385316637750192904704276743344597558803996554314770002972015755e-01 1.1877711654127403025854310046137692915517573697112818772237120177785669228175946848412224682061355624e-01 8.9995649772940541977599291805229140135854998445015627949542148969865535384179014026093257454350189553e-02 6.5874316351491588279391349989467673443820396411538590773065868544327325148350189011300859369473266639e-02 4.5819384414184931892083419549566263013606586435587490987475944779927598243461194521202892612365145702e-02 2.9874052483010917144831291797200560831005357245923900810727061448155127989395206809829183459581451402e-02 1.8045394556052570178931616590862925943335526155833652858472783882168075579313737024219706470054611779e-02 9.6041976747919767846377236101655394198752723073590918592616933815737256470225352486708518030966692003e-03 4.2229758320840819790408115328437384656597505792522627677304186001221237216267574272144732164209357026e-03 1.1957760944342345914602723453169580547861226770006236068890494772819641579567382602718475621806382234e-03 8.8624685212249750839961253153090301178916346673002214769832004616233884353650955700516307760361224210e-05; 6.4328166991008707090583950219811284217837997362482255065055648181014641582497956329008405656608545085e-01 6.4382956343059682053279648623142976663615334384006348985667436486475987357612850432237527669766731719e-01 6.4560623426904488914832068805790214157793499467737830264862989454795664263302875414199137351122469099e-01 6.4798562992597477906504773509124747901274691445136985907109401362449287442132842360863863934563262283e-01 6.4732014097950241286594880898631802019401464791486326547813698070344713191875595028038272640607243658e-01 6.4544950503412230713259778217300068858193391149037032384325696266951460077190743327107056215106057009e-01 6.4289110515078898665048222605162073420542727705580429074936806627856230095353323072848192116182386851e-01 6.4318242730917794805318649973616661018160360886674616762021484051906984214605861105606945020737869511e-01 6.4569016006794984698944616447618428714684507642742326175105781270898744575723028434545227261902524413e-01 6.4683285074477617769143547634372197639027019388789525637379436066540396032867447440444762449973500798e-01 6.4686004023896440723122839220617870569650856045367408262822761691704756622128657632732762573209789912e-01 6.4873234054959783602682186261005998375020633919667379937334897719290465073883325072453242750995726746e-01 6.5124357658355316799224013510406555974647644404559785072593760133303017984008111981292842427206793568e-01 6.5249494016966851806108775744536687744415074058961459756032658342498493560416257324250707663170661930e-01 6.5089206425307546272962177997615878689675883813846088486165367105722061055532871423864867308821805396e-01 6.4440978340623956591406795838632829536430614702680496020616711724825192253276502737893851131050600620e-01 6.3259243467147616003438395144270211990335953019400715343561335227956804265384208484370600125249399185e-01 6.1291307960216816921895765913381412323756986999014017421902781994879070531407092102218113537436888430e-01 5.8645702473010335742148392381459179271377717372358059860712507135055371399394000674979709782610705467e-01 5.5345553826334013742716356919795717781747259761039789419211657080474021620100436612740717259061917394e-01 5.1591583728743850358748048383987343651817051327959222817837657552257068027177836500404417966785557763e-01 4.7580730247822658556292517124490884594392444073159245737634924514428460182221060430463071870353512619e-01 4.3506206836802428617930212259333547049619640958297147753127173372476369148261739355899984830520545173e-01 3.9439226609081496387134622706773726619348968309673769066981682187566507351210048048205092692289146119e-01 3.5504024652667477384574930571786668134756106710722097670691932440597638025608857980750677432996225130e-01 3.1602267358946608434077478962803724686168803517410278276500346284427206177909616458257006074190065981e-01 2.7719878827384481094850524233375698873969381018694773503289541372320502543577594490478245960816309530e-01 2.3915954895625665671496528696856564209229350613082801459200647840648730776629594150499028373962044002e-01 2.0239547620657130086627901007854327944065009228284225759832849123850020536341898715847123518837466285e-01 1.6777947596920151690692370183169318554686306690995730190717058129096546999579988238834026994681012127e-01 1.3554556807301124703511611473712086028444994526938343673785605613592924024439202176067936631430283437e-01 1.0634509509649062956703538454708707966549617388306068267826613151864960193850435543701536385690701076e-01 8.0880018253915133964782034449094346229040625416081706112791060395162882218517451490126315005366635952e-02 5.9424907042574890544485856330755384492628464421980388656763076042151949445885056728805058188919602015e-02 4.1478931544714272682681072556068889686348018788372575745461415498483332703402949698899318969394885493e-02 2.7130467722512535005258350018360284631283060237810478144908373088884786384550605352408988283321065354e-02 1.6436862616076919302884911874638222822601099894603517963075993625701614947268562696842246601902958079e-02 8.7719256328307654984559176916085708851111616324459601301027703095959581176139132019793639200627599507e-03 3.8677180010728040909002863518170802827943368694565929881111707863669253797829090506450847308413720270e-03 1.0980319833277777852668593528652656632919456622977811816547531550650989951868076983293321365427925643e-03 8.1711491211538680288529240740434301034587559801184900505509369774548809058617732826973938038983743589e-05; 5.3205017477663754491445060879272648875632481734393490189870677666536309624061449148693625853170243353e-01 5.3237637404927088139184364082626268360461869811471686046073050055763380349319082898706824717373727521e-01 5.3378762442782000686906849795012070091231667709912055350270658926736247590420970964030013687342338440e-01 5.3609242783455697081466880116148625768423001464148653266765540090557677294742211658266537154781949840e-01 5.3566261264666242066903550692082732900898394874147430194423258195848555461608480735778798632717574337e-01 5.3394814087665690125118021098977550498676058363899239572678165757851590205355226373227263952837307524e-01 5.3161937284784539209114115928818867245913274373515097642550946696835038628775339015099415446886522855e-01 5.3178566566345508752395510564040029599054620811778583690348069018210836969799597111517473403959885790e-01 5.3395085082590957108086034047201807401198497667342096686506453256264339341771828604377404929492901561e-01 5.3476815720298844894301058769028164538828048191723807676222831346396209877805818435338353746720415013e-01 5.3448972167545465723473005340817827071065417473200537072382225423441775830637008410120296528865045613e-01 5.3601674508577038276705043460536064259484847552661727210510043983266087422486101948345312916458049327e-01 5.3852735634914526809690044157706576392267506568364337833720891335364132364056247557582997876905362576e-01 5.4049980059146178565782140329088791909735752584013887069870107510267763625319657814738055143162205475e-01 5.4057351040464751848162443016056914004928447971887393926370229971773460759362371521121812350955868091e-01 5.3686272289324833396101094005394336307454881892117230952482493225286403892136017290921847769507990423e-01 5.2883253274257955189167000091391863859073131153399431923245445692112265029956076074106165011851112679e-01 5.1403838484166365610109368074738029374822752034802592837351299456837835941527812614751281046902652007e-01 4.9334080072940648046811344206368365068821667358088374675883972961682386401103002083787611926760015894e-01 4.6683228517712900924255733147074554423934068081201544914165991955648340791111491525594114918320788669e-01 4.3624927416616710276670830504111222514491785595079514560171963713194066915517851085607597727133698705e-01 4.0332375790797489855524501766218897375813199959095431238577620554080891486065994547222348333765121047e-01 3.6977809317711262251218038693951903222736091546518608778200837246330816680017698639856266683152288514e-01 3.3623117279763498032332313829429091399551284415215600729646528844655335266433850946840426799736947273e-01 3.0378201418646395111187204803170195688854138634039574691666992053915947961941755589161272446611601970e-01 2.7148850872109927350020670255057402428266789315397953687544028247490462429783151328684287533517486895e-01 2.3915954895625665671496528696856564209229350613082801459200647840648730776629594150499028373962044002e-01 2.0726486677907686649543041475754971481263877034815774292321032434315023869203814176634113471720541535e-01 1.7619694786897727015663102183384129772864800623447586244593327432054120975834774482051049665259800412e-01 1.4672191975570044779679813602056770333162341493130549290181029406968434611803920673947135996677095347e-01 1.1905181538363050982198010020118344824472318205567078805911710775911023164953650878307023742155224084e-01 9.3800309969891657826507144110254313180775030210862260162445387298499542695678599574823892233824167867e-02 7.1641060161433278601865282765799369101222187563340513548501223202265381445800165235960691466024858834e-02 5.2861905573215884450447709392204190675278291458302985836850364574457861810809575017772225282962048310e-02 3.7047758934488679944809870154865162140439082536973825791124315844294216056041054665115343455303232663e-02 2.4323737847239044350637558371096468403993185702440505932678071985860817756994830495016940963597425898e-02 1.4788916262215174462101956229746647236102599925494522632263545432214052777982650677930863978624566688e-02 7.9172496551660101597464121280125983890916213474533228444278210605966649982162273220828186883659851203e-03 3.5001837208983691987454705644057321123766741925658229480665206266618683279512717620126813563279899451e-03 9.9572701173961731711329205685180719658261129513245832361464686694243075202997423517180307818410761768e-04 7.4354176923031211392842694213030936898251582664160164712171847311298393481256189198736516677126659085e-05; 4.3273492850229222773693957039256000633640396500350120694772971826725573002565445530489051534878340864e-01 4.3290890588313647193506786697285220500936450779206934740843396999642865286838275071354409004299058114e-01 4.3397704314834424897624261939084239208036413223544223596511709768121320227258400729163754280387780108e-01 4.3610245443801906490926350489458163512838330369978576104811910407085776397256928139248692626080096712e-01 4.3591910384912286589838683079376111866153981495776803647455672996691114849631432624939735146299578588e-01 4.3439196224193484411964706940490674535196114666155309899382455070024240868755392097727742848251470888e-01 4.3228272938053388176537662219366336053934160960999775814764976133544159952216609077793153677950654087e-01 4.3237160418948229758410877219253052647670142262505900050367613513723297957313874797672817310189639985e-01 4.3424755433243491659826210590803497166633561726775922244191483000689880447398098320655566856263911083e-01 4.3484818553638841446188473622964560950026444790791330828459647707144515929012390598442761659016259017e-01 4.3432928018300921920822673576642173877692707165702099057759932220523115171717699289319290049225336680e-01 4.3544182520698896756942828088722699103897273364046063043478280241918595150745645662898344362616279569e-01 4.3767070492838334984543360415875410172188708037958980444351321825779164238426559407057044471090333381e-01 4.3985193873380926053985615902627835604698491192172920401884541533172386763744156509137080306490254380e-01 4.4092557845888430917006367755932318647085081951518213125139477175908422318525187212228959175659086551e-01 4.3920253947327744922571619521729627297274298877397497512176622736661036741797221494407913508775476094e-01 4.3412715442887468823580760064072156135371151886907880631234900127877709296873298686058582379634641945e-01 4.2334042044653194315472927400434439109487305230721611367581212404969677157714427694703767117278389272e-01 4.0752912580887474695190480195457881548903285395534110075116287147171311751905447135460228109623572082e-01 3.8664992517538167522091855141256167374187666311093583779275608017403847416356234603888047401979842127e-01 3.6216356046259695289481680104607361782165583796452453182136924857713066256494736047715683053423224379e-01 3.3559161173196940346193757708760200314593571913357303018893907779758873474321197805432581893281558122e-01 3.0843522937954563849030572179996793421716969665881130122608025676115787973264878489576750511444869065e-01 2.8124744417527974322420085057998297510138230577937909145835104989783419395959580076827478994390096615e-01 2.5499086798333457344206587145079023496531531945768304949867385870601015417494752460885487535892156196e-01 2.2878580360274605556710383409333033690144805514709953656274869070488491914312411899116032690439966823e-01 2.0239547620657130086627901007854327944065009228284225759832849123850020536341898715847123518837466285e-01 1.7619694786897727015663102183384129772864800623447586244593327432054120975834774482051049665259800412e-01 1.5049529842142667230422438880817097602237985505748184356779318116663792428186789547824062522180778053e-01 1.2592770539104718025020313349627935155634048419147942849015296192196970936325267139919684640606540026e-01 1.0266317044243164176107750510599466672909824526729812111311111824156960244518492847670107639614667480e-01 8.1266874102951294286806736856397967144782238010008717779623806845648540656985600804498473165241948500e-02 6.2359052729248325034568143189004516398329532934020030302002514233736440032480848146639507733296360374e-02 4.6230576999831559538259943509844045953918949135036538549130171676717509094185201745175664121692010643e-02 3.2549456956557251331172327212828519614409902139743519899286881269993373422302370831128984651289190758e-02 2.1468219733424346987875197351161283574572204065843287310016712593747927728743087462658296883467848147e-02 1.3112852736923534270094214067662815196608386754081945496453709625454906250296325747003635280061721790e-02 7.0502855493431640444776376968383305217576330746986005285127144223014968777222738911997736104378029078e-03 3.1321115691568363892078800115748429093224622260059301436342386124987060726887165731198261688977026631e-03 8.9550331004232459548149502610231557946315835593025032111206900426781104944330969440089569391771368141e-04 6.7314306386218505336081637438849091879886623546999698352373149112812350944569866108032011365530483600e-05; 3.4552097472157584302782501155977923896334533747259232889779375057362548701793074549959935990839932642e-01 3.4559675645748650811904618588376611777049045050228080561569227572302342207168454136530163643231936043e-01 3.4636864254788891381543265073235790143033309494398910698840199218213804680196524773202564963519814924e-01 3.4822994188362056324550047938839283006791689650817503793618127467490479046512583294101730972595378575e-01 3.4826889251963049173441421348839128082606025553158540234971663082992320484775084981018721149855108985e-01 3.4698014463605866866723891024471249668990136697325683120295633518906667556431695553025962639048133638e-01 3.4506231286887385866356198613347792651844779625426708619728109886028529399466338317951467732848033167e-01 3.4509804380951778630929852786564648129260354734658329162023068762348705854515676068008541498113767289e-01 3.4672483182504231243316958935161511220124088874557451870739147552352367994596255025076890948372605323e-01 3.4720063945153203562245582040885277270782454974004825649344101354929150728419426043263273813524042075e-01 3.4653000889637337312834125672107781410071757628921938295779289969360348346765070812580215906855970124e-01 3.4725330827703251691172660052307627545465543946634822430868071270991106354941099391843733015255791985e-01 3.4906054058135475764835608250075019680931976015503146106489077922516784634151527778275145433556064091e-01 3.5111748219881744872724101286915732843981997095604602218138500903475873219022161206307485519511389972e-01 3.5266626663523490307161127713669106318453895749454076825050638035538241419307788724330558606699969809e-01 3.5226092379705576606074793089328569071227115576560733066697875321185143705629490876693592736294036588e-01 3.4939143585616508553302102751506676072923309075441307532092717048679888758017467131942225952996876365e-01 3.4182332349784004102709576779383788166278471397430267472033377908062598287606934704545238160810452166e-01 3.3007841732088156874493675832869800377541096578182962666192291320957236779313505333992819210061217347e-01 3.1399535553805842018915869286041273169636589699254219594873185318706995004461657469077914524513247237e-01 2.9477597156734384541670444547984858362987407660342195013907543249079438612950575809219836987064160389e-01 2.7371885217238089146208405878718618889023395668450431035223452513498253745283754990237855382151824040e-01 2.5213737442961457252936168779715652251759915680119146590397864559612314604946719508255790368453818162e-01 2.3050901818478340347316994593720242795150669442194312423934333251192272981587248209225353382068234720e-01 2.0969028084265021367789627253818454172217482763970393515831026358174218643612449588671358718463540111e-01 1.8886715123467812590078264530608077805281216511533369464340588631655574247041556562599585791109267310e-01 1.6777947596920151690692370183169318554686306690995730190717058129096546999579988238834026994681012127e-01 1.4672191975570044779679813602056770333162341493130549290181029406968434611803920673947135996677095347e-01 1.2592770539104718025020313349627935155634048419147942849015296192196970936325267139919684640606540026e-01 1.0592081089517005545320588521166289799175086522614398872886323768934825475317789177890052997214252992e-01 8.6804629541550268415004294292297059190044799618594945608035591910806359032944614261372426675596784674e-02 6.9067205935859668673421327699505426133113386989992224241344230714955279312908157509359784029088678853e-02 5.3274505314570547529116339034441841068624734271869721157035720412957616398714421693994448155389269820e-02 3.9711242461423255993106083973573359487395102429280515943819744633130996177288029969876243576579577210e-02 2.8107572538181804130713900980102305129262886769970816716251038815222418010977889317492114224470782621e-02 1.8636974293902044945595632126504009273098201839262313118774250764216828405508570696584569810977265422e-02 1.1451284265572022802706005372145942908728965133404734711020034891014915284517077987785013867001787922e-02 6.1963165578069523467119707618196905649267482142232078692542502522017423323416916195486166938678681685e-03 2.7721278256299220978234413133914376203047528842700071070316039671889423617406776596312856393339821893e-03 7.9742061490533081997900446396124536634120869819770792260913006893776697823807548890475317318986883574e-04 6.0219554886131570693188030580471858324034787333866975829987982556166716776540637329448192789916417068e-05; 2.6961795445526727214442681455860011586211106372145489945200968253705756957614411367346165445138689318e-01 2.6963557615570177865337999300139104921056756939192655400385300823250645025114765917348729838631365608e-01 2.7016852851468084087717557548024980872775336833656810965949349856100716237119389752101796388973767190e-01 2.7171431714106690303052758114192976643208305398886747039626642794523648283888210502298800034233556329e-01 2.7191750404064898814053216308145876104997722039107892387220409954220942982534971138245248796557540495e-01 2.7090903363157497169998189632709231020553237420279924750501808668121994624949499504657224392302252019e-01 2.6916900119611556722949529507041660857781151014297661022875316783214017501967956761828637565355405732e-01 2.6916081468068506710429445070447021495566170478030580419181644758706916966606451898231252396175378683e-01 2.7057395650984531713938634192254217422364289183056735744074986909376284249995453373887368262652917507e-01 2.7097220701404064345646874287214074076101772558865667500587309190080018141684029061591159835911655004e-01 2.7024327654745276573426108601971630493390342391210192719862903034083055195972875201987467236068974462e-01 2.7065072476841860715357539230609697659323239721062969014964393883787760082431067911533476693116458036e-01 2.7200784469422041341108992949767703995944831765288747259013235673600745025116612624376509757411000402e-01 2.7376103690408987149610128895613958366765983016451877161760822122878786565198465705972497479808778928e-01 2.7540306513604119492945037582830728465383175239452035143028143184057353485328145641617314506303189081e-01 2.7577106153534907700300652493729386503364293473247688932537815698627344552830083606244891277188996004e-01 2.7443782953475943997088245679014427636422697404532570360175122980164995106840937427487341206164021014e-01 2.6938204586074728991942159877629701127105541319376486979298282139334420672929031867090045759771186499e-01 2.6094030002891538236577441434319049290164493496742641299279465957113711726394627753548811229955882184e-01 2.4886952587490890812415285258365150101171832967716752179471318012751055988683831574497796315623410541e-01 2.3413763717780692526305442255591867629700673041816432652790965758982694805564654852237250549204490026e-01 2.1781515546989018688873563570341321228389144926657291296754121138188737225548303515769024870217723221e-01 2.0104170547513444622787360557613547850329133172024070693072621228521570935848331328735665484682876724e-01 1.8422515685686427578997024180169456245304924556725257627138005746546801350333941668864907017476041449e-01 1.6811372272138296157697747922257934782554196443584015388390303180880723973146533836429567556723224180e-01 1.5197265720355849347206712983980887207385316637750192904704276743344597558803996554314770002972015755e-01 1.3554556807301124703511611473712086028444994526938343673785605613592924024439202176067936631430283437e-01 1.1905181538363050982198010020118344824472318205567078805911710775911023164953650878307023742155224084e-01 1.0266317044243164176107750510599466672909824526729812111311111824156960244518492847670107639614667480e-01 8.6804629541550268415004294292297059190044799618594945608035591910806359032944614261372426675596784674e-02 7.1524051169241157187009707897685620933518565540097526251718082926556134132427048823280776480011993075e-02 5.7216032376361491220177450358673367747550333425518040043872589770927990927747767428364155410383195274e-02 4.4377326589285159464510941070825409595139444228787561553315971770509436937566808561699022125311870682e-02 3.3270416542254666174176217607566793791204891909669170745523097907023028310831969034314836970396248486e-02 2.3679770391217382443363174438333130730988342054411327787534976605982604838659020369970215007588040569e-02 1.5785954360508379660197589335492040763889785981631668383233426866479381842070620440361742785109012920e-02 9.7555110259942535605516704524978516114643088663063357470653346499867367646558589241288475955004702666e-03 5.3098231632609099766067308698085326568487910167202022059274429165218193198934591989919863433934010684e-03 2.3882104641632808209695272866867357288210822997749849022669964122319374247332232806485466879692106148e-03 6.8979137068176207983651706484373875833957162530030001402956535031774859976136959538336066483548279270e-04 5.2510138248596600460795126623534529168577286259858695628344496544691616066380791379988532775905118033e-05; 2.0482728472029728005208853457714509231563410442397835749922942690974438474269511412030108683084908255e-01 2.0481436899391929894554405741615237306376416151529800998418627427750287710595453318343044754746085891e-01 2.0516680652671655059901356278647928341950724779642300698138003646230820354372860534888213470880375019e-01 2.0638086478110131683350814368315350754405468932834856080428400940334385488670884066054818032030500162e-01 2.0667967393375218824803234216833247025650841507327447410507414202632870112005210056390180651565943525e-01 2.0596366644158211836654398358173738891917800018174664396883901445570231603238515379124663820302208827e-01 2.0441700682289895267907829505047291088259772683032780886959396608408363596369498953798543308984763473e-01 2.0435372779126381611730867541433274454172900290698966597859821071934987918257581247232652261112145584e-01 2.0557605426926121937995568439422072021057039365785571405976400793750472707041272409102043204431907425e-01 2.0592257463724154127039116258954230509918506893981868854964002983574173007828935195873713164908082879e-01 2.0521768762612177892524108520347047484683823192025571414606310956569903077683183329617858028577850947e-01 2.0539080489553291911275525771336794462836136409585524922593883396049489347127883885723680960490782351e-01 2.0634194825987010794320471373625549348574504136773033871184139828449610531726814616547818824582812491e-01 2.0772197368823868039369727240174383262622657497151713566941697410489960407854567185878458274341581015e-01 2.0921764906630261597594771347607111420072464155952151815289510621844043227801696393743210383446485917e-01 2.0994655868709687081424639977686944540632950686987755179234945138473376904772586918915360013649090818e-01 2.0959604715295682520016590621986746497597139677076698794880015552501991797713179132435873788152853567e-01 2.0641823104285624354264376187444203226399811066289003162992896961187442971373931750630103949809187142e-01 2.0059234362630656063956653719361980801680520137777072600690203942513674804279354037292611932990359544e-01 1.9181707444883225351927756998702304370487568326299106476312824933693431266760507226037046525270285630e-01 1.8083136549160435991733272514829032688544149113630183373686093760392112887231328595128878083958977999e-01 1.6851546903370709800142836548949201037440270123111310096434027189690466739352257504832428825554445310e-01 1.5580491770336175306373698660358855437342567254615982395259757760658060102251290738672743730699211845e-01 1.4307475498560882597503750434180913605670447628915874552175938038622874100974086358046872535123781398e-01 1.3093433225796993854951886904775325458255609811768328663762835475762643505099577143885769003818878933e-01 1.1877711654127403025854310046137692915517573697112818772237120177785669228175946848412224682061355624e-01 1.0634509509649062956703538454708707966549617388306068267826613151864960193850435543701536385690701076e-01 9.3800309969891657826507144110254313180775030210862260162445387298499542695678599574823892233824167867e-02 8.1266874102951294286806736856397967144782238010008717779623806845648540656985600804498473165241948500e-02 6.9067205935859668673421327699505426133113386989992224241344230714955279312908157509359784029088678853e-02 5.7216032376361491220177450358673367747550333425518040043872589770927990927747767428364155410383195274e-02 4.6036860408039747008972622373606199785368106465211763641708537236997562507044751972446791664154121796e-02 3.5922390882797900555977480491574238738317530982895033055996628854596232774562865226998452168089939171e-02 2.7099050513857491206397652634782708713075638131194196745050547155992059186424080135941449616184784697e-02 1.9406597623357625289900847708848381338216584094427251300266548401092053679210395960278752752699220504e-02 1.3016540847376402892351502127463457161888734718745936803898500081239388794014218002253080941176509777e-02 8.0898732467133367152935575122796090441830762983301996569890905464290627471047731317140853829994051725e-03 4.4249600495614571172758052508847978494859820237538475392810533812035034377797038407822210997795010587e-03 2.0042495548732001204738353171946610085171992127434876087999912129205827550703704136219776059044717470e-03 5.8401359078245914670105540656161403613915531537182094409996080442665732569216519113469082210023993560e-04 4.4971402324592283261650072475183508570539454018845515108489073258974768684440817468349021410836534974e-05; 1.5109649022482150443612971103220622987348407135858621234002225751418498278151259411503912801371372487e-01 1.5107064690431664605986758205043188615743435407884176866628926774087648088777078412889647315147233039e-01 1.5129511527633345230906976836517858249400348596701266421415523918886250088794146881280498214934944786e-01 1.5219348647371895199473146574144479361863649617950286850421853413648294330406100156364704838591150616e-01 1.5252674299067601928955562891032179312563067062513723519481849157121981924605764494101567394070815704e-01 1.5207855292630375870495284722729425564382391026327579118898095280281115325229896955105306185461571408e-01 1.5075915592079879587222525346087381354244453544119705581294525645794961760439622870343371744133305487e-01 1.5062278682511062473023912080167324403139450713950662450756029725662983330121618492382679263629490572e-01 1.5166147847309315584523687387029901382834587875059072532561632385861177480945714681858695827741930769e-01 1.5198050889765257554439702982940765638938822645114057891685132508295532463121391446582123196230537080e-01 1.5135227482018597230760737956008541629991128207853397163141397536534172077236303192050152613632994934e-01 1.5136658737426558472219954270512860726951852869874444832182660317719276748105309470158913616812042444e-01 1.5199142010892970860650416699653350741550904285821789717485252152239246290875465129473198351643620916e-01 1.5300101270009426326153149435825968353593082501059687510146865859521187317833992742318060928582593957e-01 1.5423470373121683236436145413492929642107440214076701505362615292813667703138303202408654834848073916e-01 1.5504104158332555379842379060196388441036343364826450477450403445263479027715453185482363794149175871e-01 1.5525565329825133073667544200710704371875196083238240206828867292653639999561017577158588645018376692e-01 1.5339671506158377767763931626107838117192635563421379096776867803255876420920624693264617766528298823e-01 1.4957941944648040367038737784996528224822431954948738095432008183191423059598393579588528938355875002e-01 1.4344083547898536472027655273438801660540410975266822015768095804463994029363111557498484114905689753e-01 1.3551050336607846560478282628280423519279695863836646998673790284083044594309235222521222462391501123e-01 1.2649160238940524948757389812503613820444610254773846408812330372360225825911351056531302049311271062e-01 1.1713517570680192861162380534554305621037758872741513910627749378823454966839710267107247443118920437e-01 1.0775392098572431079142834537408349638878899072084194599307108511044210897455129975048417418776635913e-01 9.8874593235218309165561262209880708822414840930247621027072030826129571522333167102777158617581734405e-02 8.9995649772940541977599291805229140135854998445015627949542148969865535384179014026093257454350189553e-02 8.0880018253915133964782034449094346229040625416081706112791060395162882218517451490126315005366635952e-02 7.1641060161433278601865282765799369101222187563340513548501223202265381445800165235960691466024858834e-02 6.2359052729248325034568143189004516398329532934020030302002514233736440032480848146639507733296360374e-02 5.3274505314570547529116339034441841068624734271869721157035720412957616398714421693994448155389269820e-02 4.4377326589285159464510941070825409595139444228787561553315971770509436937566808561699022125311870682e-02 3.5922390882797900555977480491574238738317530982895033055996628854596232774562865226998452168089939171e-02 2.8220781709243179653629335532022727779562579370655849201636285852532918033852372546785582950022323450e-02 2.1448231577815875947976297100400115588910876775838762001914634635726828534770977660971684950214144923e-02 1.5471740968419646194079883055470283582842005382269127162463154465791948964612543961989942351113434069e-02 1.0450087686867666865221788597452334221915136933242381935004915820282009089030175603773436685441416112e-02 6.5415364243202247297067587081154139768569087201572669474797029229293043976902975741159736890577690116e-03 3.6035773744298197172319632456037482865261221508335802704196734830631565465427704159438067530862813272e-03 1.6442987218582838176600790947153822005018077018165202100672990858024419576121120266999922367331108835e-03 4.8238838564137339575323327715946325775938651586210111940346244304712044271429654784859040131617042628e-04 3.7567699707288546053486981855445326189162324448755107703306237360695756064105626727364616844990923295e-05; 1.0779275195729770631659967313252095352518152441944970729857069132774525841552492088337299234350690315e-01 1.0776440211121396362192626398895323179922560592959636615649720548488187477095853644253901883791735676e-01 1.0790330878647946042247743875329248495894203391895000903064817260943614794869424467056667780819536033e-01 1.0852544292441524821929908658206779991083658988789896536553754636463685137589767123946623702247053797e-01 1.0884639077680267836737425693071872056346947848540541929209548258080844399627463883233542637237162037e-01 1.0861126767983851831292352728151844369869453755884144637628286884513613861013242046951695513004553050e-01 1.0755310704739178908111252907569288273955444222419481097966109254088345223281294306053751094796243052e-01 1.0734291959665457997821808968909948527430572584633477658254921218991096855693047868890826487270658171e-01 1.0818941246977384810361775247231355246301874824202425592402184043605553353745705929449165094237410292e-01 1.0849904302134021333852693534317392118385315696861252916230505256459101552958149129707656770067318398e-01 1.0797329442654212154317978674920470775608524405406388753389600206345602093398910648443946859681378168e-01 1.0789632683614804622996157105674845221536927358102950560677924286716655483710055903450244223298724871e-01 1.0827843969527177712483535951195013642371804784203501594249940466739882534095380976885386016425965823e-01 1.0896575473259033983320848440961390735108285378011933352331990307653644168511835281728180771894698684e-01 1.0990372081692299331395868234210391378198200253387679894901747335712698513112760226626950726437626089e-01 1.1062712524544469042882508495151640706876110408750852516891820599338093708422071648983661006612536145e-01 1.1109727966053186002634436455345449479020186782581770446081831279645164382962664580048058093106023654e-01 1.1010826402082311863582904519481824360994302534701350694673512294082079518867048846351732796357694809e-01 1.0776068062545933353751994207675302691042064205266357909442437332357143101005803592386663918214247225e-01 1.0366659661641753374715359123968477140208364057265522125980623689976066499376798147684811777849344974e-01 9.8170424763215377173102935783903716812845142056743749881499106530955245694900416086064811331877543380e-02 9.1791518927435305259421408135041814694616664543910494609318666307068677562921264515210707608683656448e-02 8.5127548456153727024079788953128238841189522990195880025975358676120195452906122356906038471880726546e-02 7.8420687320135400296480760713085722238434637043990368961449485914840278633112319767194248466772775181e-02 7.2138773745809518437776346604686329531760121505133426146596880253225963690763655837393492083762566158e-02 6.5874316351491588279391349989467673443820396411538590773065868544327325148350189011300859369473266639e-02 5.9424907042574890544485856330755384492628464421980388656763076042151949445885056728805058188919602015e-02 5.2861905573215884450447709392204190675278291458302985836850364574457861810809575017772225282962048310e-02 4.6230576999831559538259943509844045953918949135036538549130171676717509094185201745175664121692010643e-02 3.9711242461423255993106083973573359487395102429280515943819744633130996177288029969876243576579577210e-02 3.3270416542254666174176217607566793791204891909669170745523097907023028310831969034314836970396248486e-02 2.7099050513857491206397652634782708713075638131194196745050547155992059186424080135941449616184784697e-02 2.1448231577815875947976297100400115588910876775838762001914634635726828534770977660971684950214144923e-02 1.6446918250601786498363951407737034446087907921801603166078859845876392888915649638766780020755640351e-02 1.1970623456582146061734544510543888555522874481585234960308590470454819896965240207936530557346639327e-02 8.1571187383498606179573447335175031676649290484849004429952989832887293513343331481684575691532038154e-03 5.1575282643103755067556618062689868128927633552135044038053933105498240930598226921362094595514292939e-03 2.8719402562890075556512048432854871562093031167422768363539626795461425003346063132232458241771907557e-03 1.3240106942552869614965936148643588139967398103759752549202765455176811085705327954209389134247975199e-03 3.9121538047177482746503150579643620924003507487759202604193448656747844746099595844670945565229829101e-04 3.0620171811296299947497141902789359507738297490888543596801999791760266998982315527261984808421760208e-05; 7.3217419639742713524732295575475899861730774805677296284905072236081006193349760296195963884105268946e-02 7.3192556559269364133049132264047942265481865330838912471269308112453344524069248833692371742294882548e-02 7.3276093787579688842953452514388260523476351796579991001338646534238199922938843526707502940315396765e-02 7.3674609649611889201427548961055050465830637212382308570381314079170518744145574168600204563727506883e-02 7.3947222495137874478241691464559865830677131503862174591452174156295582667230931304906876961825401504e-02 7.3854948951196909055406010803373507618161780438222415437683130612437917604838041873139334849432107555e-02 7.3075292817417391714090218914375875408627032289108355310370818388935295533021729194849127015821838085e-02 7.2827123226266151147224105115946193735662667541894681967988885109367778764577720219828797057571137153e-02 7.3468334738241251300955240562636825143477342832152799296023353375734314573336349528612370989114572363e-02 7.3760061685418713763141894283338237389423482409713455496787007152167656489297128367519862403718626094e-02 7.3348516307494239263920366353149632513914247422868106346471924648683265644828443118200616708735131668e-02 7.3239971905785386370142968298175411333477685730433581973992945394114217132305265949127034710259807250e-02 7.3453249334651367707872978837290801658276946052968805740069258744462570097759030275048527850762083029e-02 7.3887772270849089199073100673474793166387898292520931998781862412319294308100121066699221165905140573e-02 7.4540533911066346069418331613538885769978753356865894598263621391578310799081383583088300103278852607e-02 7.5109754120206666877550157723694315606879646195064786042160886136530289871001346511730250114993173449e-02 7.5611729863496659404955015972427031242883206526509359346243263271782578405786624132058439023696146283e-02 7.5156463935414880164025793647755942205642340888475960163520691887077242103512952187208179465245748189e-02 7.3815242997823184676752659248473977033923498380050322877399177668240709510898573758420657113296492508e-02 7.1250070025813546330410272593382351884581657576505825871717698045424096813043104498373236033279799585e-02 6.7652564081963011274334359829158847445519698535835127769599900482166200897598298245560049299218678552e-02 6.3364610399724330668426267715759205779831607285809918420182928240710648935710249956934455519948726623e-02 5.8832493590992369125575917241520604968330436239809020146185976412826564340437254891313503162690962528e-02 5.4263468209335191334092958422329612764480395834031995930411851233684847244426031271131288602492369346e-02 5.0025259326582651120585863244103382893280106004758736044546056854892984519434974251043672493941813950e-02 4.5819384414184931892083419549566263013606586435587490987475944779927598243461194521202892612365145702e-02 4.1478931544714272682681072556068889686348018788372575745461415498483332703402949698899318969394885493e-02 3.7047758934488679944809870154865162140439082536973825791124315844294216056041054665115343455303232663e-02 3.2549456956557251331172327212828519614409902139743519899286881269993373422302370831128984651289190758e-02 2.8107572538181804130713900980102305129262886769970816716251038815222418010977889317492114224470782621e-02 2.3679770391217382443363174438333130730988342054411327787534976605982604838659020369970215007588040569e-02 1.9406597623357625289900847708848381338216584094427251300266548401092053679210395960278752752699220504e-02 1.5471740968419646194079883055470283582842005382269127162463154465791948964612543961989942351113434069e-02 1.1970623456582146061734544510543888555522874481585234960308590470454819896965240207936530557346639327e-02 8.8003207784729123233523859242645798434437778169695740445543606974264570790293161016717295888819299428e-03 6.0623291825603906179089490882041556595857125803064124744297462231756624232027788970731110864964036730e-03 3.8768874096028523843435734447788697652390882344989714106693040048217182889505684392736882436562845018e-03 2.1820805369105516130576019806769971380438808118718914254685082438153856971277826449883338652223826923e-03 1.0179773498376414888805066144023182813434554257861799240386073323281601651746271569594545512946914147e-03 3.0436973631973906891689017343158169911252440701449183103775452366446893053610408361922445345560129345e-04 2.4229951364645906114745735860323303150967041240998383309397294950695141387455286047190409063328353349e-05; 4.6686972232171057436649174627463361158921534935657066449847139962199733016910312988432975165286674278e-02 4.6668088235579716515235925211730933833968082003497009224770770444788338756673172881779714190863072216e-02 4.6716928483844824433876836219217119938948771499809822692243170592538885275037521341061361701501135039e-02 4.6949161775466495761529416051383414779848463918474150874382703843964503823743031910203256375404114249e-02 4.7156492884840876110325301336476072923469776959866428224245748921806182706142291408137275932688025019e-02 4.7142374191288112165215598418104408022083526599915037011780082512640995773763404247766773280807332783e-02 4.6624521535798608590916480403062427992552958706559583785812727118744113055042450562596066442407276379e-02 4.6383239706167639737615455256437547491101100095254452592628753163202915994481814290162336436093336870e-02 4.6821374795623680053917262535153887067434599685060100924295662797876245630743993013674524391532552090e-02 4.7079421038058751708414329906762994241847559619503244472048836034163258881190279498696178033951180432e-02 4.6780467562769727425142826737034251805200023228446284974620894593577388994058039795805159958556250080e-02 4.6680563563569540389235315225088406471386542156006331231833635939906839051176152401222569944010571995e-02 4.6783589865088875619319679838604901514519614355905383801088731236277567491860462210329413018647895509e-02 4.7035209005366648924957075806271629024104492977842110678470483214993793533490086430789277994796736430e-02 4.7452741234535633626208045261658739648922078097922486996978321194938294696901745811043577741980709761e-02 4.7847880199216713413334859463717879687854657396008618181387138601941657167526576743947964409163396151e-02 4.8268185651853458558031194091495987868509321275188758636744507472568665060881221106613537687568929400e-02 4.8099332835143749624704540400460236571779991629411736415701633360593179866744545918734992478329914723e-02 4.7403743025655363924106413468510912264850022641847001038901238739388449831397912274352620221240953934e-02 4.5920330445565354150971258277097916205160814200912186207422453629120786700730037856169141187350265609e-02 4.3731521807008530703281826068690801132203665399246843396068130573704899135417019174624620035113484432e-02 4.1038214334861282094724032231755295199850944375629965782237321905258217471810775633468444289423491237e-02 3.8137387033088764513281430152602422256870178615521052630625223511797891112814153498627359638451337688e-02 3.5209636925620738329838328264720559246888357185713264768771363624444856684351713146156993544602269973e-02 3.2522027958012192209677554299002135684268603521925498721646937334260059227848850248710129684699556590e-02 2.9874052483010917144831291797200560831005357245923900810727061448155127989395206809829183459581451402e-02 2.7130467722512535005258350018360284631283060237810478144908373088884786384550605352408988283321065354e-02 2.4323737847239044350637558371096468403993185702440505932678071985860817756994830495016940963597425898e-02 2.1468219733424346987875197351161283574572204065843287310016712593747927728743087462658296883467848147e-02 1.8636974293902044945595632126504009273098201839262313118774250764216828405508570696584569810977265422e-02 1.5785954360508379660197589335492040763889785981631668383233426866479381842070620440361742785109012920e-02 1.3016540847376402892351502127463457161888734718745936803898500081239388794014218002253080941176509777e-02 1.0450087686867666865221788597452334221915136933242381935004915820282009089030175603773436685441416112e-02 8.1571187383498606179573447335175031676649290484849004429952989832887293513343331481684575691532038154e-03 6.0623291825603906179089490882041556595857125803064124744297462231756624232027788970731110864964036730e-03 4.2309256213382513696226726755349769238314964664209269905120760209337535071006962768383560401040400759e-03 2.7435280072488778781002525617339459607604706789198136808855063773005416448863398142371903843631381651e-03 1.5640625452389404857154887957289207750044101068492410187178422916955586555587318658931179231855016660e-03 7.4130619799946193352801548941765504238823226190351692823483193579155784830218171416529318088946793857e-04 2.2557440685661499273713002554205869591671991830525711943191273530380361326668480010167190060847018505e-04 1.8423237602351617862231877253270984874300568537852664757502435109247997389762558277702704819859881893e-05; 2.7587841228982713763605130655302320636003751876771194250801511361150106271404052847789247517984399448e-02 2.7575088774550255632415954900317982980439833777470431980034626796093305939986779608357466662728465872e-02 2.7602834019174546604678163911457378129784526025841521687910883955604109484169495096214837197624107604e-02 2.7722921738836507787901562396429889874750355326276226218746791568616712150602932651624996619338349795e-02 2.7865254151288835386480387637927130495364991458847475036178741417156633831733558925821658207261008233e-02 2.7882297189700595887294483073693158604704105501822374221591528191072242345282544183930107671094867326e-02 2.7578366008290887383871681135528349659994301743179796192425042184698875068204603459749935985746764900e-02 2.7378653407147702149099229579604043465644748020996746085625540034790651618244917502517321404515669538e-02 2.7640159913712941205200324998760520822076019250479762764439880958961704913057064419783326548645494802e-02 2.7849785812615106730227464485753548914012348561524992853454144886913607059208692154474423515845852424e-02 2.7652195182515668053405154477430565529604245224062044387847944200057719645795477490747245748639581879e-02 2.7578382715438655409296900013365999614408938693729535321189544322878360182228365801467819734032228498e-02 2.7616092327601804744159473783248592216226649864297086091715432209781217850647553192314490473988756946e-02 2.7744798973092138267198161472424404085494978462839120362061882372329347151545246401727467074145410453e-02 2.7994929992776890289773521881692239023853263943243246004494793081543882886693867344843607304747934922e-02 2.8228836942670975228856479769742082414201637818921088122931887106018552736825524755446141952716222777e-02 2.8539092829954434114200941084379028309113392557059495456739523232357254212415963734738126836918763142e-02 2.8490144369455111288859606379912863440424466263526347513134488752458351267961215754426812334519146897e-02 2.8180982892768102224771301710447716391715994567884709845134286010706664081475672517198735121186146994e-02 2.7406216086978882079644725940505034005275695725141969898451165560450343119413471791923518398760577833e-02 2.6187778936852457456513552802774812843420603786595173776476566252143362353044370807719224615625405734e-02 2.4632699332393832586630613730663575248591516873608675946581902506718756079619810232937867668580322618e-02 2.2918735321185627560357984456951060071739338677556993889176343415745112704642100685084719832430383487e-02 2.1165355486868060801775509316533152693940144088971592312619243885640812816826545824295534307559288179e-02 1.9587941661818829562615524584668241768926565766322958160359555905959387497801237236050988720013596975e-02 1.8045394556052570178931616590862925943335526155833652858472783882168075579313737024219706470054611779e-02 1.6436862616076919302884911874638222822601099894603517963075993625701614947268562696842246601902958079e-02 1.4788916262215174462101956229746647236102599925494522632263545432214052777982650677930863978624566688e-02 1.3112852736923534270094214067662815196608386754081945496453709625454906250296325747003635280061721790e-02 1.1451284265572022802706005372145942908728965133404734711020034891014915284517077987785013867001787922e-02 9.7555110259942535605516704524978516114643088663063357470653346499867367646558589241288475955004702666e-03 8.0898732467133367152935575122796090441830762983301996569890905464290627471047731317140853829994051725e-03 6.5415364243202247297067587081154139768569087201572669474797029229293043976902975741159736890577690116e-03 5.1575282643103755067556618062689868128927633552135044038053933105498240930598226921362094595514292939e-03 3.8768874096028523843435734447788697652390882344989714106693040048217182889505684392736882436562845018e-03 2.7435280072488778781002525617339459607604706789198136808855063773005416448863398142371903843631381651e-03 1.8131688821169642265921666478154390943394719451497761612087423901445761748846960031058500514504435155e-03 1.0567359986622658579203236435112504095388769436791933715501926006688371889336943222048988570649053291e-03 5.1258752638265670796906141662497903856225869463702703700709566468167931551819099148798995996605051841e-04 1.5882186331892037473564701475783141065639602137834961325763890722089238449071793488650814227812926020e-04 1.3188517373291170880905070421200929007854631946074256754571022066753996470439527263871723085693467956e-05; 1.4377503398608765286612930465759023284935945102270091630911167945609529989432215200551912051444692888e-02 1.4370166362193510688598632729515313031588227949439552676556019235116615008348749511799233952721983918e-02 1.4384693670316083286004318872369341588932561232979802977447260500812397513845746116580322874389752329e-02 1.4436949612546561895710227555063723692423580852292990427220215794891524068609180142831668319534868583e-02 1.4521002951579924660307753803586042672916077532900183781774058674757655087348531532367815824390134830e-02 1.4541000590196713314313956872138824072028739132013990776764095372745802702141196303313281287712002969e-02 1.4390999302171252062346460718976128877422741245053994877768416820023363911269329619165282297855289220e-02 1.4257027564275371857386510173420256755114136167231648672975738056981171406828137611407178399771966787e-02 1.4385465415201440633531222432914708303492198383146023628736028160167885093820124066963438278519695922e-02 1.4528091755473328394063763911605038043872387023831501660684890952636646149097828576714971737242684304e-02 1.4417680558682877353173795565057991292989696923077263036328196886633432579475815408205637721907949699e-02 1.4372923590044222381947293484658607549111924212444717911912340629777104516615223467182600319383571011e-02 1.4379294175722217946527481019942081016580936524866193281336220148965232400325840760388370314214130966e-02 1.4433684415203743227109754743942020843275494551764533068925423587991952116312156391448485374631551521e-02 1.4569177200807204704518208731117580312641236555068823638100883232541202915399619904529789792017441266e-02 1.4680802550953452922882033730113858927186038445228584296118147537177249932723487811003128568153769842e-02 1.4876611751159707921741859284756428499091727200510159581246644762403122554883244669278515891184719128e-02 1.4863813888080210240340327862013200097142676507401381736946287485775550998493512157982180913684423503e-02 1.4757833972516126320863635500706188647739279241616770188205243859387773492535245481936035412771158204e-02 1.4409893524011398733333619999157888516306357089336583005516696974206716332449089693311574392767651511e-02 1.3817075342847536518050237737343914035487592078526191013320397997039520172964109665658883631488298045e-02 1.3031896410347083627249009666060447294886838246751393842869827179322420587105556073383098304670785324e-02 1.2146406310084513028589427703792549572635162410248614824304199034321281322310951188891191694493550495e-02 1.1213163579613603996395473398437638360585386440282913550641865253999247010327969510662124394157288755e-02 1.0395942568403198838767555986668105742675428989126403506680785230779315083644706464014164002756678100e-02 9.6041976747919767846377236101655394198752723073590918592616933815737256470225352486708518030966692003e-03 8.7719256328307654984559176916085708851111616324459601301027703095959581176139132019793639200627599507e-03 7.9172496551660101597464121280125983890916213474533228444278210605966649982162273220828186883659851203e-03 7.0502855493431640444776376968383305217576330746986005285127144223014968777222738911997736104378029078e-03 6.1963165578069523467119707618196905649267482142232078692542502522017423323416916195486166938678681685e-03 5.3098231632609099766067308698085326568487910167202022059274429165218193198934591989919863433934010684e-03 4.4249600495614571172758052508847978494859820237538475392810533812035034377797038407822210997795010587e-03 3.6035773744298197172319632456037482865261221508335802704196734830631565465427704159438067530862813272e-03 2.8719402562890075556512048432854871562093031167422768363539626795461425003346063132232458241771907557e-03 2.1820805369105516130576019806769971380438808118718914254685082438153856971277826449883338652223826923e-03 1.5640625452389404857154887957289207750044101068492410187178422916955586555587318658931179231855016660e-03 1.0567359986622658579203236435112504095388769436791933715501926006688371889336943222048988570649053291e-03 6.3481860241576522145085966372962697148113135394374932824749372947008599466865594486844860641445142147e-04 3.1796329846480601901913378842987333999886219538213863753517979393913122898703977300654798678629240387e-04 1.0111135323740877183022200808454029546527433907515439093638645889541745741002131730556335406915153170e-04 8.8129990780854601464259816217744547722752659032708060138025317916826739643991048367275853932092140709e-06; 6.1846476629755391975797383454182080514347758599067381653520639205170040151310732178168664685678294187e-03 6.1812549796812384425146542634822514492875338817156139671257997059329901129396133333188183128605986052e-03 6.1877855319143195780698278908370606927156553886834476475993543679530479198252709218513742814682688665e-03 6.2049894393780151263618941125021667995217112184387608368859122296120695077426982622234017374030908580e-03 6.2453966424243429639328527412732151565105579314707370274073275985915953157222850432452900109435219202e-03 6.2577294208610367106696070024906154506815732825353709677018752016693500948847041456450679035891808659e-03 6.2004262636822266148539121718262666901471683191820307157241035012807513223797659636370353535110800175e-03 6.1306694444324027140266348081228183184479526514691765796305507261147980998118861084119350686752601768e-03 6.1773530866175263055925574652985356937965142406637887895471836290442229220981762919854898477330333359e-03 6.2531685990194082581220755495196511974630820298446724542535738641636809487338641961001166412290108118e-03 6.2065628419097772266639813666357320868873222067040659126730134554607030830889384310634574164025980474e-03 6.1842868885393818444194172175369364057699984487153857950371480444851326475586311019895763260272114811e-03 6.1804063283043834166792667677226088869015480763851190461350078589846982568086062541327139047566765208e-03 6.1975112526020965046985712898282196132097866768253074258769418259709611460997472605376259162077868931e-03 6.2585470843601464941846840357559727016323987910870821908608999402327257573125021857089137158911365475e-03 6.2997730246632890834473561413703594395427335369371493485886350077874045612880392644306576185035019072e-03 6.3964173523572464661094261395471853913329071336818297033031855122539020357159361785780665376071496737e-03 6.3943291318687296688522627869503355376424877462427241199647691367260835637363297363978794511920241497e-03 6.3720112675999774935037510121391745875310289050053467874289299114193118122549344592911904013076629660e-03 6.2502819685480167214683694661390080096559288119504936399421548899710076754430240189128860808998224534e-03 6.0146626691584692713977303371436751556109147001979291449219875546315976743597477658293772999162642552e-03 5.6944344150822437138297069481267395512486635246701100579867266692855373702590305991521132926282820313e-03 5.3177419909784069724037947867052823005831729815750563350812592555050195127641427916380732875119377632e-03 4.9128203024207075683671456180272779836797979354520036222549460003775147215795775953330830428648777845e-03 4.5552438226840930672437274366530543616395523494463374284827037142309773755662022273988979155132586038e-03 4.2229758320840819790408115328437384656597505792522627677304186001221237216267574272144732164209357026e-03 3.8677180010728040909002863518170802827943368694565929881111707863669253797829090506450847308413720270e-03 3.5001837208983691987454705644057321123766741925658229480665206266618683279512717620126813563279899451e-03 3.1321115691568363892078800115748429093224622260059301436342386124987060726887165731198261688977026631e-03 2.7721278256299220978234413133914376203047528842700071070316039671889423617406776596312856393339821893e-03 2.3882104641632808209695272866867357288210822997749849022669964122319374247332232806485466879692106148e-03 2.0042495548732001204738353171946610085171992127434876087999912129205827550703704136219776059044717470e-03 1.6442987218582838176600790947153822005018077018165202100672990858024419576121120266999922367331108835e-03 1.3240106942552869614965936148643588139967398103759752549202765455176811085705327954209389134247975199e-03 1.0179773498376414888805066144023182813434554257861799240386073323281601651746271569594545512946914147e-03 7.4130619799946193352801548941765504238823226190351692823483193579155784830218171416529318088946793857e-04 5.1258752638265670796906141662497903856225869463702703700709566468167931551819099148798995996605051841e-04 3.1796329846480601901913378842987333999886219538213863753517979393913122898703977300654798678629240387e-04 1.6997272613441901158400900358224243493790128276897784440410665574377961463324143564194567425368442017e-04 5.8112951793351431962614813224254004458851750319422348607926200840916181327894848454752060660974365629e-05 5.3449042485983433623912449510962558630180066802904844153827591800094593330634229884725455193585076010e-06; 1.7160505804036866124649661540560325454542259867887626161769213240635090857104729832881973725286612550e-03 1.7150834504156969402271748631585839375087718900914857621018314493349607285150955128052802137166340233e-03 1.7169670962380348545203727405464916157101819643825557077141709191876307572173914484223573899047999815e-03 1.7202663742073643674376941111332689037978470941575662157688125308883716736688827346632448561609942523e-03 1.7325074303482397925448616897802707897560351603292559805683730708257504566556631619296576274283898281e-03 1.7366199672409458093603314031649791787166876420515014399655738133201384211856423288307694244782186229e-03 1.7232042663457091091870835999033256416386178205485375578293035514387649639138028917521572586087425579e-03 1.7013113232961250539602443124343615326053906513870156406526142578124980188108234949075327012555606101e-03 1.7110773280816217433764734271937999134340161934280164307162891239627657286569395307892897481088604329e-03 1.7351187344906815442870951135127502586374837915951215685153901689421782316580745033078288359982996836e-03 1.7236965416015690303227980896664463455211073615221810568151208706536903658816861874892711481812016212e-03 1.7165909926276268516956715774866258773468516019003712529084986724239058138864305486010643669108755474e-03 1.7136916597482355931677930767614859447548931546042274315342392746222975954303166551018450494060291339e-03 1.7168952507354901802882854119892208584671065827340378657732522214871383088001123473475944469715304840e-03 1.7341370145178137250484557322958062736667576618228169844146323812162487167118373953033845190591852344e-03 1.7442122311928974336113166328597053541130339169365164565760193179801072038751034024651289347227171024e-03 1.7725060065541913521133488209424537316409948102355075861830713646536523227866989529307092658274081547e-03 1.7734496049271993258559944737921206712245209241734686352519626311102650031326591270518809324585283733e-03 1.7721899141277331453265945409881585871511414053863050549122464917677621394384685453976893080146472181e-03 1.7461592119385267019874453278336939181638993966480671855235514551770704629430400781468812666625808775e-03 1.6858179883651469091436047101830557831684041431791967766625930199906859736383747120623903450395897820e-03 1.6030034572343351712521834518368009148196991965392209310814622499047998350559141014773863438223437879e-03 1.4992244390124354439440904765435815067014624205581411793329123883255043593284761173995918488509175793e-03 1.3885705510370769854141324311417061069520623186142368654187910512824104433613757781081546666274677364e-03 1.2852783331811635796842364511314964850204501165951785237915681281024630639006099839605979779548972746e-03 1.1957760944342345914602723453169580547861226770006236068890494772819641579567382602718475621806382234e-03 1.0980319833277777852668593528652656632919456622977811816547531550650989951868076983293321365427925643e-03 9.9572701173961731711329205685180719658261129513245832361464686694243075202997423517180307818410761768e-04 8.9550331004232459548149502610231557946315835593025032111206900426781104944330969440089569391771368141e-04 7.9742061490533081997900446396124536634120869819770792260913006893776697823807548890475317318986883574e-04 6.8979137068176207983651706484373875833957162530030001402956535031774859976136959538336066483548279270e-04 5.8401359078245914670105540656161403613915531537182094409996080442665732569216519113469082210023993560e-04 4.8238838564137339575323327715946325775938651586210111940346244304712044271429654784859040131617042628e-04 3.9121538047177482746503150579643620924003507487759202604193448656747844746099595844670945565229829101e-04 3.0436973631973906891689017343158169911252440701449183103775452366446893053610408361922445345560129345e-04 2.2557440685661499273713002554205869591671991830525711943191273530380361326668480010167190060847018505e-04 1.5882186331892037473564701475783141065639602137834961325763890722089238449071793488650814227812926020e-04 1.0111135323740877183022200808454029546527433907515439093638645889541745741002131730556335406915153170e-04 5.8112951793351431962614813224254004458851750319422348607926200840916181327894848454752060660974365629e-05 2.1915978213993737492290120035239724380881733487427741774145605428687017794892480249792748503049384997e-05 2.4556328247794531699665643801853682090130828053297935068708442446360607110293342700181319351636462833e-06; 1.2407183673468159119801842510779327884079344062815206121447492712059781527087358959184281973978345321e-04 1.2401497281759465238233223439173442821000100683062803460530473794430277129521629144598391544409030063e-04 1.2412937265655242988132517206104846638362073520044169493299595677879225334522555841322202176366431270e-04 1.2421318366822493646373124739939411820639137730984538429973661118077664570986523645205542473916678004e-04 1.2517861096528648879982843599090252755122745868667874114387414867525370443527727947366749914945945665e-04 1.2551867595929322731240732843027198511990670575422801051624220028321357342202324473893451659199056160e-04 1.2483123507416923128371941218645041376546064002521067714431080464185989967480252243121002643809788330e-04 1.2315457628204391499012144694549664462207323191366116687827796486435271092372268496273396881803130539e-04 1.2348575941802501041583752165758993766732360998441216842847909219729717895098879405335918891412795305e-04 1.2527254462072016116227646002899220497908332242154616245985358569650255607041952526355316013804008840e-04 1.2478081544253285668695932176736940545539840983322972354199113827968568210322959676979214176299505987e-04 1.2416716046009165771720352692966722654573334214401103811812159819239941215604448349904125281994090925e-04 1.2377888830152734245772412333810279448960765885207938633665176898538065845745035471400247150143644342e-04 1.2391306200503152600492156837753328540365713370831000123143704526291071514617203391636790666197535996e-04 1.2502859391131605949537827522014807525232877472156035408231634505691368324345487188944672837223079343e-04 1.2581121357880913165689524182192302463309434420092629179333058233595441524245354105003210674041593076e-04 1.2761813605028445138318748268703319780274590412577282702042058347972755838324668026771329519533176416e-04 1.2805778439930505018601911926755497403222992570634811987298784314246181248147347777561640535172009869e-04 1.2821061527450694398466711268534216759558998049850329889005430838434406508966925599152320868078963888e-04 1.2697892518039844393106747483262368019972570544848002441056467605906659814662188547904299783637577729e-04 1.2320159878565618665331170243501623515605277763765357169257729486009587107083379496114018923556381026e-04 1.1781540871631846730173874629330585593957072040669178706832160001565208286052490930108266752046464567e-04 1.1052047299496011426791497217851512760856246715912986932979903943309617701713207368134213557830683564e-04 1.0289023347581646471390575080381710371793168336496230233380259863613328604640981153541528335913924961e-04 9.5075138304499517280801523241405253980127611921460209240829095134918621690421700413222076822778342881e-05 8.8624685212249750839961253153090301178916346673002214769832004616233884353650955700516307760361224210e-05 8.1711491211538680288529240740434301034587559801184900505509369774548809058617732826973938038983743589e-05 7.4354176923031211392842694213030936898251582664160164712171847311298393481256189198736516677126659085e-05 6.7314306386218505336081637438849091879886623546999698352373149112812350944569866108032011365530483600e-05 6.0219554886131570693188030580471858324034787333866975829987982556166716776540637329448192789916417068e-05 5.2510138248596600460795126623534529168577286259858695628344496544691616066380791379988532775905118033e-05 4.4971402324592283261650072475183508570539454018845515108489073258974768684440817468349021410836534974e-05 3.7567699707288546053486981855445326189162324448755107703306237360695756064105626727364616844990923295e-05 3.0620171811296299947497141902789359507738297490888543596801999791760266998982315527261984808421760208e-05 2.4229951364645906114745735860323303150967041240998383309397294950695141387455286047190409063328353349e-05 1.8423237602351617862231877253270984874300568537852664757502435109247997389762558277702704819859881893e-05 1.3188517373291170880905070421200929007854631946074256754571022066753996470439527263871723085693467956e-05 8.8129990780854601464259816217744547722752659032708060138025317916826739643991048367275853932092140709e-06 5.3449042485983433623912449510962558630180066802904844153827591800094593330634229884725455193585076010e-06 2.4556328247794531699665643801853682090130828053297935068708442446360607110293342700181319351636462833e-06 5.8645252010613137406286190331208499528914272426054232918999227518361568229742420500351905568940875656e-07]


==> anc/unbounded-40-3.txt <==
[4.6716830747182663202792766335146925608737824082436186654490719460714375999248934236698375427909974942e-01 1.9018288387023598768557330186344700326721775663536463164825728931932890808816836203201801924192429676e-01 7.1283284770324176155403067563490280851018580011979297777309174054964242273533879671009305732734690379e-02 2.2260791076646969923439577534904968920716334067039220261488137271667002121474907675461709189645840575e-02 -6.6410440453158017916886387431757411754713758709967991706815767419256224035548420159121769725376026432e-04 -1.5454995230380500317044648700750713572427873162339200899492485145117797967737505790292069156871276959e-02 -3.0093848073677772835001973818492935009389055581723113891140262322138099624968433334523223794740130768e-02 -4.5021344180664934939698317754631111399407557766026298024504929532908214128515793418416940148778047525e-02 -5.7768171790247761310024887751292807247595760327635405900742753132086570343086936500202794322124568792e-02 -6.6606724458695624612120988512953098133514639853206366272205675751426327963987563409787986537753399791e-02 -7.0898397467151619401310390370728261526578926641551181005867130598024465591998454946061422109256720436e-02 -6.9993407064858472412019936666187770499406982518192856887766890594304343846032080536748476109296367457e-02 -6.4085234330395569053462501697207024683671949814688811342642082308731843705604915843608093185516254598e-02 -5.4265106499788804869498905811375515877540390931416007897168847291800102202136000871602822612540062284e-02 -4.2315801184805643344892663890242273646943847145575557056144761816018934584048233264435740724565776475e-02 -2.9952106518865034093823388204035959672353860862706684314687012458363679034422667125378035025352371803e-02 -1.8425916881057192813119185918904235270099196418545577620549593058837360343104722232185074702272781109e-02 -8.3743528743816558527039906687504403911120472567968697672277148728571388618261939396462645773885004407e-03 -2.4767809216854218606424808132076619008792831897332552810483116958201054667408965062415908803277547821e-04 5.7754338301228574495690036060943754874491858689039404949865129538573046285369232789361444001994111464e-03 9.6202988485754600705943873571936941323075211677841154870566990509577111980017545542277278513461887218e-03 1.1460031858469687961480049077634201438711101351164990702723269887872942391284771213333879083008736450e-02 1.1618473490508285836585759878179305998967584172975051254225083253581744080947463598137101286404407768e-02 1.0654662962068473657407881754247911721131304741958271397276231058793933731700032366190719039718490579e-02 9.0437612393139101542736897302105987114723830757895215411637502248593124286334575789639590787459345157e-03 7.2623711936764841579056161245266242431591907833056181908901599571149133643219157579826848022202184443e-03 5.5084483366278464703251074665746224923266680710062247746041052700076511212609333183744278870211982551e-03 3.8959623932400471787461734067480850987283812146376229706693485265146292622521246042908919594393606721e-03 2.5247514208142114991202593839933740048114024141548591283172762561642282918171431870707278286953873998e-03 1.4237291670438428935685510773170456436464728296326361973956669421789812724187533497198996291050462480e-03 5.5773453656974288670029916715709189711384241547080773973407001813286668768728647736898948453740126033e-04 -9.9041224859588166226004569102557102895361967341606929031153934850020011405330399004132053942994054041e-06 -3.6605916565605143403664167277105953470570841429561059055522365287515884755710672870481513528798059769e-04 -4.9390755788316081123008487984246187008554122297845023607209984404840626803541772319912112604908035240e-04 -4.9904128226139195321975838754065607890378548724240831260173362199900047284853862249668325150578379545e-04 -3.8219941027449114800712712348504670719530171682968347427257242324847549507576262523359486595683044321e-04 -2.3346725188696661633247816374113514057054954491808709801280447237319046522678123264245889724234561031e-04 -1.0745846721442040257729382892625066830724846037545734251034520516622186578536148409142473082616199831e-04 -5.4803533196935093668782337418398033767950851859922245587205361552875417768716772414377569225401205233e-06 2.5322376378302913018787995488441623298120182006576967838415079169136187619042714218565990367386437760e-05 8.6761969269941597872830171143896835445860229361318858819204404429604003869179303933526061959433239081e-06; 1.9018288387023598768557330186344700326721775663536463164825728931932890808816836203201801924192429676e-01 4.2480693957582823949963372567525445641515228268686097296014490465559854707850616700457200243526861566e-01 2.7265735424554312968737224677911644361897621931529936939338647229406304057406804967914708916098747201e-01 1.0873698916721814606939864991667814095422497530068506469764252267949671375419174515784260954429627250e-01 1.8508695753683933213032837663621834608695771534686497990524553497789581717616754636425971612355664208e-02 -2.1439604482341390353980734205874959267474832137781272220204863625025910719909144231646567152354486497e-02 -2.9468305215450330698914127545519579650092432616395223814259866906651195023817093866806237334303214241e-02 -3.3591954591486273539658118546795648164693778430103669420773496469379434141784280369216996571811607364e-02 -4.3413078515346839637737929490665378572203115473422229955402603777813964659023822242215162196086986464e-02 -5.5310224270941112595841911329804606967476279865176604512873102587319401333687024106603666384530960331e-02 -6.4731909728833228494807060403561217950392435629863390056388643224474796706229134559417764562548215456e-02 -7.1590751087727973502077249412908926441031825827428666016862703348610642599844428877666878359153746397e-02 -7.4319510465757701449685818785697436236801408741997220311349752942157981024924515327201803761891191412e-02 -7.1732156163311459145416439007144799899498512288969076940230718993702507151791900952503015423158207051e-02 -6.3379826078491671273310500059929036507559143065166120017868274143292887542146778491716119482167234436e-02 -5.0833049781319959463205701046913560166879590248296246256408804527737787099914785259094461395276810331e-02 -3.6753866395164185987988738526203719364213748800672771957725479164811481878599414115252692742270065380e-02 -2.3694496199896076446852562490288748889043782558064145869313314861573152444286699025548455264449163886e-02 -1.2485638298908230051538869616853241624967280409650729641307015153099494895201156121308785230381497383e-02 -3.6888792144153955586261554415141385878961732036740783105086588347899027445496736163949478092038815585e-03 2.9658328179051004734951793590918101125415162008810346181530645777413336780665047246110946962667106402e-03 7.8117686997049775198713423839251625652576897819617506825709895274319268266912775909604218556676333247e-03 1.0707343991350621647395307109798915650381592281407620390777574023014960308179619917723434191112234419e-02 1.2004072996379593724305630776121297936016875654632720007133713129078178876394244646749299208556507088e-02 1.1601460968352611453731419845187049527757591785209767398047427016746205806960180597732986194361412285e-02 1.0140089069403365861185690406162123483781679971741201412180371982720335425049744243878085323029844993e-02 8.3032188608196110876374606436844597511694341690282785246790472714736317865596973026979690004814114182e-03 6.5054043575351008199228083757094765636946751853428981434068871858685392882851189194468648649146144644e-03 4.9676535735312756124795179924066120287174178815857525236447819961438872465342215132851676884241159229e-03 3.6408758574900705407425058447487505491319943122472511322294788439428768220421954281796002099762622642e-03 2.5593208245592641649177292244073303980107882903913505732268252371432089398930543818109498808592109454e-03 1.7654682597878589429463412416031847262691863183045218855094724612151876514805872035658745441555547560e-03 1.1352109447980906449839781373159249723236132964618067725536289258301312187491850238228714208159810471e-03 5.5152917680072842744032992456449416049177505244739694178178146403320006974046944898677274051099542920e-04 1.2445899997948600930041100699470716479290599924525051575155438510329980602217084274185794996370223178e-04 -1.5879783613977573951975597143727114564980117437587585522705262570949659857821504625716570311487384171e-04 -3.4967999563422263834875840555729839497532465140737034874465196594168823861608974504379018370621421760e-04 -4.1594165762378825886644587950067534888174993020460399552744845819938212082984445076908867037420028566e-04 -3.1951832986521301801887553992411062416604199641194989423719742843774609717347901625538263099438747183e-04 -1.4196274484589119022996939872145208924734414034577267899243902017918596132932785819543649555170173013e-04 -2.6810333854853123470596725239889356448763399363232803811815296921789451178135563527986299994488950467e-05; 7.1283284770324176155403067563490280851018580011979297777309174054964242273533879671009305732734690379e-02 2.7265735424554312968737224677911644361897621931529936939338647229406304057406804967914708916098747201e-01 3.1991327916817705008168004360711083775987857141215732682740027283536337069024293929187067255115392982e-01 2.5276198460380132948102867339666688837140812134515171375361613890405048612976144810033324289878505739e-01 1.4471582407623970399817470066534797482331487689483985345354460200883218131777004353217859565150936033e-01 5.2337485655060005570245502231065920820690353791102787543859054277663490503172819584210457686532492202e-02 -1.3963984559049337248585402859891015836277195792107452411466153708228302980895580278214300605783274355e-02 -5.0662504357996599911195768902664920780908502105480816083806161477610867766939938858976391890959750464e-02 -6.4387672213721444943849598237327423867544809203736493098597907055958437232867875657401686305859382578e-02 -6.6595544946257102144485791201755839729479402522462901741866255338499797600777899011630580558978588421e-02 -6.5239917970266393987560865682264612496044755611547531813232373561782736185488203614911264902468009367e-02 -6.1729552559471210088915683152213601067829386334542730452755420366904838402945554054449359730174694031e-02 -5.6384556496229513182541049307464246201335351495554596090812912471544651628899800987480396577751423798e-02 -4.9682091452053309420491925335127598382657155611268053694763259904938862645873671748354844155346259169e-02 -4.2557835329008655028424176531951436283844536658363813215410344366093416539357460002002531862223736412e-02 -3.5326441751813765130201942751784756152716395877647840472247823122871805846744688030026312017023054693e-02 -2.7833839735506407074177414009068507400820703024946582888199458264372518474891064993456783732844819288e-02 -1.9696567209794162302885892258613490585586539019077119960138719151825052167265086942189626050864437349e-02 -1.1513423836866840126662870650286849295037669515931224271877294144877619517475579602064084218799848320e-02 -3.9336559654653184498606937329276563276313539971213998168957981691377737709192488328624450216407254769e-03 2.1115915254739388856204144876717715968610148481485837073808190444001720080844757185106421640436594249e-03 6.1173477997585295367027537515827945922031728668399089174411411651068667117394467031787922282086172398e-03 8.2252949378700482451867023743246919896643444508077259283050751087032183871333320131164454045828500647e-03 8.7869579995330499538602692655120597230176616596097421743334845416994375470208706737120550615085321250e-03 8.4752606805460482109588329745423060942929654994774480839484632365122307374623654129686144521423787159e-03 7.6856914943395178192014580285275749597435035690795436124614886442112927339359742222934102473830952407e-03 6.5294966051195523209951895020532118798762594525308804258182527310819636802814806423441568348060682393e-03 5.1265278760509742370033607758243056246312319765855624714140979502748477504381589788263279116386554275e-03 3.6365215359841079411901724698414028735091085849210634234320108687253136125328049305658583894746878083e-03 2.2471910418021455229336901023985313534104961943312432296127061110097790576620581508582981900246767984e-03 1.0287214839561056557415673087558169768165644433912923980981204249392071565028136095836098586722066200e-03 1.0185392466636354965548258035119829989746431561634239606779893203915108084342001473851960648793761897e-04 -4.9867172567459341234077594891157591524445539048887687561341530600379696589964279965573292467250597489e-04 -7.1098945944392493647613831696048336914873226287003752588492738080987706312374395878008977462173865544e-04 -7.0724028026607020736878774270962846530953931134860390861759398369112524546416402064432905925260583660e-04 -5.2914724900340372545224577288461412479049774301082173053445794683167397107838271774221048217369717146e-04 -2.7324930546393520658821165533027058585734206673130448583013116495291900482394769351514001184216593447e-04 -5.1297216368013384481571874227799760541293750603607499937305815828656242729467020066041615003809144804e-05 6.9633106703956311213014353648156662946788813049645510688195794279574755665741039204964612366772557046e-05 6.3312849574339962515407811242198034888796651849539934223212802921711870751622846041882686507711351247e-05 1.6019997260419900279414637905954446166710964722054892622817930121436782093914522147940611197582333235e-05; 2.2260791076646969923439577534904968920716334067039220261488137271667002121474907675461709189645840575e-02 1.0873698916721814606939864991667814095422497530068506469764252267949671375419174515784260954429627250e-01 2.5276198460380132948102867339666688837140812134515171375361613890405048612976144810033324289878505739e-01 2.9589799770114067868694283166515440715840322424886334681463435963047860223006181181736100341157411665e-01 2.4461041535635913400812085431562161313694767755882688078007668507011790169647315084027395170282214607e-01 1.5894057797240952780935422466196578586330281108839515056483865286136055427251330242267280315190500189e-01 6.4932558734130005632715799747440715230940005898142900280798488956921856414308714318527540150896633684e-02 -7.7081817508228449368332795484111572208319237020094363785303875519156992559969761501881953421357147559e-03 -5.1370508632594057363982570912762030019293092625281646908397839944902919153149513013610272678339117382e-02 -7.3372083479749091837997253640799585483772023814226161585997346451228147220131224181718754833500209940e-02 -8.1386416482625621811550223212644449123962157865632870819795982045429129687788520583906197803367287967e-02 -7.8107386347923841148596147250047067610413004583340932197183889855764940491988390988596624460325011542e-02 -6.7897778151918053516269381532830408704040244705781795918797154965982706956295390747312088478522329516e-02 -5.4891805976879733388562355415142737114654696461341461825254987001246815951471148446383337762865122800e-02 -4.2676842679495918791047511475079610881963024676861013351849045610288431894627819094816337316246103703e-02 -3.2576595626028967231410474297266864746930945178630243931646409367105455216202149867090356734677662195e-02 -2.3896229078894971932563641379367929344988286139586490174536716299709279195703558716205225867606494408e-02 -1.5886401206822266360906049504499538388699389779817558147758683997854332469711872389490255383083193985e-02 -8.7232536595845548242636184922057557799910933292009274684734473803272644170123950905333768652077015419e-03 -2.7037283593366459444321927328303030221281606823043878975091404149579836712680593257160769589509710284e-03 1.7406796040454242518018444487922549521138870996735527635192843246104421862963871931179702503204130899e-03 4.3823266081830176528521968784036550893273730688070105673458454312739082293127080809659720612847969589e-03 5.5929450757678022840565067306073492997775555078615140127222111851084881462129958412335704507088367476e-03 5.8240385737717787961277080491947149549092779327124072497140183575553851520837732243778789828387817823e-03 5.7539408271476606196126721263905331936900697362624763770465938808310877218961884941093377057611503879e-03 5.4753537614757079470111166238937946369025878961399806959316438620202353576237085481708593841010904189e-03 4.9091560703969796379511918287104694832258063911320224235692218231602886195643764651262329986356637480e-03 4.0376752611455582782200448966950699543293518166943423667901620717989972041552588626396241846685947984e-03 2.9521206891538619040382823001180073064625221289090000872769551967663370213692175611310721267353077459e-03 1.8757557221968525025431175708781285672418796782945360526295762607757546361476371678160694515204258467e-03 9.4634892188843260934512179479412985957537637671816345651039302905063766904404510057130204818815583096e-04 1.7882684263725852989391952826690971981907997710724348930084803598116823519370937104949167036718929221e-04 -3.2688940953557854245238008860778370870030311087538515403334905245779483750907625587376525096478619692e-04 -5.3468121487788448673842384014215434068287059233678058422377001029668762285842002993947068189974019878e-04 -5.0147337974002490572705259172140165742111982560212729733369535857090547847803656063655741695812953754e-04 -3.3385004950550379820608479797538694269867724201453160295143023984534026790208199628652671192091015260e-04 -1.1836663008610397302695325929313574496968835701533600826715694657188086007611437952383721388093869602e-04 3.8144767890938616021625440834075845652634837306956742164336956822987495032068365836921285777485753832e-05 6.9952492732061615878121055297228170204974204941776003317329641252239601387830863563403309511899658361e-05 3.3355404076096356113378073938057485372922705565510842601448113441296495202520114315710845194838143332e-05 5.8792664393973522570928316349659187795598832558724374576357690304558186714176131948542600718583141874e-06; -6.6410440453158017916886387431757411754713758709967991706815767419256224035548420159121769725376026432e-04 1.8508695753683933213032837663621834608695771534686497990524553497789581717616754636425971612355664208e-02 1.4471582407623970399817470066534797482331487689483985345354460200883218131777004353217859565150936033e-01 2.4461041535635913400812085431562161313694767755882688078007668507011790169647315084027395170282214607e-01 2.7433055058729771117607163649896810878543334952202453594766060738236805355479173998466137937830552758e-01 2.3820998896522131000281923054693031946525115914333147416378369545927703914318559789325271130075321581e-01 1.6553070263890726984691086018690108288787515689416003029065871644786727620168015207931463514919883118e-01 8.1580642999941839305458648692943360783083497239622239012442948956210365074769082319036931466706628427e-02 6.0320451501575066092860666006640942067636980884339143460593156314184667019552106792470095395311352059e-03 -4.9311808811192163012563119747899722977572491858915994666293861109879638296014130448711120690035661486e-02 -8.2294192897462302682662618743740631645097025431278635203061467062843516919025017543200482970131403350e-02 -9.5511452542043277879287775342575881276403170993869266993239616613315267071050967597886658930464206557e-02 -9.4377976936861171602897044266340808396614333892696143110414654066644712713672545202693759419290509313e-02 -8.3572542609503141610504127701179762928839975455003953116455702412447763814613940773924693749228456848e-02 -6.7623204353956008336477842711870236271238933405272312641776081081364396059119056520771543314350991533e-02 -5.0439146929269955857529920197575489100309235085301864478499181602146023514467869327848440750739998349e-02 -3.4388836600861368686101000887421852160887155899533841716978704512949734521158895540437713865841144156e-02 -2.1014951956789594569699072882289230589901604279475795591062741594325179438302332245525063918059009200e-02 -1.0703054146603765390030179339346171877738306184332334122446192279384110604985052666459726303434991836e-02 -3.2369464747384687967962243624801922322213139515054890903531346632926951298285721252507652749779634440e-03 1.9259578795910918151947657927236932893695071391921950747730574214970089030173984285986805125855009409e-03 5.1190147654209131848194263478723814736714029259942986924493452602890115303280852388189745499270233697e-03 6.6729541302314200216754006091983159892347776457325755118706047151586132633008343756571420566145847594e-03 7.0418465768591346048373073462840638342633919478741406201153544477263144284819342659247690130674218226e-03 6.6938718591358514207335935476140003090430384313904596218649437575168002730574483669989014052946268787e-03 5.8982724955164382263621163295730588953004305994177223681948601549100465297274301723495627977377230562e-03 4.9113079389729053287844461795581734406605944661159201177061108212041438974386461041667606129179661342e-03 3.9004724311310005264669280743509185225097967907036403599159103556424589560398380365509404433468176152e-03 2.9724078930424817246541288608062108620341079304459032328853738133206069125564221267628306558279033989e-03 2.1933249445277414511178450367235901077207368242851720645762402720466152564717202916864355473034012264e-03 1.5926698968816369157538434925050796753874611681513291488480309167798462163896181788984161193098114914e-03 1.0473969634394058570411613940937041986667205734290576891708143319848636263174934509572658623384547646e-03 5.8674707731996947951868213050734482508759074202037203806636739420392876048358392521362605461133768073e-04 1.9446729085992225851889102298279088278576816044696251565923305655007458719443501339285550225997867692e-04 -1.1014074798122419962736858958121346891017485263014732759752704478577386521101287915589871177812859006e-05 -9.6790189465992721044117048488526620172235857139159949624129552091280782973720795230140183625028544147e-05 -1.0425156374632893777567899792908403585298568772138100503028722730185323601381201822320808653166364244e-04 -8.5338971025065540376800646631238879633868511896146216518710658993321454886440316490069029646574351902e-05 -8.1802803735888754940683456962938357589788030506019935368963784146286216919992617929453690450398666812e-05 -5.2573059529550192086981777053554221179363587840301061707785605802400530715742494825519327949307794643e-05 -1.2821609873637056704758425228838498659597173556763167969727460768929687491165848211249613818492486918e-05; -1.5454995230380500317044648700750713572427873162339200899492485145117797967737505790292069156871276959e-02 -2.1439604482341390353980734205874959267474832137781272220204863625025910719909144231646567152354486497e-02 5.2337485655060005570245502231065920820690353791102787543859054277663490503172819584210457686532492202e-02 1.5894057797240952780935422466196578586330281108839515056483865286136055427251330242267280315190500189e-01 2.3820998896522131000281923054693031946525115914333147416378369545927703914318559789325271130075321581e-01 2.6140591198092454976301403850807263693311269847145599066397944768608845694379981127219640492569297340e-01 2.3065383595432638818903836441853703192473661931388237850053290847231648517364894567122332549615832065e-01 1.6636999252472317285508841638986483095812328510439477459925851507144172150579934209887430857300614164e-01 8.8435824210264070667821218573650321832952246954877170497513350865332472642927110181395978101387173923e-02 1.4012430792551762840297620230139590659472497700315935989387765866522125820969564431336766462254575095e-02 -4.3773830958174898381217148697408852631613681758791158794971450524116151895499448370114676770249553664e-02 -8.0898092970546836708939260192034163534073277858993706066398185630727029423609155444330727603028983410e-02 -9.8898121721217717250554689456312456354304070098973558302714275568477861114466342819836054645597062813e-02 -1.0170065772235861356336474525957693490095160690592078783414434385447456038176914255547472198411174796e-01 -9.3470817820511481490763760076808756265409515636642356073488599126686761159094724872977663480280064343e-02 -7.8416766896219122140307037223499670760921518768999278343102271776605156709767360981610094859421406617e-02 -5.9927176843075567368593317214091678952063445458308803371710841757778226151249004493907657430979065411e-02 -4.1851944792547921560006159036011654797819224527790195732783213844777184846678064917340985831455959266e-02 -2.6024015703087889332811899776548989402117243109820767213021227661507911344767437888355048326243255014e-02 -1.3772845807412422625456145669234643197776202663224771651633089335022455137078460753451033852742117576e-02 -4.7132402127191776806840760611765690921073637415265320318537876031607459623354322180931631914791625289e-03 1.7528490293720144057583602606685050713427468264611684525124858898678043676452646900662235113838902789e-03 5.8962160893574407412963209980800887873240367717955035077339454954348250879516657744266305714372520537e-03 8.3792228538928615463578716289661896119686887859515164073209830840891415901375291236559155210311643938e-03 9.2261635522206517438310258607714860312595848907323606370779096194217341459076780469364882934493739596e-03 8.7951483230331174300583766051460992183866568631964957056651130591803589017910818047200960619220732871e-03 7.7078048671511029689718240116677586236590582905847976584315756959647093026029103700951718303293551136e-03 6.3621969527056545461488837749718755684555073937320586118966435783820746364172980353419473642903413762e-03 5.0190840885279944935602074290376761457600795251380729401937334497589633131882896331822665017926326073e-03 3.7782735690332017357084382843193749438412606030770876573225726460575011497828948109373736276870034505e-03 2.8549956290463262886156955686967519031830636297946334902355313305099290857981199222168400537963122522e-03 2.1393679031611752696575189540981294035819832307172780578503966397467344700162827593051879078637954673e-03 1.5862483735960404661799485464292927814503791949845156826977378677596906529591584839265701961500678224e-03 9.7088439138342676252374800111941607787610456312945713830930584282437840387723014157814043433396400301e-04 5.6511526733200653995488412601370704706037132301345924851773609027435363760206101715218096878464633788e-04 2.2474934900075459477778461880061082165820104226058757145919643032339470333143575067164254640260691538e-04 -8.0474578390777254704388376264778741903391442265356081453674732444740113204945925442958280938994694080e-05 -2.8912753478872170043331119890904778202920306407441099775896054386208572821913987439598072471536743178e-04 -3.4819603716098799274263074961898975673606146586593770359870384618006061700016823316122088357784762482e-04 -2.0789304689806675964322296855520482704384022333130338530975114348653750215133949057801369914180789478e-04 -4.7075467339548933043889109028635596855231290939852861204033766827895738623452236278673846719636610589e-05; -3.0093848073677772835001973818492935009389055581723113891140262322138099624968433334523223794740130768e-02 -2.9468305215450330698914127545519579650092432616395223814259866906651195023817093866806237334303214241e-02 -1.3963984559049337248585402859891015836277195792107452411466153708228302980895580278214300605783274355e-02 6.4932558734130005632715799747440715230940005898142900280798488956921856414308714318527540150896633684e-02 1.6553070263890726984691086018690108288787515689416003029065871644786727620168015207931463514919883118e-01 2.3065383595432638818903836441853703192473661931388237850053290847231648517364894567122332549615832065e-01 2.5295748564320896805653530123939633518172319755758598223951061316616823002714001247218488890313647883e-01 2.2508369272345791322680126983963766826942001130695927494771245956468965353192003817399481823431154506e-01 1.6174828112507695000686948749854325555729981856643546582619501618214456753124625757292852897002648634e-01 8.6477940956569443581600072354789386557234222366801765110521821998891618907782711721086544371163281437e-02 1.6432130503051393505859473873939074440766299555765470329239041043134620951597763746314661774646765184e-02 -4.1166194951825449151864204644280128974193691209351303358622336054033019749706592292562153318898035454e-02 -8.1438290444133302723467223580608910668185227804596371223835434414410909654891019813917210449376955422e-02 -1.0278030572112931609440506614614723116897430620095981349988393009960867691001346638806835795951611153e-01 -1.0662526076245705086200874131031760583586226565621798548594662321385005310952520250521369697673767126e-01 -9.7476005129844036482805693672155526405029559133363196864319388691906398881176058917952421697836514133e-02 -8.0847457226552013379562457350509896130532905125915940483620067226987228800879200486808638074930624209e-02 -6.1728303358151939270645632327184275885323372211017024247682914766216609801802198681467671965985801553e-02 -4.2828774069182619004632473510141267028513530152988639901674676818286986295773164072519444176188222966e-02 -2.6104465708689074920769772139343831518417262528148294956481832575157578318802715230508997103097747404e-02 -1.2249761371773540433140129154311274261812038824629591306866044228307702696364436046691555811516049489e-02 -1.5283675433153274977508916589723642164231503887752518787745815354741876385004408100828289816954278345e-03 5.8008391233615116294640807423541025453945504564959773348266717352698321609473116455903809899058673163e-03 1.0126399356489284106292616122141310807404597364833566152312321075803372584722178313899624652674332454e-02 1.1687147450365283149526288786055627477110108317538284817782982964778058154244681071008781325718649143e-02 1.1327091546190505455848138587969187451046796564246601088262251083830010634080432434132045139114047056e-02 9.9986933363839866305781397594363295549427784330293165397392983099058416249161133308834646591770385170e-03 8.3190050042406100992380395943059075933222655134632442238846816691899469947699321223034934031234824707e-03 6.6252514109109806196004412569302385784745787177123204062277215407439945871605173325321929998852930652e-03 4.9991567716186730884582444089035262429133128218917860439560996879194216608762007590462508304481020487e-03 3.6012210752343565954229144831610805424645888664371197729332658164375063317409040534514749816610023732e-03 2.4731715580117614762465463846283074136427395515556959159057306496602279746896000875309238138842602518e-03 1.5997947585747323620737380230167322672832202601203246031912577525841942881318233206834129891534286680e-03 8.3955772125470825147350059308954574663753132061242534521254407155526358974303646506967847915987661857e-04 3.2508434585711648992352842980173048606845132894287122141620996197444925714832118599803495282618552396e-04 -3.0274265015302694324644874038698540883398833179795004995852001376525923644882957545752694515925377978e-05 -2.6697820362895837859843414392447679773933445576926683258255139910627679432152585147713047952202504051e-04 -3.6394847859091652515308981680056374822335540323977611908326011425893877801010621140079962338474244635e-04 -3.1545278489163390331870860498736488326611154047768495962718673409828727670337411608469347586081074497e-04 -1.5828997222470574593453929306447504356363230226861943131346922840406283954726996282560615305019203623e-04 -3.2766327000190779392306068624607719810649835993804966753141672568493842760018168657018772635864724674e-05; -4.5021344180664934939698317754631111399407557766026298024504929532908214128515793418416940148778047525e-02 -3.3591954591486273539658118546795648164693778430103669420773496469379434141784280369216996571811607364e-02 -5.0662504357996599911195768902664920780908502105480816083806161477610867766939938858976391890959750464e-02 -7.7081817508228449368332795484111572208319237020094363785303875519156992559969761501881953421357147559e-03 8.1580642999941839305458648692943360783083497239622239012442948956210365074769082319036931466706628427e-02 1.6636999252472317285508841638986483095812328510439477459925851507144172150579934209887430857300614164e-01 2.2508369272345791322680126983963766826942001130695927494771245956468965353192003817399481823431154506e-01 2.3839001088365086905454287971382505781214214461802560614302004236724771621855582815615787462164697645e-01 2.0854966087972037769450025186115806426590712072948247227941297208649760120518445631412588261404193440e-01 1.5222972215671889500565183547639845697437381421716219036459498275216095929780783829937528211463702237e-01 8.6281515844709652696172840422032676852908148899970111490954933216446514525473493090116627053085352606e-02 2.1549586982445006868435567166838555762405160127979260086303130947023169179238055412676590308318958569e-02 -3.3038673309425257715135398559434436958458342783042810340502898968414159905455649947919676459382105319e-02 -7.1843026809163793992263710078277216447050694878454862122562234066194188933729881268823415548126482846e-02 -9.2659439770588506216765452966273007413000117604414501987591094940753360607538551735123180846489335370e-02 -9.7379725473799222494873484794850658616005618262341976983552264164905326834402388379177133351600306604e-02 -9.0390581047131986641243519700050568648224551602790218655240463082034384718360563851978843432835895170e-02 -7.6657239208198962056408572879922121402394352459630630415319342247537064058102049116123346567895212718e-02 -5.9657162595484423340266340164521909236277258915442071161666533539267066152753286626662949141706077483e-02 -4.2225771706513345852625655411851054661867375961310970671234714448671818410902383040057433136788680454e-02 -2.6007504677094915174617539933630860512061187383608747438459765476136112107076994977529621766488223198e-02 -1.2119411663416391131006542449376034040054170041985582349662538531148336051639776285549098624249243457e-02 -1.4374589151247513940329440112489257387026864508432016624822983270928841208395390635320187907799258212e-03 5.8705881029265366081932298565056841384626863179317024324396839019258215710619587305054167818781151478e-03 9.8354884128218373730932817697705990615093064701358765777562223161144311489843760512334498674950443511e-03 1.1156651326090285649500402007331069236265626609757897765349350046381631815297392451396000335768843280e-02 1.0821972776037817039181216344862484016534924829935516973768009453374758487400405788651030484116425439e-02 9.6026048425261212123008274072985110769074436821815686414920611642457432001329740225179771129167982570e-03 8.0103992799333418590624127309626854896593824758390768129909087712554689380788479533862240760303356257e-03 6.2890268966347909619325926508720997572363687182639051964111243981971066360466105944864780536913080000e-03 4.6915749143407089553491803561575514905123018632968719269801026181179032225069862124759908556717290248e-03 3.2755575241261761639432036324920884691525475985663455369144980917829627307225495385344527305728174937e-03 2.1087511333876995016111602712603960907113305005392914955202343648937769661754013365890155812544058746e-03 1.0831967492584120262336589610377300275480595233428050359662085203751471539788495310897949448495052507e-03 3.7096484769548448211043028250551864007681163464396875408637197268838536073048220349574332387518422250e-04 -1.0650224062577230773242359142827228197475306747066879117471696262122189030494670103856860105833517587e-04 -3.6696512355957673168597839586364566951028771148209474788142077418621922906603296151491587396443713434e-04 -4.2568709519704122223766927828903316604200167725712356967284754625527619762021492111016678712263491694e-04 -3.4485223307661506472818968101149931834190962278783087801845588834484231947004687001450470266229958263e-04 -1.7097473209278107112311261534503513072734960408966226400903515961110314800378552683380527732881905913e-04 -3.5574681220946017895188973808461029058745118291684356189986506217188446766209437326954500625056807529e-05; -5.7768171790247761310024887751292807247595760327635405900742753132086570343086936500202794322124568792e-02 -4.3413078515346839637737929490665378572203115473422229955402603777813964659023822242215162196086986464e-02 -6.4387672213721444943849598237327423867544809203736493098597907055958437232867875657401686305859382578e-02 -5.1370508632594057363982570912762030019293092625281646908397839944902919153149513013610272678339117382e-02 6.0320451501575066092860666006640942067636980884339143460593156314184667019552106792470095395311352059e-03 8.8435824210264070667821218573650321832952246954877170497513350865332472642927110181395978101387173923e-02 1.6174828112507695000686948749854325555729981856643546582619501618214456753124625757292852897002648634e-01 2.0854966087972037769450025186115806426590712072948247227941297208649760120518445631412588261404193440e-01 2.1919568914597741349350094675531843952826287280134893638760180708287181683862883597258173146943593158e-01 1.9470791650463979523388888122275786559115401519026540566876671669728210669348455287927469280820007851e-01 1.4670910483633892707650542285017658612912586609644590805242914423103951831108160973287538587033168518e-01 8.8040083371029762316583810522994743377481997519412903481513305689011940094175079609742691093333856932e-02 2.9949865173614407122344579725515246811736218662802416493150704623332311663354547399958310959440740005e-02 -1.9885229145660903007775126915847251596050794454710598472600187729623534111737178398884696639884882868e-02 -5.6587748456964314908217069960010753949170065794096151227221435412748041553513018890352883994411544020e-02 -7.8344333193543991177359486993223232767786181197679271843879161646303792814122494823257498424733559824e-02 -8.5879680605573950289839212462909964248051448069887664679353215288442635033564076316221197366258547996e-02 -8.2435473924321835103458897392505471085166249942826290798707787613333943070491219051195236697411610928e-02 -7.1448855632609180080449165594096427712794654598531865723917473652903183100533784784379816210914284258e-02 -5.6702893669492710888574648209633568036428739875103409319101588834149568900142647683180173289712734745e-02 -4.0800166866177191917536573520663249221736618879519719289838896741114764432098972795407933105544640095e-02 -2.5689590567905442213906194601942558344514873956668360130401840295971879278965570069772356401997242148e-02 -1.2729737645970340008732599585522371850899262811943527743257935246771969415788281634967551545186704949e-02 -2.6197918464553978330156558212484637274994369358173822054020573207391924255899277320609774395601199779e-03 4.3334708161366056448783421851337561004662346783797035347529321687513626634131966001659736517258958428e-03 8.2699118958681512921502896424226030511161282249094948554538348434608387659739751586005321439860590797e-03 9.9227445124360837296728607946019912019724669012217808004142547119605831562431274174529456712131808917e-03 9.9644079935737259290963178798037613870074549398292330822471354676120032605815899475333035209329676874e-03 8.9373376727271638182245365034980833410531869369028079873275659940457905802921932726114157015493747737e-03 7.3045890590835472972072220169144812444129750090509113268427296662003014992844573224479481472328298843e-03 5.6097206820473374288123342011142073315168461232473344048171727133435045482096990077263031144053898554e-03 3.9478392271293165144069078987927301510770514773645855257577101679872231504549859182968597120649514623e-03 2.5918052973989994218358672521268379179087677956785223613565524960736071349404044454769223908333056467e-03 1.3886977151304622158706015937019203659000616593173097127960924638288575195219415708377654932241984184e-03 6.0226589678398974661586239248188084866420537313233485526933426239082172633708366051512532946213979003e-04 3.7858445822869812185009552844581534636818888747056046262920735062259908387177396807069549865187078888e-05 -2.9014095558318068061581057854621573974852405179317245265374509331294480999650489881002849519050504047e-04 -3.9759861375147625498370408059308084515725578692581433294977971079735082639539737470007152026454090764e-04 -3.8807719910839453486598403235863266366937926139355371707179001415946717990962286319442904958643394529e-04 -2.2469572660415986223407055832263540644994141614970181467737494264118096129231816823365927739813437302e-04 -5.1237080920180512022431731790436486783891936341127909671677317504935707125684093439771219747741635372e-05; -6.6606724458695624612120988512953098133514639853206366272205675751426327963987563409787986537753399791e-02 -5.5310224270941112595841911329804606967476279865176604512873102587319401333687024106603666384530960331e-02 -6.6595544946257102144485791201755839729479402522462901741866255338499797600777899011630580558978588421e-02 -7.3372083479749091837997253640799585483772023814226161585997346451228147220131224181718754833500209940e-02 -4.9311808811192163012563119747899722977572491858915994666293861109879638296014130448711120690035661486e-02 1.4012430792551762840297620230139590659472497700315935989387765866522125820969564431336766462254575095e-02 8.6477940956569443581600072354789386557234222366801765110521821998891618907782711721086544371163281437e-02 1.5222972215671889500565183547639845697437381421716219036459498275216095929780783829937528211463702237e-01 1.9470791650463979523388888122275786559115401519026540566876671669728210669348455287927469280820007851e-01 2.0348863431820929380222072527605525661018116879423111958822125237737526457848347929333122601178097902e-01 1.8128340965540368292049324382712696976928343014566195143431667887738798127900779593168982833654531449e-01 1.3887185638993313557719917410483103646787001219544564089818282143147186939457939151921148547406752918e-01 8.7023199284804524728234720937497858212134105000710982103258975372766335807930588665143064882205775767e-02 3.4954856328373381883296158088433662143077576749925716612948697955137919846888573786821856050483681201e-02 -1.0628255094065984931874638616663368216217123461135400848386137493305722264452458564999274012492215015e-02 -4.5295425229923629029584234045896639244642568683330023310937034018391863610934644607821612130870943055e-02 -6.6380770009290101079882179321578532700659235770735279788718525473787977776226328432453154502661384460e-02 -7.4687965194218575620832221438589171617621380371496105923712960673014393094598713167044688804406407766e-02 -7.2524049416327064785507279889864443906860977061784305092217301858339999832799707529773119596006952221e-02 -6.3422324768600746972467255590851813426964673343135213101671929658446211524341873485654421205532069512e-02 -5.0437863305745320814582158755774287128192978824608503932481838267141712873102660018007135873686027418e-02 -3.6365650532329572026405188327407030503289317128828047232557837015104189866369800509869699957352476603e-02 -2.3057334491921960473849763999470003424384628503937197256184944048944482984042096933011750837924645375e-02 -1.1725125265232621083703215115899554629996041143954734800237333555981416597994229654947689674832052125e-02 -2.7847138446322425554114500207737845368209468032320455834873304153628830840192576555741729740918722261e-03 3.3286344209004036331233764864618482141708061260110528875070401106100300961510515640886208335457866174e-03 6.9445216455584642933891024880145174610424870963319834280222683744895199876399450103699088697193243227e-03 8.4937823020477574204679420214396701762558080091916259888190394498313474163932312827676567776453494819e-03 8.4187954569011265012506341152359015558956052631305101099330486979135755306498214348297323454910771433e-03 7.3123471168024205081133167786300573713663144022483800699174377456901447540800688808700602680865655377e-03 5.8769558027121070654072667147745072319134693807659820251466608318579186570111496755672398982104917523e-03 4.1781442660532297004661872980231060536734480717892552006351622089050164402197732225217048128705241958e-03 2.7213095715853593064602495599678006640201261582187076980567552717953008698966901672304130209086767131e-03 1.4239123541500637556330902342189025284357022101785013587723677423951273360306196756293416054770428161e-03 6.5382343455759174319693041380607656995324631874053052918577452182048245842593897486042509637344407992e-04 1.2319610452061665934426211173442682017509954382784332106373344024004443663924896768342472015351539715e-04 -1.5464570696932839343297797339881150982091663548332357852616793578263481011163633831711243838699343515e-04 -2.4817773134095180940369948582684261369076316854218367673172819008360084399085411224055497219409214337e-04 -3.1905527627684814345846861138327296573523550871450158212521848399158073995479997264989244728881968877e-04 -2.2238799511519835542692382209965881732889599585494244586961126917184178392308214446463306490213086644e-04 -5.5472852190709387046632609088890404313724883034154698116990017784310010442988944402178904416305847303e-05; -7.0898397467151619401310390370728261526578926641551181005867130598024465591998454946061422109256720436e-02 -6.4731909728833228494807060403561217950392435629863390056388643224474796706229134559417764562548215456e-02 -6.5239917970266393987560865682264612496044755611547531813232373561782736185488203614911264902468009367e-02 -8.1386416482625621811550223212644449123962157865632870819795982045429129687788520583906197803367287967e-02 -8.2294192897462302682662618743740631645097025431278635203061467062843516919025017543200482970131403350e-02 -4.3773830958174898381217148697408852631613681758791158794971450524116151895499448370114676770249553664e-02 1.6432130503051393505859473873939074440766299555765470329239041043134620951597763746314661774646765184e-02 8.6281515844709652696172840422032676852908148899970111490954933216446514525473493090116627053085352606e-02 1.4670910483633892707650542285017658612912586609644590805242914423103951831108160973287538587033168518e-01 1.8128340965540368292049324382712696976928343014566195143431667887738798127900779593168982833654531449e-01 1.8555403411516330522606361035461536490899301471723808349730201713651203550046690280325378276153563965e-01 1.6519343868620320577472520055947110421843481068645582640028476845727744441502507532202712146802722227e-01 1.2783651726693803056242290760081000431269092148722442027911365834094541742943768562907401933172378851e-01 8.2143961823671291312019307633136820159999811322761022129753280230640761532969000426295951985129813589e-02 3.5708302790069518542283788255172990173587644415924366543572936258802910822612541623944941095092509709e-02 -5.2027285784865576122432873140758717737986679452459952656286332083450359496277880087379534081513952597e-03 -3.5647813792902395804871107450660741840292459989696112502281201669918816282112333428930663303175531587e-02 -5.4264714023890461675020477020579202441854333271093645541049179718790798595170592861865612412111723049e-02 -6.1802647393910644627698422914255756921352294748199172811028174051612203721380536454243931373581707723e-02 -6.0649622853894390419961166375165161477700339717542820427647535460713161007303680621342517810716914732e-02 -5.3414269203475148221183494281203966788254669396054966365801082346148070132312704315550538378786619153e-02 -4.2980720983362721764268031799655946904042755181723519464528671604664245305266848114862438324150968535e-02 -3.1374446716106088101511758229048846201402891355133086009581733128624481464636170470055831933532656581e-02 -2.0370641529631256699260620067776953166903794928891862877159396351095244816607824231591180660109929348e-02 -1.0643571247925918285055635510337743687484763894956122459286318768193366008261686255709685561378875131e-02 -3.1795327744234223930664945805357250151205990517763741450647869497645864588085893436541064244860416709e-03 1.9831879711450167428506865786147375219288871138998918825284342825955986314025464924035004754857522214e-03 5.0313752438402724425336158667254644283887515944563478507982829644351200729815859668320552118162073211e-03 6.2218523860211750610762754125828541183966490098532442025451278872475461589274101954611129992282042080e-03 6.1167165863621056082959900995273678008643395317508275907990173559742896364863962060058261421791396470e-03 5.4240513715966148283919397515130554200496809341748904826813640637572318566133656116994485124875748577e-03 4.1309644344579263283166105743640514486558705529631020454269310694246064293548325677497865282620787158e-03 2.8940515295916353438767226292351810532424656470433437160039949575689755821571876438217890163111859919e-03 1.6759065161880901048897211975975683782265990416980301684289276369081183640501928189597944118694568593e-03 9.2077104795970218642888569946373296041809986634184077734148429710464764612844309890871460234677514764e-04 3.3636072097131753848206853862840107208409343175875490360953526405440650705649336972002196479065797661e-04 1.6118817500363933525571211275908810446580168747469061350774562134271842247831159153805330399019718193e-05 -1.0874151293555104967465220737442209051677769228262621191091976855723739053141369618067849645129347358e-04 -2.5258583758448718036077741513745285991601483171323185915683555272871784569998273280750986010609935583e-04 -2.1299216257632840144859206750569104189621621345686035026345127781611588561090879414800461583263212274e-04 -5.6903186752309018609837867834505446215137529005827333518567630815920790142144154237763730428268234095e-05; -6.9993407064858472412019936666187770499406982518192856887766890594304343846032080536748476109296367457e-02 -7.1590751087727973502077249412908926441031825827428666016862703348610642599844428877666878359153746397e-02 -6.1729552559471210088915683152213601067829386334542730452755420366904838402945554054449359730174694031e-02 -7.8107386347923841148596147250047067610413004583340932197183889855764940491988390988596624460325011542e-02 -9.5511452542043277879287775342575881276403170993869266993239616613315267071050967597886658930464206557e-02 -8.0898092970546836708939260192034163534073277858993706066398185630727029423609155444330727603028983410e-02 -4.1166194951825449151864204644280128974193691209351303358622336054033019749706592292562153318898035454e-02 2.1549586982445006868435567166838555762405160127979260086303130947023169179238055412676590308318958569e-02 8.8040083371029762316583810522994743377481997519412903481513305689011940094175079609742691093333856932e-02 1.3887185638993313557719917410483103646787001219544564089818282143147186939457939151921148547406752918e-01 1.6519343868620320577472520055947110421843481068645582640028476845727744441502507532202712146802722227e-01 1.6821695654854426098954025169994527922265632675204315589572856744824248821582659351010038836868560522e-01 1.4983551318020995201245873306695325959224278396771116086286465959849243216797200524561320388036724731e-01 1.1633904014306944253424907577775070450359246995137484171437822563959894374221330305305675094236399122e-01 7.5115310136943101309448001187515049377806249658609360980251807175252145094415686693126383768387407059e-02 3.3486065494267276226240585757121072942098985564871346091741326608846638797987124300663037720159871416e-02 -1.5435348674590207931959884320023684444247044741303871860759939132885967261753755494442405189146009583e-03 -2.7457375232992687076504457125225171332788621954675040663949101999415324417470708034105869247876908393e-02 -4.3593440319068976991937892608861614371628595972460114169340356613305545204866753917722170565016648657e-02 -5.1002173285902993400562987968477087062344047626095961312142764032591891358502670175261419388328510084e-02 -5.0927951778651845019737895091737046465131886794589411392511318385871186065549137136640213088799258754e-02 -4.5702915351157897784656956878124143401255476021804385392111187320787776291424184146393659658937617867e-02 -3.7296204693324290098184006015982291379279509371378745374585739854501349974612433193509105348505745454e-02 -2.7708229724603220091465906139229523590715748191691214209613214290228776102893348826144632198751585240e-02 -1.8011754851304430521896585904198282386222397179960455280026915328413745182289672895465589683963883453e-02 -9.8596826726746847150889744711600611456987350588290576017854328199694455279064138618332851707077050919e-03 -3.6432314635583407205878109104268360862846710029821318019612898638810330641349966856953442109188597970e-03 6.0921177735248284687412818979341152808013858152472319803711590581995797275853062179647650086039686576e-04 3.0267444055261850671557033471298580287046553725043284953813209123162043683040065990953593802143912915e-03 4.1209305466745907755369905223028962247063868972096380181371036577700089253096351615185077384220751801e-03 4.5616569743337532711194229788736033493115308484112616456006520140755884760337466526320217707108416847e-03 4.0505310555270214698726090186833898071627423039153490720279123259952535576131173000119335987373022515e-03 3.2698113558384163209361560296440340520381163723157196290095269307240510708565986177445679815062996217e-03 2.1606333323049607319819438172076358406752288616972756997168547198161534909489426121869254535369038299e-03 1.4305210202828594800759434990366245479592703396402547547305303206936514546442013097418423465393343985e-03 7.6426558012915354533383964731564972001043826768687436768948718780581823054750261929338357046254136586e-04 3.1117261206814022674620265661939622288341119106036040348782465233923445143213063769574686484035256075e-04 3.5130185168057435145352040753610085683861106513634582787145795403104169825061809211256588139923945825e-05 -2.6351177044672183272159212954995985509174430042568057299916819147325887749338273285777563222834175544e-04 -2.6660052605354867930556014657346882785765200366516260655052628895603334220417272910033935298143757933e-04 -7.4063761350922604486942486221491235601625760358682335887584350023834106963074797995120459670990550069e-05; -6.4085234330395569053462501697207024683671949814688811342642082308731843705604915843608093185516254598e-02 -7.4319510465757701449685818785697436236801408741997220311349752942157981024924515327201803761891191412e-02 -5.6384556496229513182541049307464246201335351495554596090812912471544651628899800987480396577751423798e-02 -6.7897778151918053516269381532830408704040244705781795918797154965982706956295390747312088478522329516e-02 -9.4377976936861171602897044266340808396614333892696143110414654066644712713672545202693759419290509313e-02 -9.8898121721217717250554689456312456354304070098973558302714275568477861114466342819836054645597062813e-02 -8.1438290444133302723467223580608910668185227804596371223835434414410909654891019813917210449376955422e-02 -3.3038673309425257715135398559434436958458342783042810340502898968414159905455649947919676459382105319e-02 2.9949865173614407122344579725515246811736218662802416493150704623332311663354547399958310959440740005e-02 8.7023199284804524728234720937497858212134105000710982103258975372766335807930588665143064882205775767e-02 1.2783651726693803056242290760081000431269092148722442027911365834094541742943768562907401933172378851e-01 1.4983551318020995201245873306695325959224278396771116086286465959849243216797200524561320388036724731e-01 1.5025683671668294715713953218128348656422923949530124489169467806960669922070467210648476675994813006e-01 1.3175081920767388896203996474897531481493418348487903108324329878031242423463794355220352434395940153e-01 1.0025684129817779020931480038805672877648881584210885191936586231788752868087292708675197692999517185e-01 6.3246437290504429893278760686189799658261192517666330909555623354564632862236190113939749146800140940e-02 2.8673237951821766533867022907886567558111543400862821288528293588382778001704266306305875068506510850e-02 -2.2145616761481415825512505537050584628384187073287656241445950450622562162291839257623132231113950768e-04 -2.1677811710757136140249503899927849312119606097145550089989949447365625083257315949574071615798419471e-02 -3.5699057770633425132630499725106587837172702737394597809723393210672227430866672571674019532283801935e-02 -4.2231384782550525088157859388764677466487718377404177847448043119805575074559014674239785338278954336e-02 -4.2603172517602890915915514621533030589951240436464690048208450317753840408429653127864768147903191627e-02 -3.8291122777623809073776936414880003886597362405954010262263361338257182752425165185744732396083589333e-02 -3.1206217225958691722200259610916803004368982044002097908845082705563595643812284121870421710964971991e-02 -2.2756915721247501749598997318531676001670899495787061376552609156270667032876229681284030569700489072e-02 -1.4996982623370768797934963479535901170609327220686800699860348853677760988091887681374557558900090844e-02 -8.5560933701046542110631955811760746490938293678727679641634695983912550667455584568353724209390497423e-03 -3.6691652333758430578888964658189120114265292767084673538716609202249084218719904562067528901255002719e-03 -3.8926320921469264341571539417418699763147062618826102115403668535655812964771180030988150527255249495e-04 1.6504966926254806354994387093855308203752022651274281353053032854939507928935263328783821222366221442e-03 3.0510460754135002806724489217797765353178297320878751677841687748236142992787312341058065954007631315e-03 3.3654734239875320089316693144564593009297461361430998089627742894893408506644044936452532692140030416e-03 3.2158890912236029326466743932517651915187413133682132891829450026199530408902669750547659775157296877e-03 2.4567440664959046632554776535116010449648922739916750600269861103259039021793092409518818865454459715e-03 1.8876109031120329179751463521827325210044058228019443098649415657034801919813613704155848607204970966e-03 1.1951772559787128812656283832750956539595918768372056348839717901318257016975935230769825882537019419e-03 6.0050535563282773563291669122972814486933828023390600291850226978753920035988062417903947743300172216e-04 1.5873449468213019965203742972180903419045387542001714891690274530676210030212962407434473811877772564e-04 -2.6390559431847233480130381140658044919977441264180975771977265343057203233050066929731725948646514423e-04 -2.9622944896931837666233869737830709063037464633727421599882863864271444824425808861345696212537675015e-04 -8.3404023280679543154971102650269131763857845902586555258926779849011011356467359354061181641501897312e-05; -5.4265106499788804869498905811375515877540390931416007897168847291800102202136000871602822612540062284e-02 -7.1732156163311459145416439007144799899498512288969076940230718993702507151791900952503015423158207051e-02 -4.9682091452053309420491925335127598382657155611268053694763259904938862645873671748354844155346259169e-02 -5.4891805976879733388562355415142737114654696461341461825254987001246815951471148446383337762865122800e-02 -8.3572542609503141610504127701179762928839975455003953116455702412447763814613940773924693749228456848e-02 -1.0170065772235861356336474525957693490095160690592078783414434385447456038176914255547472198411174796e-01 -1.0278030572112931609440506614614723116897430620095981349988393009960867691001346638806835795951611153e-01 -7.1843026809163793992263710078277216447050694878454862122562234066194188933729881268823415548126482846e-02 -1.9885229145660903007775126915847251596050794454710598472600187729623534111737178398884696639884882868e-02 3.4954856328373381883296158088433662143077576749925716612948697955137919846888573786821856050483681201e-02 8.2143961823671291312019307633136820159999811322761022129753280230640761532969000426295951985129813589e-02 1.1633904014306944253424907577775070450359246995137484171437822563959894374221330305305675094236399122e-01 1.3175081920767388896203996474897531481493418348487903108324329878031242423463794355220352434395940153e-01 1.2806525283499761515602422887295778479069480964126052267980779424981053993101909565354268251683764807e-01 1.0898472686540068885144950627761179404772793618299113215178394060967334814102296719536410326991442659e-01 8.0726634290704693089793897733676352984429302741936772165983506564814660854395771543640705494717627485e-02 5.1000057474161647698080747382945606621349146448648886488839289528842240231142288772102053193739913782e-02 2.3297300351280154120059760897304673435254203996566000647675786915675610004278106717303198078945802901e-02 1.7036199728343787678048782388087746983868947217912248248048447829496751156188007386201947018411524904e-04 -1.7558317561350592736835959196134721187715269647039087058668468407496345748011412629786206760225438107e-02 -2.8821776842476693584206505910793791020141466422622879078559219889879466201281419219825576382359015445e-02 -3.4011817361205376589081076277890065465215783377993140251894099923743859847743932518481173385942355688e-02 -3.3984929244129128786304399101863193173766430673119780606324949257316860559066766421983214826343704648e-02 -3.0221122090940825960760212729219997228527169149337224256805522448479976922685588483036464928112760141e-02 -2.4121420919554293056042098016449805876785995444222531907558009433988029885038931326800870475396712344e-02 -1.7786703458433596383970336817664858127549264026787316860276006590733372707142357024746795054451312038e-02 -1.1977146712971096851339160102171716920431503514277465130426257397033403822004690877537397841193574986e-02 -7.1293798741708334155222528626944648363885496752444576163725743256564772274369797123019892093201981888e-03 -3.5028036171149353342832340044545496550058445277050524836374527975125206961053279367865778384526875578e-03 -9.1274582089472664080392486357607824191637366169837311731729686324962206876397312164050952816594946761e-04 1.1347673200331313995070234036544986045775984848420331888831110518041889553229726856490429943634281592e-03 2.1313913731777657818909251571939125235499427745059021318414038868439933597220555220954638927184351668e-03 2.5900616823028393842604374679796701760090469984312762827380487820736834859643447288680528753358884803e-03 2.2975385210779647750113974096770596178710069731266416879790745272004991163013896077768014870344820908e-03 2.0257829896007109993359969047646217176980065766997244119336856034192228956598915137981492009122321440e-03 1.4619125495812636166532488715814565145597876833074202743035725598767662235725038437647468656768274920e-03 8.4208141404041476261259607589100009062177368714470436588827494295068403022114200932353342969681018149e-04 2.9793777521826882488057178197687734701780662932490528796480638593443831534976345599499468299869351959e-04 -2.1006782847843530754669857711494055790424651407844179919003028366479505287615980195725707648274956362e-04 -2.8226740659834245390859989876249657327430620509364226710544465343266440876718599050686158034709297593e-04 -8.1484817365593264017735923626130857888493039175051480623394415375761936453620091030416793550729493889e-05; -4.2315801184805643344892663890242273646943847145575557056144761816018934584048233264435740724565776475e-02 -6.3379826078491671273310500059929036507559143065166120017868274143292887542146778491716119482167234436e-02 -4.2557835329008655028424176531951436283844536658363813215410344366093416539357460002002531862223736412e-02 -4.2676842679495918791047511475079610881963024676861013351849045610288431894627819094816337316246103703e-02 -6.7623204353956008336477842711870236271238933405272312641776081081364396059119056520771543314350991533e-02 -9.3470817820511481490763760076808756265409515636642356073488599126686761159094724872977663480280064343e-02 -1.0662526076245705086200874131031760583586226565621798548594662321385005310952520250521369697673767126e-01 -9.2659439770588506216765452966273007413000117604414501987591094940753360607538551735123180846489335370e-02 -5.6587748456964314908217069960010753949170065794096151227221435412748041553513018890352883994411544020e-02 -1.0628255094065984931874638616663368216217123461135400848386137493305722264452458564999274012492215015e-02 3.5708302790069518542283788255172990173587644415924366543572936258802910822612541623944941095092509709e-02 7.5115310136943101309448001187515049377806249658609360980251807175252145094415686693126383768387407059e-02 1.0025684129817779020931480038805672877648881584210885191936586231788752868087292708675197692999517185e-01 1.0898472686540068885144950627761179404772793618299113215178394060967334814102296719536410326991442659e-01 1.0282748435383978266600066704937323379063724736499479659576092197316998854664406472387927250889555224e-01 8.5863355171511800972183192169327360600548267292737061568539283968496369711731633403334390404880319026e-02 6.4220400776193958046986099528167754786753328819580650586259393840033308149135539998887628624848810074e-02 4.1079901207561658026994589288479627407390363661387142677054914265572773867311964869682572792784910803e-02 1.9396157863865756228449213382288516366114893227304526685858722088693828077678404691276297159129466942e-02 7.4049745540355026875240102669666897525806368826530190214328499669265295013052883799940197429694018834e-04 -1.3112884440746005750916298024962384219908996535198430856677900555205823119459207508641262210683863231e-02 -2.1786766296896508628602160527151729958014395100107509445953662616849573497629355051887784657301099707e-02 -2.5558260712924083109329357466978831499081037448371830236312136768238148307148054329638559721374819742e-02 -2.5336153333882348893681711392498100729033528539509407019175517600318662127391777754233039947021135681e-02 -2.2267074071066484541906288341658656004920350504854565360566298474358839304920902920150569044322741868e-02 -1.8138284416157167330847281813963519841745836112201327034644047127904499796227405977534464340979918673e-02 -1.3716831978255453033023893730690790249057971117798236738818010103683858287570271224673977937875521349e-02 -9.5560036492311737950028928302393729270219225009629213646870181888790676595856567552347177536928139165e-03 -6.0648403407027063682222072907212623222785190312155235579418766342557703206984451789654638266727214205e-03 -3.2649872658411700210529298125915393148562833876860493709945925557147884618535790388345590267336984696e-03 -8.7215729081736673692119356782775412119671281586081385223605780926445610820540873436613171905209997538e-04 6.2842971266865741130852565742479102211758436289915476631793784325709274011099638544982681682940133680e-04 1.5696759187894315962304910559807001234342224645853063838427150738868759326276469918459503936203972609e-03 1.7511784510859882799100611285445316258040552376195395638775811651703815318338765255947483788630381399e-03 1.7961326651827827601560791384843251413880888377119898183802162372148150882251323161815208135145114682e-03 1.4592135524494765948756513606153764138929502202593196723533311137528761323635104706107964708143173536e-03 9.4070593677728569029133460641133650069557035446841484807570162097909121070288106272555866226811552476e-04 4.0579551965822383553622654813879999386800359511015499216393622299573229170257992796047551401717613106e-04 -9.6045324889932918365118019625395777703403884383285969728795602196529972421901051945769053989982833786e-05 -2.0608087358550969395364768728173934777740516756394848977312777339466692141872004610124492665724594044e-04 -6.2566136866956069156419900324238146523795788699188055596086073683737808755357651480685568599688653957e-05; -2.9952106518865034093823388204035959672353860862706684314687012458363679034422667125378035025352371803e-02 -5.0833049781319959463205701046913560166879590248296246256408804527737787099914785259094461395276810331e-02 -3.5326441751813765130201942751784756152716395877647840472247823122871805846744688030026312017023054693e-02 -3.2576595626028967231410474297266864746930945178630243931646409367105455216202149867090356734677662195e-02 -5.0439146929269955857529920197575489100309235085301864478499181602146023514467869327848440750739998349e-02 -7.8416766896219122140307037223499670760921518768999278343102271776605156709767360981610094859421406617e-02 -9.7476005129844036482805693672155526405029559133363196864319388691906398881176058917952421697836514133e-02 -9.7379725473799222494873484794850658616005618262341976983552264164905326834402388379177133351600306604e-02 -7.8344333193543991177359486993223232767786181197679271843879161646303792814122494823257498424733559824e-02 -4.5295425229923629029584234045896639244642568683330023310937034018391863610934644607821612130870943055e-02 -5.2027285784865576122432873140758717737986679452459952656286332083450359496277880087379534081513952597e-03 3.3486065494267276226240585757121072942098985564871346091741326608846638797987124300663037720159871416e-02 6.3246437290504429893278760686189799658261192517666330909555623354564632862236190113939749146800140940e-02 8.0726634290704693089793897733676352984429302741936772165983506564814660854395771543640705494717627485e-02 8.5863355171511800972183192169327360600548267292737061568539283968496369711731633403334390404880319026e-02 8.0653480626231430595607584944108333282809906719719745508201755950670403526810835411123963391619325767e-02 6.8575053579719666926183901723478364630629683358212257997236436516398560475514891180558951351130213675e-02 5.2123506308564625565231339580446848663030605885541788678962054977455314373057275800434810357138475968e-02 3.4117675103131720229249509178062622028092176598642882220984746354039043885564265159656005450299521544e-02 1.6771923517173060321729044800813049120034044170661980077438695635017917396065778860695809939004281226e-02 2.2166443369134226943394242515277916469663071561949234662780913826223319924911062326134891271131184657e-03 -8.4957962761400641776185163416156178354231754287973493073308423417477501315638174777063327072666710216e-03 -1.5056223980710185934121042885648638592895924653308296362547211520341970456170247588884749321638562674e-02 -1.7964453353675581887694049628273706209942608034155771793728616350526603621062271356300745858422509629e-02 -1.8007979324981815784306174193587812754544270167249174198647231817803714042486015323420306662661078697e-02 -1.6425328005664500695247322051802513951264786975161550391974372910404187890629749257834684746743788972e-02 -1.3865231705977267589598037052569051365120457190798384620741519686318867618861573186441377024579208857e-02 -1.0854942434340409109146459774008250985798089789469860565493002732231191891352734868302441294885516779e-02 -7.8691694462767208797309200527113047971939974230046423032976717076100588815106122883310866641016258280e-03 -5.1352740220597749564315204746214188127937912785413084610306753734548405708801680126843327840023761118e-03 -2.6711018930419201747455544117422141057503220946920911649174685588715292023924800181770258979519047289e-03 -8.5914942049807032077066384388124433620268487970198302329992571383527360156097313874950839096753139570e-04 4.2354697429792466650122538814090265163231616921512654343463117531589000949449858686858857573186435269e-04 1.0427963475907300031875390339533327497482323033297678977915028886414446793809247927523465752698105397e-03 1.3279599219591721203231183882012914159167232828949966735180927226197146816747760144535146978775514443e-03 1.1960009838846927046488990985463535533381528788944914832150544343199536311179784333679563002806718186e-03 8.4249846698300163297341293757010116999486972702495860839751314230017677496196607764427630349769186516e-04 4.3651897399101358522309227668643966552495626019086715086922896620092379718606727686744764334634617207e-04 5.6363219154300232236026918150726118231532183882482265562313989876733931965272380877070517203803212103e-05 -7.5455272926679537997968774036089272205932921558053336015378565065292522802849260767183447478573822572e-05 -2.8155984580748476978092583430569356624043630977687284594085887610167662495894815115893330619814080996e-05; -1.8425916881057192813119185918904235270099196418545577620549593058837360343104722232185074702272781109e-02 -3.6753866395164185987988738526203719364213748800672771957725479164811481878599414115252692742270065380e-02 -2.7833839735506407074177414009068507400820703024946582888199458264372518474891064993456783732844819288e-02 -2.3896229078894971932563641379367929344988286139586490174536716299709279195703558716205225867606494408e-02 -3.4388836600861368686101000887421852160887155899533841716978704512949734521158895540437713865841144156e-02 -5.9927176843075567368593317214091678952063445458308803371710841757778226151249004493907657430979065411e-02 -8.0847457226552013379562457350509896130532905125915940483620067226987228800879200486808638074930624209e-02 -9.0390581047131986641243519700050568648224551602790218655240463082034384718360563851978843432835895170e-02 -8.5879680605573950289839212462909964248051448069887664679353215288442635033564076316221197366258547996e-02 -6.6380770009290101079882179321578532700659235770735279788718525473787977776226328432453154502661384460e-02 -3.5647813792902395804871107450660741840292459989696112502281201669918816282112333428930663303175531587e-02 -1.5435348674590207931959884320023684444247044741303871860759939132885967261753755494442405189146009583e-03 2.8673237951821766533867022907886567558111543400862821288528293588382778001704266306305875068506510850e-02 5.1000057474161647698080747382945606621349146448648886488839289528842240231142288772102053193739913782e-02 6.4220400776193958046986099528167754786753328819580650586259393840033308149135539998887628624848810074e-02 6.8575053579719666926183901723478364630629683358212257997236436516398560475514891180558951351130213675e-02 6.5338459416653670567971202670361696789723745060950492675740327572730906297693391160074392409423587089e-02 5.5908412761127271933852707301637992872394485906457204865060152315115489751890576567052287309920938449e-02 4.2628468375087296415053766824531033473015579458586612101015365739940194937769424933837782058402660388e-02 2.7885731923254411356833542395324995866464834109426571786965964562498575193678055334495019424587943527e-02 1.4050078503065456162595678982712901395605491915741858491022467488669055157509030647658898351507670920e-02 2.6883505885757463152754261319581413973971609589405399512961573301628150995543773205001303823742735864e-03 -5.5161538733571404454428020069141333421717124498539057117788833060974889869376064611839956449259354371e-03 -1.0567644397499485276604252074957575892213819964382305316982723941578742795801210491634497727175808994e-02 -1.3013024148023662709581729039685603168755795782201082877955361051699103455279316730126543028033444691e-02 -1.3572949974452606035532363859173528396068783263356152927631279653203042245175946441389195314115939282e-02 -1.2741959877886242402241334850971145260729805623370024088346656072635749936754764039191500888536686175e-02 -1.0964478877479265508109944230646820313199337419446004679189703067524028665279001345978381771740770719e-02 -8.6719576275343059669254272099280055290080921344369518745544185323720257085259609607640189346383012382e-03 -6.2203346577120995341016963071120208009775162472796893374827700444709338581577203899356315309173719442e-03 -3.8582008487625460845767071571757836887032464050457752798979500296819365023971761883302298683716337409e-03 -1.8893320917111439354361985670594199667809360071549097134324114191885955437428159353314698374232737766e-03 -4.2593128406800331586310159542432956380299139492064555286570782991128118232285055034669698182193367060e-04 4.5365541203425446335057348939543039690852158681480387732653043283453821676245687462671955109173698925e-04 8.9094978571417893417216697032732928477952059239850672521004296524786969101293836144319511287357563155e-04 9.3363957718264639709921153023449681868420087895446983428034734685702604595899689486639232830906213850e-04 7.1748151633274464014049000379140117734234994382426103104898817214316030576199498525624729991493145107e-04 4.0595688113580339001034305715820790003837449680336578951578677837939331622521867370848846441878472148e-04 1.3407633972697200164542059801767292692160230860253241540784380952436236148785672416636970943319087140e-04 1.0433953846282113400994307762191274318777372446426263466939687368803931449003575087347386615516297432e-05 -3.8274599788007087300039444931933099148475622680774658064249564230572873758617747298985259541259988297e-06; -8.3743528743816558527039906687504403911120472567968697672277148728571388618261939396462645773885004407e-03 -2.3694496199896076446852562490288748889043782558064145869313314861573152444286699025548455264449163886e-02 -1.9696567209794162302885892258613490585586539019077119960138719151825052167265086942189626050864437349e-02 -1.5886401206822266360906049504499538388699389779817558147758683997854332469711872389490255383083193985e-02 -2.1014951956789594569699072882289230589901604279475795591062741594325179438302332245525063918059009200e-02 -4.1851944792547921560006159036011654797819224527790195732783213844777184846678064917340985831455959266e-02 -6.1728303358151939270645632327184275885323372211017024247682914766216609801802198681467671965985801553e-02 -7.6657239208198962056408572879922121402394352459630630415319342247537064058102049116123346567895212718e-02 -8.2435473924321835103458897392505471085166249942826290798707787613333943070491219051195236697411610928e-02 -7.4687965194218575620832221438589171617621380371496105923712960673014393094598713167044688804406407766e-02 -5.4264714023890461675020477020579202441854333271093645541049179718790798595170592861865612412111723049e-02 -2.7457375232992687076504457125225171332788621954675040663949101999415324417470708034105869247876908393e-02 -2.2145616761481415825512505537050584628384187073287656241445950450622562162291839257623132231113950768e-04 2.3297300351280154120059760897304673435254203996566000647675786915675610004278106717303198078945802901e-02 4.1079901207561658026994589288479627407390363661387142677054914265572773867311964869682572792784910803e-02 5.2123506308564625565231339580446848663030605885541788678962054977455314373057275800434810357138475968e-02 5.5908412761127271933852707301637992872394485906457204865060152315115489751890576567052287309920938449e-02 5.2957116552348843404601704675371979206300965259203058779744176252021808304542109286742252523055101141e-02 4.4869488336501812611347429258684692148383392103172833537892373067194903185741926527331841615029734957e-02 3.3841640821210229990008956977112735477570271930901094088407281782628249635297963588285339545979143507e-02 2.2077171908712280503465920089902775648986671388690627795154831132378307455478261246948515834389522598e-02 1.1378877351976084810220453173378848350737266137160997728532084866430206550113933089264028482684721776e-02 2.7422868508353419434803560708238335113073479299395264254992214494209293696105907262101329372313624423e-03 -3.5147106835206663876457342925526577612981246636430255571373717864458309040409444380859329512316360067e-03 -7.6208725116855446086020635244629565980449977051079485972951658079509888214511041977129261552685344848e-03 -9.8314327055924617757233329158518326799706311490345965504612886763075680163653671143269968386472387460e-03 -1.0471651277960213074493291125221510094190248407021331625780742191330158685635511528026419500044292927e-02 -9.8751151082863702889901487302401532689187105237180426895456786673261528585538116359347272489773514818e-03 -8.4111657679642149198722478450964434609886375254514451060782965304368238982630327627044838382447890710e-03 -6.4840807174271986955193009796480262261910184447256230533648830036768872026063299977822190432470499069e-03 -4.4822388975960574514967265659228406178234759803044548145530310645759137629547572873077509505312879776e-03 -2.6175124193303814898416611894398595630572183044532172352856504920218071938607658560939257687034738590e-03 -1.1432332578326053934946713812100837979959576761515791495747436054555196449858196025090545612129411077e-03 -1.0795216674696480632658281169609411531046920293273202797227109744438657549898605918742848132090606519e-04 4.2948580056569823388673555580379926448650708297476311211989106986088879523862437975773101624926532793e-04 6.0545293264015078098788509395669211112506961867010486669404870260598680647624076139385641359819020392e-04 5.2932106454136273950686350169702566290706580938216360934294379944912233656243765169153521059805429948e-04 3.4577246432170813419142196210996048347611330335584677775837913353420941060981422105700856467560470320e-04 1.9331150724935041267756502794316062139467322357945253998265030069528241219625966488515095451716705838e-04 8.2182925528279572898400155731881150650568127035232669735353017470476315328119713276143083923576839417e-05 1.6476853083013293913657854968759304644784193451620237064631498717483737332480405915974024153157746821e-05; -2.4767809216854218606424808132076619008792831897332552810483116958201054667408965062415908803277547821e-04 -1.2485638298908230051538869616853241624967280409650729641307015153099494895201156121308785230381497383e-02 -1.1513423836866840126662870650286849295037669515931224271877294144877619517475579602064084218799848320e-02 -8.7232536595845548242636184922057557799910933292009274684734473803272644170123950905333768652077015419e-03 -1.0703054146603765390030179339346171877738306184332334122446192279384110604985052666459726303434991836e-02 -2.6024015703087889332811899776548989402117243109820767213021227661507911344767437888355048326243255014e-02 -4.2828774069182619004632473510141267028513530152988639901674676818286986295773164072519444176188222966e-02 -5.9657162595484423340266340164521909236277258915442071161666533539267066152753286626662949141706077483e-02 -7.1448855632609180080449165594096427712794654598531865723917473652903183100533784784379816210914284258e-02 -7.2524049416327064785507279889864443906860977061784305092217301858339999832799707529773119596006952221e-02 -6.1802647393910644627698422914255756921352294748199172811028174051612203721380536454243931373581707723e-02 -4.3593440319068976991937892608861614371628595972460114169340356613305545204866753917722170565016648657e-02 -2.1677811710757136140249503899927849312119606097145550089989949447365625083257315949574071615798419471e-02 1.7036199728343787678048782388087746983868947217912248248048447829496751156188007386201947018411524904e-04 1.9396157863865756228449213382288516366114893227304526685858722088693828077678404691276297159129466942e-02 3.4117675103131720229249509178062622028092176598642882220984746354039043885564265159656005450299521544e-02 4.2628468375087296415053766824531033473015579458586612101015365739940194937769424933837782058402660388e-02 4.4869488336501812611347429258684692148383392103172833537892373067194903185741926527331841615029734957e-02 4.1775720473827689156573762294516898751623289743980574223660880499301668763546066336050384746759690410e-02 3.5001444548748230616845015384625248879515758067832661478592381292579278015531897274896743658147470978e-02 2.6238163894071823873606141958534048129444385004668321338940180171842333512493236777671968399070848274e-02 1.7242066460227407418853505615055403985234994957386387353377381009353057355308485272651200088511250359e-02 9.1242129852965746365512745150827354669611234867144945799612081710025158921656431042571235063979838003e-03 2.5459014168061911375183192447066955386702904777932804918319494864246056286400504886710301885187071282e-03 -2.4812039825952597655252344011365118241069407541686492390129323672534145693651487105312345122048446194e-03 -5.7630180260757063623576777002334682623877201313364009937024590480624543145112304848468547643154772727e-03 -7.4744942020512984503203663702927352375821420877340461400811412087999875836342899318870004518029726965e-03 -7.8677179223628610864312870620830507228769822043821709557052714558940298549096822098110790530500718831e-03 -7.2393785459117122250914729050241236435021615159627493633069363917606892527712682835596540639477441330e-03 -6.0019047026689293572867587775502753787183885157933427148367127114166248829367695565925025865405031658e-03 -4.5909162329569068657009465396392267022779098120709808626011383994492512220458931414177645518031534283e-03 -3.0442791733138530418298358313264672909611453317883382865112861757153900772718494758801888983919889726e-03 -1.7226746887723101249557780867424857232193625624605602792904315613372248207322193234458137929582316315e-03 -6.3951734450115862281114995360647727406020894567600527993015079061639000775445534915784361248674131364e-04 -3.6540596019788960953293444214860045236485289083405305965722041524330055411422366728892458062716325212e-05 2.7432134695590432445594463066855451597649114363433552077146312926593901420328225889035246599723686659e-04 3.3254750238213191701270648311461092468907911518377986132859589769746260081308246384789641157896583727e-04 2.6035465783465043262957094299974353402855392157632748404160321888640308363960546879622131388611616419e-04 2.2196942500912526569933534203787728964490995968300014727902653605053058864768652459307672619631608912e-04 1.3668280534658619973701234490397246278884182335307337840166216922901916020727314360921379171704086663e-04 3.3081806759187263661604843626241349802724197815931328938720211713249832109885048737972774256598427748e-05; 5.7754338301228574495690036060943754874491858689039404949865129538573046285369232789361444001994111464e-03 -3.6888792144153955586261554415141385878961732036740783105086588347899027445496736163949478092038815585e-03 -3.9336559654653184498606937329276563276313539971213998168957981691377737709192488328624450216407254769e-03 -2.7037283593366459444321927328303030221281606823043878975091404149579836712680593257160769589509710284e-03 -3.2369464747384687967962243624801922322213139515054890903531346632926951298285721252507652749779634440e-03 -1.3772845807412422625456145669234643197776202663224771651633089335022455137078460753451033852742117576e-02 -2.6104465708689074920769772139343831518417262528148294956481832575157578318802715230508997103097747404e-02 -4.2225771706513345852625655411851054661867375961310970671234714448671818410902383040057433136788680454e-02 -5.6702893669492710888574648209633568036428739875103409319101588834149568900142647683180173289712734745e-02 -6.3422324768600746972467255590851813426964673343135213101671929658446211524341873485654421205532069512e-02 -6.0649622853894390419961166375165161477700339717542820427647535460713161007303680621342517810716914732e-02 -5.1002173285902993400562987968477087062344047626095961312142764032591891358502670175261419388328510084e-02 -3.5699057770633425132630499725106587837172702737394597809723393210672227430866672571674019532283801935e-02 -1.7558317561350592736835959196134721187715269647039087058668468407496345748011412629786206760225438107e-02 7.4049745540355026875240102669666897525806368826530190214328499669265295013052883799940197429694018834e-04 1.6771923517173060321729044800813049120034044170661980077438695635017917396065778860695809939004281226e-02 2.7885731923254411356833542395324995866464834109426571786965964562498575193678055334495019424587943527e-02 3.3841640821210229990008956977112735477570271930901094088407281782628249635297963588285339545979143507e-02 3.5001444548748230616845015384625248879515758067832661478592381292579278015531897274896743658147470978e-02 3.2502546065245158669692599560305232547136734376952595132650229548818937441798789467341085485122304347e-02 2.7253131713825094556630450210328913760488047659103139312935816840158708786821490838670464902167381203e-02 2.0660705314849590424139998947928173828577086165746401216384338407136014823278059293447071587953213568e-02 1.3831259580355933984973424665165731398258186556264090115072090267407103753939202835318724013015846898e-02 7.5631196628918481535226251612790097167845914909982883118174982196844799784874745766135505553829828067e-03 2.1863073441132711635150926004404835385209419606318117686323640596072485735672927793254067696024892288e-03 -1.7055369007198117018864305285843988917225648978708117810742530930630536625200520960628864952690525012e-03 -4.1596582953928896870532727709847738628685652955113786659339675020019254630523901798599762833609531124e-03 -5.3461066714703255001547004314083094155428541599845538860277516505635709835643923600552996105194780658e-03 -5.4976210107730700196291468083916931114027874500019276165541149168620835916695536556005108038116875629e-03 -4.9954981864740070364164128217021573348398545495290200176215539763878444633197921912167535371101050385e-03 -4.2913781673279840514889746499185934372062484406622419584846699501965602942494034558422494931970182296e-03 -3.2384391614353546017967490075425945145774705687018167429056168933876083518670389469748214600835260466e-03 -2.2156202250337427789888301224348237019057916486629069655923675436881819369081668896070533041303003260e-03 -1.1753354520348930613414354348429381795656071727899758465941571238822666874194282095614980368070676838e-03 -5.5549069346245463667201599068216397161333647392522001980587426779862068716342244364425415490911058949e-04 -1.3047578670940843556538227702136751912855498076286712017297666541377654698698738929074929589159018415e-04 8.9692483404646075363969061740930817054093633980501282750116537883118490153858729023448683957152394302e-05 1.7709447604966031213221950092338473114321436883798625299062873660367949069122715804305373896639356689e-04 2.6866840682556207241847344766777374545391644527633704492625482848931131933442551282584375234377170697e-04 1.9970252528745951318794758576809930161738393040119183601654094789359871264235722334393307610498657106e-04 5.0971741656479517783802251052716505318248663318819442295489998397800379740434444496419870311395626940e-05; 9.6202988485754600705943873571936941323075211677841154870566990509577111980017545542277278513461887218e-03 2.9658328179051004734951793590918101125415162008810346181530645777413336780665047246110946962667106402e-03 2.1115915254739388856204144876717715968610148481485837073808190444001720080844757185106421640436594249e-03 1.7406796040454242518018444487922549521138870996735527635192843246104421862963871931179702503204130899e-03 1.9259578795910918151947657927236932893695071391921950747730574214970089030173984285986805125855009409e-03 -4.7132402127191776806840760611765690921073637415265320318537876031607459623354322180931631914791625289e-03 -1.2249761371773540433140129154311274261812038824629591306866044228307702696364436046691555811516049489e-02 -2.6007504677094915174617539933630860512061187383608747438459765476136112107076994977529621766488223198e-02 -4.0800166866177191917536573520663249221736618879519719289838896741114764432098972795407933105544640095e-02 -5.0437863305745320814582158755774287128192978824608503932481838267141712873102660018007135873686027418e-02 -5.3414269203475148221183494281203966788254669396054966365801082346148070132312704315550538378786619153e-02 -5.0927951778651845019737895091737046465131886794589411392511318385871186065549137136640213088799258754e-02 -4.2231384782550525088157859388764677466487718377404177847448043119805575074559014674239785338278954336e-02 -2.8821776842476693584206505910793791020141466422622879078559219889879466201281419219825576382359015445e-02 -1.3112884440746005750916298024962384219908996535198430856677900555205823119459207508641262210683863231e-02 2.2166443369134226943394242515277916469663071561949234662780913826223319924911062326134891271131184657e-03 1.4050078503065456162595678982712901395605491915741858491022467488669055157509030647658898351507670920e-02 2.2077171908712280503465920089902775648986671388690627795154831132378307455478261246948515834389522598e-02 2.6238163894071823873606141958534048129444385004668321338940180171842333512493236777671968399070848274e-02 2.7253131713825094556630450210328913760488047659103139312935816840158708786821490838670464902167381203e-02 2.5323641079693284211525646453382310470801960806976808949185972961582438885924903649726158145293960705e-02 2.1346786704743006327195677658538029379263476501343857090889216544090433082435204148664270485753746837e-02 1.6241777860241410642358402983086501496080237085840710630849173637829860994316998231657742411468526398e-02 1.0827702386413336988534278847116867606999795646200954622145477995180599341273730771724057924091474889e-02 5.6988078615707826850238269634382982689063807006050615504962784557583134605624288296898961456199975611e-03 1.7139330541611807198924522538171629377970907382442729412967722675385919451050219401087938780300423089e-03 -1.0851772028952068137153034044674365875209776389992986222713048643976852481999180915163841388131913496e-03 -2.7904028060864068744690460496290756958912020731360782328886363210327346151778260531459243175956611783e-03 -3.5509282889566504143130655111511226669816131109306428279888243280638561279159795069545241751641935765e-03 -3.6770530418934612082349589058894732870547413129153954227829351100065629409252194403305756352815724183e-03 -3.6047090692813299945732419132700955959807713360922344432981368686616386982122947814784368850225989025e-03 -3.0702853172065716630000276465985696326239423936965960131712961294502394106492351697301780386859631763e-03 -2.4275254994312721623385396735752777304267958684321220223831515181620085237183407570403096071165199149e-03 -1.5553819886470090019906599324403062797612053425779700378140593015403662200229060759660337735390191584e-03 -9.9034202366206922761139870072152508910711167945340538305376551654418991103351058241675104016590557989e-04 -4.9451467274229366432363289585023611945694232775329168961101616521208692832345055816127308452158866431e-04 -1.3355315508971193219077684018783842464970621172152989245463114593590276830909151515942629391625904318e-04 9.7071659737980024828711485973897131043125098618485028408462101787069766233607642701425097681500269448e-05 2.9136460779997146754504556613456782455557168856229095916620606953317670225013624586129272003263269546e-04 2.3771711574506631946548665288641851241141547549889093820592720199952430852825029305058435690517222562e-04 6.1858829319612503686387708528690676748854014913897274153359334069583058118886712583294867890740092920e-05; 1.1460031858469687961480049077634201438711101351164990702723269887872942391284771213333879083008736450e-02 7.8117686997049775198713423839251625652576897819617506825709895274319268266912775909604218556676333247e-03 6.1173477997585295367027537515827945922031728668399089174411411651068667117394467031787922282086172398e-03 4.3823266081830176528521968784036550893273730688070105673458454312739082293127080809659720612847969589e-03 5.1190147654209131848194263478723814736714029259942986924493452602890115303280852388189745499270233697e-03 1.7528490293720144057583602606685050713427468264611684525124858898678043676452646900662235113838902789e-03 -1.5283675433153274977508916589723642164231503887752518787745815354741876385004408100828289816954278345e-03 -1.2119411663416391131006542449376034040054170041985582349662538531148336051639776285549098624249243457e-02 -2.5689590567905442213906194601942558344514873956668360130401840295971879278965570069772356401997242148e-02 -3.6365650532329572026405188327407030503289317128828047232557837015104189866369800509869699957352476603e-02 -4.2980720983362721764268031799655946904042755181723519464528671604664245305266848114862438324150968535e-02 -4.5702915351157897784656956878124143401255476021804385392111187320787776291424184146393659658937617867e-02 -4.2603172517602890915915514621533030589951240436464690048208450317753840408429653127864768147903191627e-02 -3.4011817361205376589081076277890065465215783377993140251894099923743859847743932518481173385942355688e-02 -2.1786766296896508628602160527151729958014395100107509445953662616849573497629355051887784657301099707e-02 -8.4957962761400641776185163416156178354231754287973493073308423417477501315638174777063327072666710216e-03 2.6883505885757463152754261319581413973971609589405399512961573301628150995543773205001303823742735864e-03 1.1378877351976084810220453173378848350737266137160997728532084866430206550113933089264028482684721776e-02 1.7242066460227407418853505615055403985234994957386387353377381009353057355308485272651200088511250359e-02 2.0660705314849590424139998947928173828577086165746401216384338407136014823278059293447071587953213568e-02 2.1346786704743006327195677658538029379263476501343857090889216544090433082435204148664270485753746837e-02 1.9744997230198449894534015238738123338772478676868410479151093805458126430027519957733792155982581753e-02 1.6455175374421456594810237707110341581685888570274380860263890017251063642359763706823696317100283810e-02 1.2266478240746254892566682757856367793887077594317115627574109228501871112759789289998046637976525548e-02 7.8304342532776159150136263142362833433022764084128916381193578625635768077682363741399940606277746353e-03 4.1643602356256443385280564517507502925244374911352688974987647917489365287270298745023488934794516597e-03 1.3664513744129141858044465796465153718243657384969798040650175276299145906677641664354765094670410331e-03 -5.8327165354787617524744357438459901448842490323807312431535740062146786792381341262636507367942108596e-04 -1.7255506591452722495598934651675196687807295267149593167065560499833781764028396190818041439326202295e-03 -2.2965783022382800308907116368256785457344905356075457254036540048140088269765578985068663915749936859e-03 -2.7056725679372418223395513949915989891730708623851771954570311483364669967831048262929068265658677301e-03 -2.5991366675343640030963525371335868441676678005511897524471133319130885717492940350783756798365854149e-03 -2.3274558139190187846360843000235039408730889383524418906392932928779447086276014825354570331769205734e-03 -1.6949232221795102880769228572234567020144793135206930895534490113313408281886025336560480997567754791e-03 -1.2560587827733494931495545321699336148027416746239030103762099407826193281068156753868795329755691008e-03 -7.5242785686613256704532291972372323743564737345281832243770618319213829531944889519486543453163260923e-04 -3.1505436095096146856116358809093233232612439747778887263887731147200136978858979827656659447022422067e-04 3.4592977670890024387471155539181311331239188285114005659527774161266481361893180756768233884613455214e-06 2.7600283265677930002836109022224620674664075809442395486117522234401066302534905292756879411371046407e-04 2.5048886350171522771218946742473312557868687962120042888370928715451815012228608000415166889122567379e-04 6.6948357903151866573305619155515040046909178599908212959901616083949230563809236121484801377411686376e-05; 1.1618473490508285836585759878179305998967584172975051254225083253581744080947463598137101286404407768e-02 1.0707343991350621647395307109798915650381592281407620390777574023014960308179619917723434191112234419e-02 8.2252949378700482451867023743246919896643444508077259283050751087032183871333320131164454045828500647e-03 5.5929450757678022840565067306073492997775555078615140127222111851084881462129958412335704507088367476e-03 6.6729541302314200216754006091983159892347776457325755118706047151586132633008343756571420566145847594e-03 5.8962160893574407412963209980800887873240367717955035077339454954348250879516657744266305714372520537e-03 5.8008391233615116294640807423541025453945504564959773348266717352698321609473116455903809899058673163e-03 -1.4374589151247513940329440112489257387026864508432016624822983270928841208395390635320187907799258212e-03 -1.2729737645970340008732599585522371850899262811943527743257935246771969415788281634967551545186704949e-02 -2.3057334491921960473849763999470003424384628503937197256184944048944482984042096933011750837924645375e-02 -3.1374446716106088101511758229048846201402891355133086009581733128624481464636170470055831933532656581e-02 -3.7296204693324290098184006015982291379279509371378745374585739854501349974612433193509105348505745454e-02 -3.8291122777623809073776936414880003886597362405954010262263361338257182752425165185744732396083589333e-02 -3.3984929244129128786304399101863193173766430673119780606324949257316860559066766421983214826343704648e-02 -2.5558260712924083109329357466978831499081037448371830236312136768238148307148054329638559721374819742e-02 -1.5056223980710185934121042885648638592895924653308296362547211520341970456170247588884749321638562674e-02 -5.5161538733571404454428020069141333421717124498539057117788833060974889869376064611839956449259354371e-03 2.7422868508353419434803560708238335113073479299395264254992214494209293696105907262101329372313624423e-03 9.1242129852965746365512745150827354669611234867144945799612081710025158921656431042571235063979838003e-03 1.3831259580355933984973424665165731398258186556264090115072090267407103753939202835318724013015846898e-02 1.6241777860241410642358402983086501496080237085840710630849173637829860994316998231657742411468526398e-02 1.6455175374421456594810237707110341581685888570274380860263890017251063642359763706823696317100283810e-02 1.4894890737468305969668443194608951914372863108300039795316136286562134703197304906125254463672347724e-02 1.2038688783090743673116199508578431282383768600225288328555058841336393806899238722815487079384290762e-02 8.5957029397789884575089296265052733173174780800687303514804963276873975396327514844951520717309847544e-03 5.5345013062120620165625396408970330374666793993852069261750320175048835634429821756927696328890272577e-03 3.0082679119574364712747200198432148422524415365524854776977650627726810293080150666015183079602822598e-03 1.0858373175425630612987000003344381243801052327977039568102112591235952227066386098012984912700038634e-03 -2.1259326341699223473566090454098746400226745039468032045391420139947675678081591543512336609307508339e-04 -1.0351795365819022066916650314460255339496701839610093486464779025596992939970527742900888136717115838e-03 -1.7303523517256460158840470628359257992988024699749016426653711963867365901410384991157724012387940476e-03 -1.9635284757704336274195098327567889800418917952971721042342515258380582001818614963623789928912251672e-03 -1.9785940116595612048486090532685413872807363176068890055630848198283413726888790940246529331533107975e-03 -1.5768228716340719012579836765248589842784707103424162067987338336572548123134866270917461225781200506e-03 -1.2940520459952935750874549338640263614017465656579619622242096147003569529710121790322923246541282854e-03 -8.9023664822410133533357193692180538918071182364495990047994862455289400198955049797029984068187860336e-04 -4.5381765961262390524399339675624404270648244264368654844041199120829478511936504699149286949308591529e-04 -7.2641906695354652126358158178751680915124236999521712301790564583431426591001504158623998718141511749e-05 2.3902284172366777347527967982704761212788496404797300241909323739123231307847962154369003397843063015e-04 2.3160267201683802362737226572989445265189612643322575988102653268992105237727914763738727669025183901e-04 6.2300207200459609694053073497488298012682731458457751686211666155646816472670817563611886380179402733e-05; 1.0654662962068473657407881754247911721131304741958271397276231058793933731700032366190719039718490579e-02 1.2004072996379593724305630776121297936016875654632720007133713129078178876394244646749299208556507088e-02 8.7869579995330499538602692655120597230176616596097421743334845416994375470208706737120550615085321250e-03 5.8240385737717787961277080491947149549092779327124072497140183575553851520837732243778789828387817823e-03 7.0418465768591346048373073462840638342633919478741406201153544477263144284819342659247690130674218226e-03 8.3792228538928615463578716289661896119686887859515164073209830840891415901375291236559155210311643938e-03 1.0126399356489284106292616122141310807404597364833566152312321075803372584722178313899624652674332454e-02 5.8705881029265366081932298565056841384626863179317024324396839019258215710619587305054167818781151478e-03 -2.6197918464553978330156558212484637274994369358173822054020573207391924255899277320609774395601199779e-03 -1.1725125265232621083703215115899554629996041143954734800237333555981416597994229654947689674832052125e-02 -2.0370641529631256699260620067776953166903794928891862877159396351095244816607824231591180660109929348e-02 -2.7708229724603220091465906139229523590715748191691214209613214290228776102893348826144632198751585240e-02 -3.1206217225958691722200259610916803004368982044002097908845082705563595643812284121870421710964971991e-02 -3.0221122090940825960760212729219997228527169149337224256805522448479976922685588483036464928112760141e-02 -2.5336153333882348893681711392498100729033528539509407019175517600318662127391777754233039947021135681e-02 -1.7964453353675581887694049628273706209942608034155771793728616350526603621062271356300745858422509629e-02 -1.0567644397499485276604252074957575892213819964382305316982723941578742795801210491634497727175808994e-02 -3.5147106835206663876457342925526577612981246636430255571373717864458309040409444380859329512316360067e-03 2.5459014168061911375183192447066955386702904777932804918319494864246056286400504886710301885187071282e-03 7.5631196628918481535226251612790097167845914909982883118174982196844799784874745766135505553829828067e-03 1.0827702386413336988534278847116867606999795646200954622145477995180599341273730771724057924091474889e-02 1.2266478240746254892566682757856367793887077594317115627574109228501871112759789289998046637976525548e-02 1.2038688783090743673116199508578431282383768600225288328555058841336393806899238722815487079384290762e-02 1.0511816724864189292715437980114373798657494340043863186585170479744673526826946537266011653277606552e-02 8.1774239608505359097785871237900835616220752642629933112811902517351732917614234446684470900660883741e-03 5.9060714737127297563903488036540700263734933449525766944833065423349100802354405977887627285100755155e-03 3.8648443911802497630003379988261211852226264189233977653519204772702435719671881633097351703506310098e-03 2.1660211989023804055135526963988607935993293373597968605882055471738774303111866095123128329942983373e-03 9.0681316353842355548270969196171775368758754498966198134468717377762388344999600998362372014718445089e-04 -1.1019419724105481016379845134648665455707294465210941622382856956503051956042059143784152827751702067e-06 -8.2954825505377307543751900135520853011467702150208495670143958041589328835513929844284412764385317262e-04 -1.2393365893532845430795929074236501280694247200163472906409687299607400143180091514200849030989386337e-03 -1.4550183354759679090099393543871572383889244733952784171244596534439895347241983858986596710937574207e-03 -1.2802863302040337774523613569545310834471818701331732117058524341330678029032629279379986299457151934e-03 -1.1551205457621216295316695893627152037282840333793651443226562390740502850387757262584940967273583780e-03 -8.5529601779056070553199802832922225622806943924307617859167018153506830695234093472842543153022667354e-04 -4.8853292448378915821928700101555462663145724374818740178843878430175180773901506768552535253501461093e-04 -1.4642203234281072657964409395398566645505205522625736906938714952000060869895116181978461761120548787e-04 1.5973726772139654829885075800080289446311728336011282987136056754074636686709836642530230796735007804e-04 1.8635479898869703290182688775761273238600597841188242311508536886428146470562532925311766322183258024e-04 5.2257260809414471472198758557008359875948380328934591013990282731747894081993584569516604850840945912e-05; 9.0437612393139101542736897302105987114723830757895215411637502248593124286334575789639590787459345157e-03 1.1601460968352611453731419845187049527757591785209767398047427016746205806960180597732986194361412285e-02 8.4752606805460482109588329745423060942929654994774480839484632365122307374623654129686144521423787159e-03 5.7539408271476606196126721263905331936900697362624763770465938808310877218961884941093377057611503879e-03 6.6938718591358514207335935476140003090430384313904596218649437575168002730574483669989014052946268787e-03 9.2261635522206517438310258607714860312595848907323606370779096194217341459076780469364882934493739596e-03 1.1687147450365283149526288786055627477110108317538284817782982964778058154244681071008781325718649143e-02 9.8354884128218373730932817697705990615093064701358765777562223161144311489843760512334498674950443511e-03 4.3334708161366056448783421851337561004662346783797035347529321687513626634131966001659736517258958428e-03 -2.7847138446322425554114500207737845368209468032320455834873304153628830840192576555741729740918722261e-03 -1.0643571247925918285055635510337743687484763894956122459286318768193366008261686255709685561378875131e-02 -1.8011754851304430521896585904198282386222397179960455280026915328413745182289672895465589683963883453e-02 -2.2756915721247501749598997318531676001670899495787061376552609156270667032876229681284030569700489072e-02 -2.4121420919554293056042098016449805876785995444222531907558009433988029885038931326800870475396712344e-02 -2.2267074071066484541906288341658656004920350504854565360566298474358839304920902920150569044322741868e-02 -1.8007979324981815784306174193587812754544270167249174198647231817803714042486015323420306662661078697e-02 -1.3013024148023662709581729039685603168755795782201082877955361051699103455279316730126543028033444691e-02 -7.6208725116855446086020635244629565980449977051079485972951658079509888214511041977129261552685344848e-03 -2.4812039825952597655252344011365118241069407541686492390129323672534145693651487105312345122048446194e-03 2.1863073441132711635150926004404835385209419606318117686323640596072485735672927793254067696024892288e-03 5.6988078615707826850238269634382982689063807006050615504962784557583134605624288296898961456199975611e-03 7.8304342532776159150136263142362833433022764084128916381193578625635768077682363741399940606277746353e-03 8.5957029397789884575089296265052733173174780800687303514804963276873975396327514844951520717309847544e-03 8.1774239608505359097785871237900835616220752642629933112811902517351732917614234446684470900660883741e-03 6.9514052324421186872343290765557169396959501292399270854654770331781435410169045531407532511121622165e-03 5.5371741358058472885023804712626637004233039109798951370479448403125306474721174000206091820741071302e-03 4.0959443603838511773341311402651836158229781599237272698078757799376693186420815682606078154329679804e-03 2.7632634918116665323495075231869954475426171281253312953636630998644904774144159021411035380945693987e-03 1.6615667244267104079862308548966585364018482570456314448449327538948052948173916129732911308586926348e-03 7.8115548643611351476156720127797251665172659213414076730705782924684622886667270239579899124753272668e-04 -3.2535514555768563617071264667484623978599445105229727156712529145874135778748846995540863330867552354e-05 -5.4622629972915051450462260631750309326767586625712507279368728269109419576995434986732862858341928415e-04 -8.8273983110104869659848757245822392923635221672613728664428446066753658248069601878518212145032522944e-04 -9.0270188587991878599840620114548018356340789858594341444484344338559991965203701127122730362601529357e-04 -8.9525145738949904170697489209972483978971376733461139132500051203719106977285272137195638450663558601e-04 -7.1739426916206065837348186004721931694195212078916525780384237696714453066596098637318384792677721466e-04 -4.4608242119841600683923785486707317949192295723078284537425416149791821897867181825175449064507569647e-04 -1.6814755583549641249316757724530502781803630511771515748152677607243133440283447075909219298846232966e-04 7.5635845982703867119991779094586919135999494234935925440133119172546618663090535167882466447035809423e-05 1.1441177838658033312164966001539810882699647926496646617769548674554240577371808673349226270027869569e-04 3.3211871555236392099197159671710861486814931346659072266077276065028289953508056329334148915306597244e-05; 7.2623711936764841579056161245266242431591907833056181908901599571149133643219157579826848022202184443e-03 1.0140089069403365861185690406162123483781679971741201412180371982720335425049744243878085323029844993e-02 7.6856914943395178192014580285275749597435035690795436124614886442112927339359742222934102473830952407e-03 5.4753537614757079470111166238937946369025878961399806959316438620202353576237085481708593841010904189e-03 5.8982724955164382263621163295730588953004305994177223681948601549100465297274301723495627977377230562e-03 8.7951483230331174300583766051460992183866568631964957056651130591803589017910818047200960619220732871e-03 1.1327091546190505455848138587969187451046796564246601088262251083830010634080432434132045139114047056e-02 1.1156651326090285649500402007331069236265626609757897765349350046381631815297392451396000335768843280e-02 8.2699118958681512921502896424226030511161282249094948554538348434608387659739751586005321439860590797e-03 3.3286344209004036331233764864618482141708061260110528875070401106100300961510515640886208335457866174e-03 -3.1795327744234223930664945805357250151205990517763741450647869497645864588085893436541064244860416709e-03 -9.8596826726746847150889744711600611456987350588290576017854328199694455279064138618332851707077050919e-03 -1.4996982623370768797934963479535901170609327220686800699860348853677760988091887681374557558900090844e-02 -1.7786703458433596383970336817664858127549264026787316860276006590733372707142357024746795054451312038e-02 -1.8138284416157167330847281813963519841745836112201327034644047127904499796227405977534464340979918673e-02 -1.6425328005664500695247322051802513951264786975161550391974372910404187890629749257834684746743788972e-02 -1.3572949974452606035532363859173528396068783263356152927631279653203042245175946441389195314115939282e-02 -9.8314327055924617757233329158518326799706311490345965504612886763075680163653671143269968386472387460e-03 -5.7630180260757063623576777002334682623877201313364009937024590480624543145112304848468547643154772727e-03 -1.7055369007198117018864305285843988917225648978708117810742530930630536625200520960628864952690525012e-03 1.7139330541611807198924522538171629377970907382442729412967722675385919451050219401087938780300423089e-03 4.1643602356256443385280564517507502925244374911352688974987647917489365287270298745023488934794516597e-03 5.5345013062120620165625396408970330374666793993852069261750320175048835634429821756927696328890272577e-03 5.9060714737127297563903488036540700263734933449525766944833065423349100802354405977887627285100755155e-03 5.5371741358058472885023804712626637004233039109798951370479448403125306474721174000206091820741071302e-03 4.8395863302996653488684603040927912547566051161746041169868921583475466065809470182470107769948551058e-03 3.9455814137480543421541700619166870916664992278680812691824857700877681876533024132418410466971592851e-03 2.9810294778096024435786016286823027842416008253814147430488392564859918229690610422866667370939314607e-03 2.0755589455915280094579030624817903527030342020009203195456695346661694277854348103951096477789526404e-03 1.2736695412511696140790336889368501015581427851838515222746345220493231077023565404167513989666176848e-03 5.1705180780690279939538446201876115120340784619451333761959237605363579505613724119708587090173721971e-04 -3.5002932500614516637986702714105188569776462764461010440149628327009975554386345533446565562435468352e-05 -4.3616196256973324700389546521384209660314860819441890868257056975643221168480125548851369726034829829e-04 -5.8887244197831400258026637931187068305816187302316560571977702019674888638528625835434959290440506318e-04 -6.5674391526202237327627946592176859858447765166021350246073195797451387631637196828190607522406822870e-04 -5.6281241430361945517254294854419776751277566736592337620645856681464756735662682536759147011252343886e-04 -3.7288754020783201951302426806360907543537675848359740124057782163731517604284173858716976344425163809e-04 -1.6488766709601861182076040853910919086126758650313017778233549337717953912768481139189788547629604703e-04 1.5560460728524509482854299184619527232612483466004266036367314604470873641393254347100434575406255481e-05 5.8996164178937417607757861789529905351719624489554692579114296554439577827566152818883773045480817928e-05 1.8385582114286941830334562621576225895358730512231424949983433043422726006748780893687427837140231844e-05; 5.5084483366278464703251074665746224923266680710062247746041052700076511212609333183744278870211982551e-03 8.3032188608196110876374606436844597511694341690282785246790472714736317865596973026979690004814114182e-03 6.5294966051195523209951895020532118798762594525308804258182527310819636802814806423441568348060682393e-03 4.9091560703969796379511918287104694832258063911320224235692218231602886195643764651262329986356637480e-03 4.9113079389729053287844461795581734406605944661159201177061108212041438974386461041667606129179661342e-03 7.7078048671511029689718240116677586236590582905847976584315756959647093026029103700951718303293551136e-03 9.9986933363839866305781397594363295549427784330293165397392983099058416249161133308834646591770385170e-03 1.0821972776037817039181216344862484016534924829935516973768009453374758487400405788651030484116425439e-02 9.9227445124360837296728607946019912019724669012217808004142547119605831562431274174529456712131808917e-03 6.9445216455584642933891024880145174610424870963319834280222683744895199876399450103699088697193243227e-03 1.9831879711450167428506865786147375219288871138998918825284342825955986314025464924035004754857522214e-03 -3.6432314635583407205878109104268360862846710029821318019612898638810330641349966856953442109188597970e-03 -8.5560933701046542110631955811760746490938293678727679641634695983912550667455584568353724209390497423e-03 -1.1977146712971096851339160102171716920431503514277465130426257397033403822004690877537397841193574986e-02 -1.3716831978255453033023893730690790249057971117798236738818010103683858287570271224673977937875521349e-02 -1.3865231705977267589598037052569051365120457190798384620741519686318867618861573186441377024579208857e-02 -1.2741959877886242402241334850971145260729805623370024088346656072635749936754764039191500888536686175e-02 -1.0471651277960213074493291125221510094190248407021331625780742191330158685635511528026419500044292927e-02 -7.4744942020512984503203663702927352375821420877340461400811412087999875836342899318870004518029726965e-03 -4.1596582953928896870532727709847738628685652955113786659339675020019254630523901798599762833609531124e-03 -1.0851772028952068137153034044674365875209776389992986222713048643976852481999180915163841388131913496e-03 1.3664513744129141858044465796465153718243657384969798040650175276299145906677641664354765094670410331e-03 3.0082679119574364712747200198432148422524415365524854776977650627726810293080150666015183079602822598e-03 3.8648443911802497630003379988261211852226264189233977653519204772702435719671881633097351703506310098e-03 4.0959443603838511773341311402651836158229781599237272698078757799376693186420815682606078154329679804e-03 3.9455814137480543421541700619166870916664992278680812691824857700877681876533024132418410466971592851e-03 3.5135610319866226857085856363499447366041477803994591361837276652661014291010009344159541113458991689e-03 2.8959676604298013009891963174274420726196947149663184417647014969466694531807176316845300238610922840e-03 2.2044722513126733018280652327124103628276900051505699394989526947165988739067554306741951642961233303e-03 1.5126082123680130593613013251677077604643923977523501237374907905279601516650086119607479396505278124e-03 8.4169918412057846899210727336554316700582130559656922310288612963059711655020641370561422560884075011e-04 3.0047760769586496192570993057718680497618342882957841036512076778218513822186824118702613259712705840e-04 -1.1005741988110802895156611873947233995583739245638790217880689254594079344710676723504863544368696601e-04 -3.3239341992203086602007790645776266411578854009300875009100360660975265309335618988640637095699389924e-04 -4.3591908165973336458402667863364417368942232975372521983001173876020046895461339609967897068069024210e-04 -4.0091861020303047343986591243854120764924546072766898664441937968563134533693526340753730344097989833e-04 -2.8344233472892535253739899059837379176903555144725996472157192674320884154688529428290074613954814200e-04 -1.4556819165767849542057048078370345345804866962878433459423459194315552607411410911415416901854698555e-04 -2.6769255423350324237369010363823482929952352003003558302291119674880182901892462935589119557220825973e-05 1.5740211743422373157226690592550802650288191168664620808537419343077778919059679306305205099944599979e-05 6.6002780042568855923639747159869082642964399979311919634054160228066071446750992695107931502359785224e-06; 3.8959623932400471787461734067480850987283812146376229706693485265146292622521246042908919594393606721e-03 6.5054043575351008199228083757094765636946751853428981434068871858685392882851189194468648649146144644e-03 5.1265278760509742370033607758243056246312319765855624714140979502748477504381589788263279116386554275e-03 4.0376752611455582782200448966950699543293518166943423667901620717989972041552588626396241846685947984e-03 3.9004724311310005264669280743509185225097967907036403599159103556424589560398380365509404433468176152e-03 6.3621969527056545461488837749718755684555073937320586118966435783820746364172980353419473642903413762e-03 8.3190050042406100992380395943059075933222655134632442238846816691899469947699321223034934031234824707e-03 9.6026048425261212123008274072985110769074436821815686414920611642457432001329740225179771129167982570e-03 9.9644079935737259290963178798037613870074549398292330822471354676120032605815899475333035209329676874e-03 8.4937823020477574204679420214396701762558080091916259888190394498313474163932312827676567776453494819e-03 5.0313752438402724425336158667254644283887515944563478507982829644351200729815859668320552118162073211e-03 6.0921177735248284687412818979341152808013858152472319803711590581995797275853062179647650086039686576e-04 -3.6691652333758430578888964658189120114265292767084673538716609202249084218719904562067528901255002719e-03 -7.1293798741708334155222528626944648363885496752444576163725743256564772274369797123019892093201981888e-03 -9.5560036492311737950028928302393729270219225009629213646870181888790676595856567552347177536928139165e-03 -1.0854942434340409109146459774008250985798089789469860565493002732231191891352734868302441294885516779e-02 -1.0964478877479265508109944230646820313199337419446004679189703067524028665279001345978381771740770719e-02 -9.8751151082863702889901487302401532689187105237180426895456786673261528585538116359347272489773514818e-03 -7.8677179223628610864312870620830507228769822043821709557052714558940298549096822098110790530500718831e-03 -5.3461066714703255001547004314083094155428541599845538860277516505635709835643923600552996105194780658e-03 -2.7904028060864068744690460496290756958912020731360782328886363210327346151778260531459243175956611783e-03 -5.8327165354787617524744357438459901448842490323807312431535740062146786792381341262636507367942108596e-04 1.0858373175425630612987000003344381243801052327977039568102112591235952227066386098012984912700038634e-03 2.1660211989023804055135526963988607935993293373597968605882055471738774303111866095123128329942983373e-03 2.7632634918116665323495075231869954475426171281253312953636630998644904774144159021411035380945693987e-03 2.9810294778096024435786016286823027842416008253814147430488392564859918229690610422866667370939314607e-03 2.8959676604298013009891963174274420726196947149663184417647014969466694531807176316845300238610922840e-03 2.5762384624030025340198024773435618324910677815239228784344286995104286675033113848297666003808677858e-03 2.0960669179492031763839546199108205736425390015089869303085209700633067610603160388474884463054855645e-03 1.5390198658949357702076430279877880510385404601543813643776738979418509954874405115273985126543094339e-03 9.8255835475292461637509615908589961635021144974543342679143134595697982146828252991492795389222922431e-04 4.8851552399413046198109562692866403109170632803178768418647498527603485951659065877777004536156398146e-04 1.1405869412447153852655669171624637682402458850113044283342543446967865881062517535939426090788449516e-04 -1.2503965843306982494541867786448055985290409266880123776967106844741041764639367857171218998353728499e-04 -2.3872296438459300581296049114279501234048978108161220930988251817243651900572149393452927683294358039e-04 -2.5395307176670011199439327055646786218306553566243814921027820495161787283862374362365105458908905258e-04 -1.9897682381425441505738002374294427966951716254749040323383002100716667308295704704986453318047697616e-04 -1.1697298390595551220889372902303989430207704205710182531536666367040300415340638856620277909068352901e-04 -5.1090879265318095258454941218959802502652481332991259475964880728314886187305732458415161937036811519e-05 -1.5341195386139095218483611205935770224802903230687981794583758355617684780530855128850787521396473941e-05 -2.3144951939274673861121865276248745615172524121832455418878596399534104404066665788468435847432432919e-06; 2.5247514208142114991202593839933740048114024141548591283172762561642282918171431870707278286953873998e-03 4.9676535735312756124795179924066120287174178815857525236447819961438872465342215132851676884241159229e-03 3.6365215359841079411901724698414028735091085849210634234320108687253136125328049305658583894746878083e-03 2.9521206891538619040382823001180073064625221289090000872769551967663370213692175611310721267353077459e-03 2.9724078930424817246541288608062108620341079304459032328853738133206069125564221267628306558279033989e-03 5.0190840885279944935602074290376761457600795251380729401937334497589633131882896331822665017926326073e-03 6.6252514109109806196004412569302385784745787177123204062277215407439945871605173325321929998852930652e-03 8.0103992799333418590624127309626854896593824758390768129909087712554689380788479533862240760303356257e-03 8.9373376727271638182245365034980833410531869369028079873275659940457905802921932726114157015493747737e-03 8.4187954569011265012506341152359015558956052631305101099330486979135755306498214348297323454910771433e-03 6.2218523860211750610762754125828541183966490098532442025451278872475461589274101954611129992282042080e-03 3.0267444055261850671557033471298580287046553725043284953813209123162043683040065990953593802143912915e-03 -3.8926320921469264341571539417418699763147062618826102115403668535655812964771180030988150527255249495e-04 -3.5028036171149353342832340044545496550058445277050524836374527975125206961053279367865778384526875578e-03 -6.0648403407027063682222072907212623222785190312155235579418766342557703206984451789654638266727214205e-03 -7.8691694462767208797309200527113047971939974230046423032976717076100588815106122883310866641016258280e-03 -8.6719576275343059669254272099280055290080921344369518745544185323720257085259609607640189346383012382e-03 -8.4111657679642149198722478450964434609886375254514451060782965304368238982630327627044838382447890710e-03 -7.2393785459117122250914729050241236435021615159627493633069363917606892527712682835596540639477441330e-03 -5.4976210107730700196291468083916931114027874500019276165541149168620835916695536556005108038116875629e-03 -3.5509282889566504143130655111511226669816131109306428279888243280638561279159795069545241751641935765e-03 -1.7255506591452722495598934651675196687807295267149593167065560499833781764028396190818041439326202295e-03 -2.1259326341699223473566090454098746400226745039468032045391420139947675678081591543512336609307508339e-04 9.0681316353842355548270969196171775368758754498966198134468717377762388344999600998362372014718445089e-04 1.6615667244267104079862308548966585364018482570456314448449327538948052948173916129732911308586926348e-03 2.0755589455915280094579030624817903527030342020009203195456695346661694277854348103951096477789526404e-03 2.2044722513126733018280652327124103628276900051505699394989526947165988739067554306741951642961233303e-03 2.0960669179492031763839546199108205736425390015089869303085209700633067610603160388474884463054855645e-03 1.8028112530327897236233892670823313756842241280988657970980622536722326625288338901312967573462770112e-03 1.3983049211968707052055337681416080093393257576279032078982665102132733688500451846822889671846540490e-03 9.7409284619588244947075223855969083597697303809938387005964667916868256838836079359910212687742713600e-04 5.7011152590946612394348933927024030172871853228646507062927482502242421113791356732132553494421900844e-04 2.5425168381255711744314974603697502327274645632620961280797131615372696648431086949032483190410669260e-04 2.5287597995117436262794236913095879641650797877634347089995281354178202021965601778771371929220477339e-05 -9.2917620658113487156033652366282381529173669265168915206332382300644102888192284950643450174281493250e-05 -1.3936762381231617550988360749441350576554101997050410756588691950776871522708369566017335516349857005e-04 -1.3030049745812510069827915272730120608445445001194263294004672350003197871942482406601905450559520060e-04 -9.2706441068466650687552051061546762102057062780756464634327738286313519166707827994963405752800372861e-05 -5.9834619122032623374919119454754189716886317059339775527468691473539078082346473030282854996449183401e-05 -2.8819280530575442281270733288825733899186753813851837849799679693747483193758019728260708473772076379e-05 -6.1693597285300791043822893506243945833262542136740304039496142602523339220287249649187850968964598213e-06; 1.4237291670438428935685510773170456436464728296326361973956669421789812724187533497198996291050462480e-03 3.6408758574900705407425058447487505491319943122472511322294788439428768220421954281796002099762622642e-03 2.2471910418021455229336901023985313534104961943312432296127061110097790576620581508582981900246767984e-03 1.8757557221968525025431175708781285672418796782945360526295762607757546361476371678160694515204258467e-03 2.1933249445277414511178450367235901077207368242851720645762402720466152564717202916864355473034012264e-03 3.7782735690332017357084382843193749438412606030770876573225726460575011497828948109373736276870034505e-03 4.9991567716186730884582444089035262429133128218917860439560996879194216608762007590462508304481020487e-03 6.2890268966347909619325926508720997572363687182639051964111243981971066360466105944864780536913080000e-03 7.3045890590835472972072220169144812444129750090509113268427296662003014992844573224479481472328298843e-03 7.3123471168024205081133167786300573713663144022483800699174377456901447540800688808700602680865655377e-03 6.1167165863621056082959900995273678008643395317508275907990173559742896364863962060058261421791396470e-03 4.1209305466745907755369905223028962247063868972096380181371036577700089253096351615185077384220751801e-03 1.6504966926254806354994387093855308203752022651274281353053032854939507928935263328783821222366221442e-03 -9.1274582089472664080392486357607824191637366169837311731729686324962206876397312164050952816594946761e-04 -3.2649872658411700210529298125915393148562833876860493709945925557147884618535790388345590267336984696e-03 -5.1352740220597749564315204746214188127937912785413084610306753734548405708801680126843327840023761118e-03 -6.2203346577120995341016963071120208009775162472796893374827700444709338581577203899356315309173719442e-03 -6.4840807174271986955193009796480262261910184447256230533648830036768872026063299977822190432470499069e-03 -6.0019047026689293572867587775502753787183885157933427148367127114166248829367695565925025865405031658e-03 -4.9954981864740070364164128217021573348398545495290200176215539763878444633197921912167535371101050385e-03 -3.6770530418934612082349589058894732870547413129153954227829351100065629409252194403305756352815724183e-03 -2.2965783022382800308907116368256785457344905356075457254036540048140088269765578985068663915749936859e-03 -1.0351795365819022066916650314460255339496701839610093486464779025596992939970527742900888136717115838e-03 -1.1019419724105481016379845134648665455707294465210941622382856956503051956042059143784152827751702067e-06 7.8115548643611351476156720127797251665172659213414076730705782924684622886667270239579899124753272668e-04 1.2736695412511696140790336889368501015581427851838515222746345220493231077023565404167513989666176848e-03 1.5126082123680130593613013251677077604643923977523501237374907905279601516650086119607479396505278124e-03 1.5390198658949357702076430279877880510385404601543813643776738979418509954874405115273985126543094339e-03 1.3983049211968707052055337681416080093393257576279032078982665102132733688500451846822889671846540490e-03 1.1536374668934450801220914369961176249852220322756337435646781163970214350312105335022123002114114425e-03 8.8383252913966821477443400638123424987811045777628593973786147073795765425576735479792550074078457963e-04 5.9322812276008589903983772448617660657476776966199303101008898665148022690747583066169690295204616861e-04 3.4494827042356365927754785423969556740829323233295098910844302790258059810718377653317957097367232439e-04 1.3369435445577430247669853555851790138288008002726477393949784901407058678486644068444058020644341859e-04 1.2059101471759555003722307225306598728253052906822014863875074287024788814876490833265994791080178457e-05 -5.5924290176779221718163839240602524330347191720727656496854927146063522522893664276545663323310399995e-05 -7.6093261092528905310680777638673212610436867459914007197215198371930966887433327823595000969191002627e-05 -6.7057296514573614194148158775334088850057569918454278787782817705359850166061178291794775845751342762e-05 -5.7237601156342544787902197923011489015047452834388994538782420716562846470870516416131160328429552609e-05 -3.3325674167411172689231024994284864225447699096233231238049051671342023007440229487703961012465534098e-05 -7.7730034999463344087883428121377845614751503100159138506704580810221622384996386419490000994587518240e-06; 5.5773453656974288670029916715709189711384241547080773973407001813286668768728647736898948453740126033e-04 2.5593208245592641649177292244073303980107882903913505732268252371432089398930543818109498808592109454e-03 1.0287214839561056557415673087558169768165644433912923980981204249392071565028136095836098586722066200e-03 9.4634892188843260934512179479412985957537637671816345651039302905063766904404510057130204818815583096e-04 1.5926698968816369157538434925050796753874611681513291488480309167798462163896181788984161193098114914e-03 2.8549956290463262886156955686967519031830636297946334902355313305099290857981199222168400537963122522e-03 3.6012210752343565954229144831610805424645888664371197729332658164375063317409040534514749816610023732e-03 4.6915749143407089553491803561575514905123018632968719269801026181179032225069862124759908556717290248e-03 5.6097206820473374288123342011142073315168461232473344048171727133435045482096990077263031144053898554e-03 5.8769558027121070654072667147745072319134693807659820251466608318579186570111496755672398982104917523e-03 5.4240513715966148283919397515130554200496809341748904826813640637572318566133656116994485124875748577e-03 4.5616569743337532711194229788736033493115308484112616456006520140755884760337466526320217707108416847e-03 3.0510460754135002806724489217797765353178297320878751677841687748236142992787312341058065954007631315e-03 1.1347673200331313995070234036544986045775984848420331888831110518041889553229726856490429943634281592e-03 -8.7215729081736673692119356782775412119671281586081385223605780926445610820540873436613171905209997538e-04 -2.6711018930419201747455544117422141057503220946920911649174685588715292023924800181770258979519047289e-03 -3.8582008487625460845767071571757836887032464050457752798979500296819365023971761883302298683716337409e-03 -4.4822388975960574514967265659228406178234759803044548145530310645759137629547572873077509505312879776e-03 -4.5909162329569068657009465396392267022779098120709808626011383994492512220458931414177645518031534283e-03 -4.2913781673279840514889746499185934372062484406622419584846699501965602942494034558422494931970182296e-03 -3.6047090692813299945732419132700955959807713360922344432981368686616386982122947814784368850225989025e-03 -2.7056725679372418223395513949915989891730708623851771954570311483364669967831048262929068265658677301e-03 -1.7303523517256460158840470628359257992988024699749016426653711963867365901410384991157724012387940476e-03 -8.2954825505377307543751900135520853011467702150208495670143958041589328835513929844284412764385317262e-04 -3.2535514555768563617071264667484623978599445105229727156712529145874135778748846995540863330867552354e-05 5.1705180780690279939538446201876115120340784619451333761959237605363579505613724119708587090173721971e-04 8.4169918412057846899210727336554316700582130559656922310288612963059711655020641370561422560884075011e-04 9.8255835475292461637509615908589961635021144974543342679143134595697982146828252991492795389222922431e-04 9.7409284619588244947075223855969083597697303809938387005964667916868256838836079359910212687742713600e-04 8.8383252913966821477443400638123424987811045777628593973786147073795765425576735479792550074078457963e-04 7.9254940672406612783098605731533707287852240415503802738526056353701589680045610030116752211406997886e-04 6.1973211687587997870224038005919271833501957437533801254207024393126612534668306258144184932402007582e-04 4.4906665419033392243436766294771299077644601072970463862747527130322621017528980602220858933116080081e-04 2.5061478255856049261316772591295266142987203184463751418261927561009152483374374888187658052857772476e-04 1.3312331551227001695118552695010323331662248300854448374386817423458355585005303403013946804078832956e-04 3.8723843978389629985512138957051519148151940152622072023495045821546104194578691592391323811148405863e-05 -1.3771801026887011618581643309881928138747539440840758209316979199894335201940712712697428809044965690e-05 -3.5585655800990314076657636573590683709237142189484616032551788856869809734994116749900859709880995637e-05 -6.4245279033972292091012411352117000474030856901128644878853406433634507998120317419907338610917527120e-05 -5.0999130524313545720518894944141998345554109001208898804965164668472170463466478789786277587105355092e-05 -1.3344816483445485781428360027277864009015397330217469711451726325352257807724967789158569777176343734e-05; -9.9041224859588166226004569102557102895361967341606929031153934850020011405330399004132053942994054041e-06 1.7654682597878589429463412416031847262691863183045218855094724612151876514805872035658745441555547560e-03 1.0185392466636354965548258035119829989746431561634239606779893203915108084342001473851960648793761897e-04 1.7882684263725852989391952826690971981907997710724348930084803598116823519370937104949167036718929221e-04 1.0473969634394058570411613940937041986667205734290576891708143319848636263174934509572658623384547646e-03 2.1393679031611752696575189540981294035819832307172780578503966397467344700162827593051879078637954673e-03 2.4731715580117614762465463846283074136427395515556959159057306496602279746896000875309238138842602518e-03 3.2755575241261761639432036324920884691525475985663455369144980917829627307225495385344527305728174937e-03 3.9478392271293165144069078987927301510770514773645855257577101679872231504549859182968597120649514623e-03 4.1781442660532297004661872980231060536734480717892552006351622089050164402197732225217048128705241958e-03 4.1309644344579263283166105743640514486558705529631020454269310694246064293548325677497865282620787158e-03 4.0505310555270214698726090186833898071627423039153490720279123259952535576131173000119335987373022515e-03 3.3654734239875320089316693144564593009297461361430998089627742894893408506644044936452532692140030416e-03 2.1313913731777657818909251571939125235499427745059021318414038868439933597220555220954638927184351668e-03 6.2842971266865741130852565742479102211758436289915476631793784325709274011099638544982681682940133680e-04 -8.5914942049807032077066384388124433620268487970198302329992571383527360156097313874950839096753139570e-04 -1.8893320917111439354361985670594199667809360071549097134324114191885955437428159353314698374232737766e-03 -2.6175124193303814898416611894398595630572183044532172352856504920218071938607658560939257687034738590e-03 -3.0442791733138530418298358313264672909611453317883382865112861757153900772718494758801888983919889726e-03 -3.2384391614353546017967490075425945145774705687018167429056168933876083518670389469748214600835260466e-03 -3.0702853172065716630000276465985696326239423936965960131712961294502394106492351697301780386859631763e-03 -2.5991366675343640030963525371335868441676678005511897524471133319130885717492940350783756798365854149e-03 -1.9635284757704336274195098327567889800418917952971721042342515258380582001818614963623789928912251672e-03 -1.2393365893532845430795929074236501280694247200163472906409687299607400143180091514200849030989386337e-03 -5.4622629972915051450462260631750309326767586625712507279368728269109419576995434986732862858341928415e-04 -3.5002932500614516637986702714105188569776462764461010440149628327009975554386345533446565562435468352e-05 3.0047760769586496192570993057718680497618342882957841036512076778218513822186824118702613259712705840e-04 4.8851552399413046198109562692866403109170632803178768418647498527603485951659065877777004536156398146e-04 5.7011152590946612394348933927024030172871853228646507062927482502242421113791356732132553494421900844e-04 5.9322812276008589903983772448617660657476776966199303101008898665148022690747583066169690295204616861e-04 6.1973211687587997870224038005919271833501957437533801254207024393126612534668306258144184932402007582e-04 5.6719738496867786648850079890961497318116818194378807334080896213972742544836319201741723084917291257e-04 4.7179658575373802788052244223609204631134323027267041522126920169478345167108955989402347012021308650e-04 3.0662968499611542794011725519873321523810957461520292140334114961931635911516487337148554220195725598e-04 1.9997617646095031274152545279056632519813879825837360219983629843796086478205349045231264697983876626e-04 1.0898877170884316002755695393256214327624319800569326159567674503232963186257742640015633209875091226e-04 3.4725825100984284510408322805170761893515362543787031158474228772850911367420080992242809368760797525e-05 -2.1971105134992015556050040386818038311935676379538137111707644185643525555140584253382241080376487671e-05 -6.5805633912125256700074110523823535830157544746419484539224801575221850471683986966880596603379095238e-05 -5.1984864835250576931467759556981046355788884811377480426799100132054430318219858648177959491338134955e-05 -1.3281954487717572803881167832548691989283388225652882709594251297224667984745617917885727285018123833e-05; -3.6605916565605143403664167277105953470570841429561059055522365287515884755710672870481513528798059769e-04 1.1352109447980906449839781373159249723236132964618067725536289258301312187491850238228714208159810471e-03 -4.9867172567459341234077594891157591524445539048887687561341530600379696589964279965573292467250597489e-04 -3.2688940953557854245238008860778370870030311087538515403334905245779483750907625587376525096478619692e-04 5.8674707731996947951868213050734482508759074202037203806636739420392876048358392521362605461133768073e-04 1.5862483735960404661799485464292927814503791949845156826977378677596906529591584839265701961500678224e-03 1.5997947585747323620737380230167322672832202601203246031912577525841942881318233206834129891534286680e-03 2.1087511333876995016111602712603960907113305005392914955202343648937769661754013365890155812544058746e-03 2.5918052973989994218358672521268379179087677956785223613565524960736071349404044454769223908333056467e-03 2.7213095715853593064602495599678006640201261582187076980567552717953008698966901672304130209086767131e-03 2.8940515295916353438767226292351810532424656470433437160039949575689755821571876438217890163111859919e-03 3.2698113558384163209361560296440340520381163723157196290095269307240510708565986177445679815062996217e-03 3.2158890912236029326466743932517651915187413133682132891829450026199530408902669750547659775157296877e-03 2.5900616823028393842604374679796701760090469984312762827380487820736834859643447288680528753358884803e-03 1.5696759187894315962304910559807001234342224645853063838427150738868759326276469918459503936203972609e-03 4.2354697429792466650122538814090265163231616921512654343463117531589000949449858686858857573186435269e-04 -4.2593128406800331586310159542432956380299139492064555286570782991128118232285055034669698182193367060e-04 -1.1432332578326053934946713812100837979959576761515791495747436054555196449858196025090545612129411077e-03 -1.7226746887723101249557780867424857232193625624605602792904315613372248207322193234458137929582316315e-03 -2.2156202250337427789888301224348237019057916486629069655923675436881819369081668896070533041303003260e-03 -2.4275254994312721623385396735752777304267958684321220223831515181620085237183407570403096071165199149e-03 -2.3274558139190187846360843000235039408730889383524418906392932928779447086276014825354570331769205734e-03 -1.9785940116595612048486090532685413872807363176068890055630848198283413726888790940246529331533107975e-03 -1.4550183354759679090099393543871572383889244733952784171244596534439895347241983858986596710937574207e-03 -8.8273983110104869659848757245822392923635221672613728664428446066753658248069601878518212145032522944e-04 -4.3616196256973324700389546521384209660314860819441890868257056975643221168480125548851369726034829829e-04 -1.1005741988110802895156611873947233995583739245638790217880689254594079344710676723504863544368696601e-04 1.1405869412447153852655669171624637682402458850113044283342543446967865881062517535939426090788449516e-04 2.5425168381255711744314974603697502327274645632620961280797131615372696648431086949032483190410669260e-04 3.4494827042356365927754785423969556740829323233295098910844302790258059810718377653317957097367232439e-04 4.4906665419033392243436766294771299077644601072970463862747527130322621017528980602220858933116080081e-04 4.7179658575373802788052244223609204631134323027267041522126920169478345167108955989402347012021308650e-04 4.5182209126032450948862638512890880737588385886312311143080207534618032058783336167010846608887246606e-04 3.3986659135681053975674073272103991528687187759159543795990055092552061339955538729535206149272329575e-04 2.6038966099750948816170725337071932122351140043939280726692415695201181697852527924603137733659094488e-04 1.6401654045925003759797028071407210121127780606425087008287411870900297281765487726095467694170648804e-04 7.0139436884568727232343996751747480365343093364367253956848136684470097794044529363356111623758829256e-05 -5.5323950810030812486988924387936787808693424322547446355639452574115070883222278318267812324928310205e-06 -6.4716732351331349738492830365618037902386450489965859157129091575976943978060856755527984129792707718e-05 -5.5583147384434255158723461923767533032496035973050839778328337995662123997741772440985448966513615824e-05 -1.4530503123899234623610908119855921439497662136180505345529750305509697001077327613602831305725013355e-05; -4.9390755788316081123008487984246187008554122297845023607209984404840626803541772319912112604908035240e-04 5.5152917680072842744032992456449416049177505244739694178178146403320006974046944898677274051099542920e-04 -7.1098945944392493647613831696048336914873226287003752588492738080987706312374395878008977462173865544e-04 -5.3468121487788448673842384014215434068287059233678058422377001029668762285842002993947068189974019878e-04 1.9446729085992225851889102298279088278576816044696251565923305655007458719443501339285550225997867692e-04 9.7088439138342676252374800111941607787610456312945713830930584282437840387723014157814043433396400301e-04 8.3955772125470825147350059308954574663753132061242534521254407155526358974303646506967847915987661857e-04 1.0831967492584120262336589610377300275480595233428050359662085203751471539788495310897949448495052507e-03 1.3886977151304622158706015937019203659000616593173097127960924638288575195219415708377654932241984184e-03 1.4239123541500637556330902342189025284357022101785013587723677423951273360306196756293416054770428161e-03 1.6759065161880901048897211975975683782265990416980301684289276369081183640501928189597944118694568593e-03 2.1606333323049607319819438172076358406752288616972756997168547198161534909489426121869254535369038299e-03 2.4567440664959046632554776535116010449648922739916750600269861103259039021793092409518818865454459715e-03 2.2975385210779647750113974096770596178710069731266416879790745272004991163013896077768014870344820908e-03 1.7511784510859882799100611285445316258040552376195395638775811651703815318338765255947483788630381399e-03 1.0427963475907300031875390339533327497482323033297678977915028886414446793809247927523465752698105397e-03 4.5365541203425446335057348939543039690852158681480387732653043283453821676245687462671955109173698925e-04 -1.0795216674696480632658281169609411531046920293273202797227109744438657549898605918742848132090606519e-04 -6.3951734450115862281114995360647727406020894567600527993015079061639000775445534915784361248674131364e-04 -1.1753354520348930613414354348429381795656071727899758465941571238822666874194282095614980368070676838e-03 -1.5553819886470090019906599324403062797612053425779700378140593015403662200229060759660337735390191584e-03 -1.6949232221795102880769228572234567020144793135206930895534490113313408281886025336560480997567754791e-03 -1.5768228716340719012579836765248589842784707103424162067987338336572548123134866270917461225781200506e-03 -1.2802863302040337774523613569545310834471818701331732117058524341330678029032629279379986299457151934e-03 -9.0270188587991878599840620114548018356340789858594341444484344338559991965203701127122730362601529357e-04 -5.8887244197831400258026637931187068305816187302316560571977702019674888638528625835434959290440506318e-04 -3.3239341992203086602007790645776266411578854009300875009100360660975265309335618988640637095699389924e-04 -1.2503965843306982494541867786448055985290409266880123776967106844741041764639367857171218998353728499e-04 2.5287597995117436262794236913095879641650797877634347089995281354178202021965601778771371929220477339e-05 1.3369435445577430247669853555851790138288008002726477393949784901407058678486644068444058020644341859e-04 2.5061478255856049261316772591295266142987203184463751418261927561009152483374374888187658052857772476e-04 3.0662968499611542794011725519873321523810957461520292140334114961931635911516487337148554220195725598e-04 3.3986659135681053975674073272103991528687187759159543795990055092552061339955538729535206149272329575e-04 2.9531097686435680215298261616848345347734012603753789461904545673712910894867092580341282790854671225e-04 2.5038114267929367181829976937742718358083435568952716650879366562146423333568813231654617785769547458e-04 1.6548980125590860145221993012450579824109780282750261785083680291362411411887844571567170287611136511e-04 7.6551702467800775481804462032124409166688490639843306736062198114556796520757249453408683643261750139e-05 7.9588883042842331982594508563675716312946345356020935853139999103564572547772413093496915549155854533e-06 -4.4563473925263331180710436096256302900076145778519342710490531212751155548445674325885026330072261131e-05 -4.1687219686866388548539847245141599736235018733263366082920990416840508841412831985449826643484594951e-05 -1.1152020468481754279523592792550124941922288695985391644075260968931325184936982011829912722731364230e-05; -4.9904128226139195321975838754065607890378548724240831260173362199900047284853862249668325150578379545e-04 1.2445899997948600930041100699470716479290599924525051575155438510329980602217084274185794996370223178e-04 -7.0724028026607020736878774270962846530953931134860390861759398369112524546416402064432905925260583660e-04 -5.0147337974002490572705259172140165742111982560212729733369535857090547847803656063655741695812953754e-04 -1.1014074798122419962736858958121346891017485263014732759752704478577386521101287915589871177812859006e-05 5.6511526733200653995488412601370704706037132301345924851773609027435363760206101715218096878464633788e-04 3.2508434585711648992352842980173048606845132894287122141620996197444925714832118599803495282618552396e-04 3.7096484769548448211043028250551864007681163464396875408637197268838536073048220349574332387518422250e-04 6.0226589678398974661586239248188084866420537313233485526933426239082172633708366051512532946213979003e-04 6.5382343455759174319693041380607656995324631874053052918577452182048245842593897486042509637344407992e-04 9.2077104795970218642888569946373296041809986634184077734148429710464764612844309890871460234677514764e-04 1.4305210202828594800759434990366245479592703396402547547305303206936514546442013097418423465393343985e-03 1.8876109031120329179751463521827325210044058228019443098649415657034801919813613704155848607204970966e-03 2.0257829896007109993359969047646217176980065766997244119336856034192228956598915137981492009122321440e-03 1.7961326651827827601560791384843251413880888377119898183802162372148150882251323161815208135145114682e-03 1.3279599219591721203231183882012914159167232828949966735180927226197146816747760144535146978775514443e-03 8.9094978571417893417216697032732928477952059239850672521004296524786969101293836144319511287357563155e-04 4.2948580056569823388673555580379926448650708297476311211989106986088879523862437975773101624926532793e-04 -3.6540596019788960953293444214860045236485289083405305965722041524330055411422366728892458062716325212e-05 -5.5549069346245463667201599068216397161333647392522001980587426779862068716342244364425415490911058949e-04 -9.9034202366206922761139870072152508910711167945340538305376551654418991103351058241675104016590557989e-04 -1.2560587827733494931495545321699336148027416746239030103762099407826193281068156753868795329755691008e-03 -1.2940520459952935750874549338640263614017465656579619622242096147003569529710121790322923246541282854e-03 -1.1551205457621216295316695893627152037282840333793651443226562390740502850387757262584940967273583780e-03 -8.9525145738949904170697489209972483978971376733461139132500051203719106977285272137195638450663558601e-04 -6.5674391526202237327627946592176859858447765166021350246073195797451387631637196828190607522406822870e-04 -4.3591908165973336458402667863364417368942232975372521983001173876020046895461339609967897068069024210e-04 -2.3872296438459300581296049114279501234048978108161220930988251817243651900572149393452927683294358039e-04 -9.2917620658113487156033652366282381529173669265168915206332382300644102888192284950643450174281493250e-05 1.2059101471759555003722307225306598728253052906822014863875074287024788814876490833265994791080178457e-05 1.3312331551227001695118552695010323331662248300854448374386817423458355585005303403013946804078832956e-04 1.9997617646095031274152545279056632519813879825837360219983629843796086478205349045231264697983876626e-04 2.6038966099750948816170725337071932122351140043939280726692415695201181697852527924603137733659094488e-04 2.5038114267929367181829976937742718358083435568952716650879366562146423333568813231654617785769547458e-04 2.3893533316770830124125617847414608950819997143927348755919581484284679721730202309085162268535275805e-04 1.7356568643786339053186069846997276284167697474657135380367083566015855193861113295085589066877276570e-04 9.2317756045080310071352205346605530167350797539395638531650579938599515354842549141064948964095629184e-05 2.2789686711703468051772762712089049022962084174123756968572898090263432322686175494950890627777508191e-05 -3.7629360502119257609131569394600102780139907111384844998849769801241444476259320475977311935053598582e-05 -4.0738655651612363006062626289486435358822192435532178919342284908778862783460136756886717856921750645e-05 -1.1297025157274239374852194097345812000435547196560736238524127130907842072374073419854058802148788529e-05; -3.8219941027449114800712712348504670719530171682968347427257242324847549507576262523359486595683044321e-04 -1.5879783613977573951975597143727114564980117437587585522705262570949659857821504625716570311487384171e-04 -5.2914724900340372545224577288461412479049774301082173053445794683167397107838271774221048217369717146e-04 -3.3385004950550379820608479797538694269867724201453160295143023984534026790208199628652671192091015260e-04 -9.6790189465992721044117048488526620172235857139159949624129552091280782973720795230140183625028544147e-05 2.2474934900075459477778461880061082165820104226058757145919643032339470333143575067164254640260691538e-04 -3.0274265015302694324644874038698540883398833179795004995852001376525923644882957545752694515925377978e-05 -1.0650224062577230773242359142827228197475306747066879117471696262122189030494670103856860105833517587e-04 3.7858445822869812185009552844581534636818888747056046262920735062259908387177396807069549865187078888e-05 1.2319610452061665934426211173442682017509954382784332106373344024004443663924896768342472015351539715e-04 3.3636072097131753848206853862840107208409343175875490360953526405440650705649336972002196479065797661e-04 7.6426558012915354533383964731564972001043826768687436768948718780581823054750261929338357046254136586e-04 1.1951772559787128812656283832750956539595918768372056348839717901318257016975935230769825882537019419e-03 1.4619125495812636166532488715814565145597876833074202743035725598767662235725038437647468656768274920e-03 1.4592135524494765948756513606153764138929502202593196723533311137528761323635104706107964708143173536e-03 1.1960009838846927046488990985463535533381528788944914832150544343199536311179784333679563002806718186e-03 9.3363957718264639709921153023449681868420087895446983428034734685702604595899689486639232830906213850e-04 6.0545293264015078098788509395669211112506961867010486669404870260598680647624076139385641359819020392e-04 2.7432134695590432445594463066855451597649114363433552077146312926593901420328225889035246599723686659e-04 -1.3047578670940843556538227702136751912855498076286712017297666541377654698698738929074929589159018415e-04 -4.9451467274229366432363289585023611945694232775329168961101616521208692832345055816127308452158866431e-04 -7.5242785686613256704532291972372323743564737345281832243770618319213829531944889519486543453163260923e-04 -8.9023664822410133533357193692180538918071182364495990047994862455289400198955049797029984068187860336e-04 -8.5529601779056070553199802832922225622806943924307617859167018153506830695234093472842543153022667354e-04 -7.1739426916206065837348186004721931694195212078916525780384237696714453066596098637318384792677721466e-04 -5.6281241430361945517254294854419776751277566736592337620645856681464756735662682536759147011252343886e-04 -4.0091861020303047343986591243854120764924546072766898664441937968563134533693526340753730344097989833e-04 -2.5395307176670011199439327055646786218306553566243814921027820495161787283862374362365105458908905258e-04 -1.3936762381231617550988360749441350576554101997050410756588691950776871522708369566017335516349857005e-04 -5.5924290176779221718163839240602524330347191720727656496854927146063522522893664276545663323310399995e-05 3.8723843978389629985512138957051519148151940152622072023495045821546104194578691592391323811148405863e-05 1.0898877170884316002755695393256214327624319800569326159567674503232963186257742640015633209875091226e-04 1.6401654045925003759797028071407210121127780606425087008287411870900297281765487726095467694170648804e-04 1.6548980125590860145221993012450579824109780282750261785083680291362411411887844571567170287611136511e-04 1.7356568643786339053186069846997276284167697474657135380367083566015855193861113295085589066877276570e-04 1.4952985279953021272811581365763279894260132020266419705942893076760676864440068454299865082442799892e-04 9.2889125934713644940471112018616052308346612995108503800662650287012466014849365864246750677120409720e-05 2.5829974714499264418985835517710466310048917949841407695760276670564644240385042205449064873851308345e-05 -2.6800857217727753732986808759455953621730849511315195593847708248264348857713530704457507168547882736e-05 -2.9156025990053897882231062053190784230224836276476741519961349565295107498016148531126445267368231557e-05 -7.8937921276639737578600143311458073560695369346484975989290482603889233912652718300751229268473831661e-06; -2.3346725188696661633247816374113514057054954491808709801280447237319046522678123264245889724234561031e-04 -3.4967999563422263834875840555729839497532465140737034874465196594168823861608974504379018370621421760e-04 -2.7324930546393520658821165533027058585734206673130448583013116495291900482394769351514001184216593447e-04 -1.1836663008610397302695325929313574496968835701533600826715694657188086007611437952383721388093869602e-04 -1.0425156374632893777567899792908403585298568772138100503028722730185323601381201822320808653166364244e-04 -8.0474578390777254704388376264778741903391442265356081453674732444740113204945925442958280938994694080e-05 -2.6697820362895837859843414392447679773933445576926683258255139910627679432152585147713047952202504051e-04 -3.6696512355957673168597839586364566951028771148209474788142077418621922906603296151491587396443713434e-04 -2.9014095558318068061581057854621573974852405179317245265374509331294480999650489881002849519050504047e-04 -1.5464570696932839343297797339881150982091663548332357852616793578263481011163633831711243838699343515e-04 1.6118817500363933525571211275908810446580168747469061350774562134271842247831159153805330399019718193e-05 3.1117261206814022674620265661939622288341119106036040348782465233923445143213063769574686484035256075e-04 6.0050535563282773563291669122972814486933828023390600291850226978753920035988062417903947743300172216e-04 8.4208141404041476261259607589100009062177368714470436588827494295068403022114200932353342969681018149e-04 9.4070593677728569029133460641133650069557035446841484807570162097909121070288106272555866226811552476e-04 8.4249846698300163297341293757010116999486972702495860839751314230017677496196607764427630349769186516e-04 7.1748151633274464014049000379140117734234994382426103104898817214316030576199498525624729991493145107e-04 5.2932106454136273950686350169702566290706580938216360934294379944912233656243765169153521059805429948e-04 3.3254750238213191701270648311461092468907911518377986132859589769746260081308246384789641157896583727e-04 8.9692483404646075363969061740930817054093633980501282750116537883118490153858729023448683957152394302e-05 -1.3355315508971193219077684018783842464970621172152989245463114593590276830909151515942629391625904318e-04 -3.1505436095096146856116358809093233232612439747778887263887731147200136978858979827656659447022422067e-04 -4.5381765961262390524399339675624404270648244264368654844041199120829478511936504699149286949308591529e-04 -4.8853292448378915821928700101555462663145724374818740178843878430175180773901506768552535253501461093e-04 -4.4608242119841600683923785486707317949192295723078284537425416149791821897867181825175449064507569647e-04 -3.7288754020783201951302426806360907543537675848359740124057782163731517604284173858716976344425163809e-04 -2.8344233472892535253739899059837379176903555144725996472157192674320884154688529428290074613954814200e-04 -1.9897682381425441505738002374294427966951716254749040323383002100716667308295704704986453318047697616e-04 -1.3030049745812510069827915272730120608445445001194263294004672350003197871942482406601905450559520060e-04 -7.6093261092528905310680777638673212610436867459914007197215198371930966887433327823595000969191002627e-05 -1.3771801026887011618581643309881928138747539440840758209316979199894335201940712712697428809044965690e-05 3.4725825100984284510408322805170761893515362543787031158474228772850911367420080992242809368760797525e-05 7.0139436884568727232343996751747480365343093364367253956848136684470097794044529363356111623758829256e-05 7.6551702467800775481804462032124409166688490639843306736062198114556796520757249453408683643261750139e-05 9.2317756045080310071352205346605530167350797539395638531650579938599515354842549141064948964095629184e-05 9.2889125934713644940471112018616052308346612995108503800662650287012466014849365864246750677120409720e-05 6.7875019472819452858405390346404560995256578485074587430297317952394898969052980872571263182511318077e-05 2.7355883763730173897537425210449036970982333954752162364907944544793537582736714125133083669885459318e-05 -8.1348701230410269347825275625540555624069861275452910967123487547315804616997189974210893456878469113e-06 -1.3886938224829863617357196338445003799041969903402997807157124962661868940715579632121309772790172797e-05 -3.9999871590584514243622904481374447715104736646909423699685426546910458367896028328214065393759651006e-06; -1.0745846721442040257729382892625066830724846037545734251034520516622186578536148409142473082616199831e-04 -4.1594165762378825886644587950067534888174993020460399552744845819938212082984445076908867037420028566e-04 -5.1297216368013384481571874227799760541293750603607499937305815828656242729467020066041615003809144804e-05 3.8144767890938616021625440834075845652634837306956742164336956822987495032068365836921285777485753832e-05 -8.5338971025065540376800646631238879633868511896146216518710658993321454886440316490069029646574351902e-05 -2.8912753478872170043331119890904778202920306407441099775896054386208572821913987439598072471536743178e-04 -3.6394847859091652515308981680056374822335540323977611908326011425893877801010621140079962338474244635e-04 -4.2568709519704122223766927828903316604200167725712356967284754625527619762021492111016678712263491694e-04 -3.9759861375147625498370408059308084515725578692581433294977971079735082639539737470007152026454090764e-04 -2.4817773134095180940369948582684261369076316854218367673172819008360084399085411224055497219409214337e-04 -1.0874151293555104967465220737442209051677769228262621191091976855723739053141369618067849645129347358e-04 3.5130185168057435145352040753610085683861106513634582787145795403104169825061809211256588139923945825e-05 1.5873449468213019965203742972180903419045387542001714891690274530676210030212962407434473811877772564e-04 2.9793777521826882488057178197687734701780662932490528796480638593443831534976345599499468299869351959e-04 4.0579551965822383553622654813879999386800359511015499216393622299573229170257992796047551401717613106e-04 4.3651897399101358522309227668643966552495626019086715086922896620092379718606727686744764334634617207e-04 4.0595688113580339001034305715820790003837449680336578951578677837939331622521867370848846441878472148e-04 3.4577246432170813419142196210996048347611330335584677775837913353420941060981422105700856467560470320e-04 2.6035465783465043262957094299974353402855392157632748404160321888640308363960546879622131388611616419e-04 1.7709447604966031213221950092338473114321436883798625299062873660367949069122715804305373896639356689e-04 9.7071659737980024828711485973897131043125098618485028408462101787069766233607642701425097681500269448e-05 3.4592977670890024387471155539181311331239188285114005659527774161266481361893180756768233884613455214e-06 -7.2641906695354652126358158178751680915124236999521712301790564583431426591001504158623998718141511749e-05 -1.4642203234281072657964409395398566645505205522625736906938714952000060869895116181978461761120548787e-04 -1.6814755583549641249316757724530502781803630511771515748152677607243133440283447075909219298846232966e-04 -1.6488766709601861182076040853910919086126758650313017778233549337717953912768481139189788547629604703e-04 -1.4556819165767849542057048078370345345804866962878433459423459194315552607411410911415416901854698555e-04 -1.1697298390595551220889372902303989430207704205710182531536666367040300415340638856620277909068352901e-04 -9.2706441068466650687552051061546762102057062780756464634327738286313519166707827994963405752800372861e-05 -6.7057296514573614194148158775334088850057569918454278787782817705359850166061178291794775845751342762e-05 -3.5585655800990314076657636573590683709237142189484616032551788856869809734994116749900859709880995637e-05 -2.1971105134992015556050040386818038311935676379538137111707644185643525555140584253382241080376487671e-05 -5.5323950810030812486988924387936787808693424322547446355639452574115070883222278318267812324928310205e-06 7.9588883042842331982594508563675716312946345356020935853139999103564572547772413093496915549155854533e-06 2.2789686711703468051772762712089049022962084174123756968572898090263432322686175494950890627777508191e-05 2.5829974714499264418985835517710466310048917949841407695760276670564644240385042205449064873851308345e-05 2.7355883763730173897537425210449036970982333954752162364907944544793537582736714125133083669885459318e-05 2.5883004678638400538708479892108174970277642738941132565160403133910961954434968184059454200855036453e-05 1.1995451828168519838988802142956398309909686516212940501295371437003103231296783982520921799853549018e-05 8.5347690464140276546625971683328497456463932063891398199929127510175633748420095288511874461148988985e-07 -5.6956257156122335393049994765326049960321665002462971350635522925587815498825648090410167458900118296e-07; -5.4803533196935093668782337418398033767950851859922245587205361552875417768716772414377569225401205233e-06 -3.1951832986521301801887553992411062416604199641194989423719742843774609717347901625538263099438747183e-04 6.9633106703956311213014353648156662946788813049645510688195794279574755665741039204964612366772557046e-05 6.9952492732061615878121055297228170204974204941776003317329641252239601387830863563403309511899658361e-05 -8.1802803735888754940683456962938357589788030506019935368963784146286216919992617929453690450398666812e-05 -3.4819603716098799274263074961898975673606146586593770359870384618006061700016823316122088357784762482e-04 -3.1545278489163390331870860498736488326611154047768495962718673409828727670337411608469347586081074497e-04 -3.4485223307661506472818968101149931834190962278783087801845588834484231947004687001450470266229958263e-04 -3.8807719910839453486598403235863266366937926139355371707179001415946717990962286319442904958643394529e-04 -3.1905527627684814345846861138327296573523550871450158212521848399158073995479997264989244728881968877e-04 -2.5258583758448718036077741513745285991601483171323185915683555272871784569998273280750986010609935583e-04 -2.6351177044672183272159212954995985509174430042568057299916819147325887749338273285777563222834175544e-04 -2.6390559431847233480130381140658044919977441264180975771977265343057203233050066929731725948646514423e-04 -2.1006782847843530754669857711494055790424651407844179919003028366479505287615980195725707648274956362e-04 -9.6045324889932918365118019625395777703403884383285969728795602196529972421901051945769053989982833786e-05 5.6363219154300232236026918150726118231532183882482265562313989876733931965272380877070517203803212103e-05 1.3407633972697200164542059801767292692160230860253241540784380952436236148785672416636970943319087140e-04 1.9331150724935041267756502794316062139467322357945253998265030069528241219625966488515095451716705838e-04 2.2196942500912526569933534203787728964490995968300014727902653605053058864768652459307672619631608912e-04 2.6866840682556207241847344766777374545391644527633704492625482848931131933442551282584375234377170697e-04 2.9136460779997146754504556613456782455557168856229095916620606953317670225013624586129272003263269546e-04 2.7600283265677930002836109022224620674664075809442395486117522234401066302534905292756879411371046407e-04 2.3902284172366777347527967982704761212788496404797300241909323739123231307847962154369003397843063015e-04 1.5973726772139654829885075800080289446311728336011282987136056754074636686709836642530230796735007804e-04 7.5635845982703867119991779094586919135999494234935925440133119172546618663090535167882466447035809423e-05 1.5560460728524509482854299184619527232612483466004266036367314604470873641393254347100434575406255481e-05 -2.6769255423350324237369010363823482929952352003003558302291119674880182901892462935589119557220825973e-05 -5.1090879265318095258454941218959802502652481332991259475964880728314886187305732458415161937036811519e-05 -5.9834619122032623374919119454754189716886317059339775527468691473539078082346473030282854996449183401e-05 -5.7237601156342544787902197923011489015047452834388994538782420716562846470870516416131160328429552609e-05 -6.4245279033972292091012411352117000474030856901128644878853406433634507998120317419907338610917527120e-05 -6.5805633912125256700074110523823535830157544746419484539224801575221850471683986966880596603379095238e-05 -6.4716732351331349738492830365618037902386450489965859157129091575976943978060856755527984129792707718e-05 -4.4563473925263331180710436096256302900076145778519342710490531212751155548445674325885026330072261131e-05 -3.7629360502119257609131569394600102780139907111384844998849769801241444476259320475977311935053598582e-05 -2.6800857217727753732986808759455953621730849511315195593847708248264348857713530704457507168547882736e-05 -8.1348701230410269347825275625540555624069861275452910967123487547315804616997189974210893456878469113e-06 1.1995451828168519838988802142956398309909686516212940501295371437003103231296783982520921799853549018e-05 2.5059262854204261823206754311974024657483068854632617211788422929707778868606176975945266603479640501e-05 1.7844586586101735633106815497576253238251431442077554329627902548137421726059013545139141128809674181e-05 4.3483000428295949803066368254777141574784860985268381147796248552001273588284655299640636212423952353e-06; 2.5322376378302913018787995488441623298120182006576967838415079169136187619042714218565990367386437760e-05 -1.4196274484589119022996939872145208924734414034577267899243902017918596132932785819543649555170173013e-04 6.3312849574339962515407811242198034888796651849539934223212802921711870751622846041882686507711351247e-05 3.3355404076096356113378073938057485372922705565510842601448113441296495202520114315710845194838143332e-05 -5.2573059529550192086981777053554221179363587840301061707785605802400530715742494825519327949307794643e-05 -2.0789304689806675964322296855520482704384022333130338530975114348653750215133949057801369914180789478e-04 -1.5828997222470574593453929306447504356363230226861943131346922840406283954726996282560615305019203623e-04 -1.7097473209278107112311261534503513072734960408966226400903515961110314800378552683380527732881905913e-04 -2.2469572660415986223407055832263540644994141614970181467737494264118096129231816823365927739813437302e-04 -2.2238799511519835542692382209965881732889599585494244586961126917184178392308214446463306490213086644e-04 -2.1299216257632840144859206750569104189621621345686035026345127781611588561090879414800461583263212274e-04 -2.6660052605354867930556014657346882785765200366516260655052628895603334220417272910033935298143757933e-04 -2.9622944896931837666233869737830709063037464633727421599882863864271444824425808861345696212537675015e-04 -2.8226740659834245390859989876249657327430620509364226710544465343266440876718599050686158034709297593e-04 -2.0608087358550969395364768728173934777740516756394848977312777339466692141872004610124492665724594044e-04 -7.5455272926679537997968774036089272205932921558053336015378565065292522802849260767183447478573822572e-05 1.0433953846282113400994307762191274318777372446426263466939687368803931449003575087347386615516297432e-05 8.2182925528279572898400155731881150650568127035232669735353017470476315328119713276143083923576839417e-05 1.3668280534658619973701234490397246278884182335307337840166216922901916020727314360921379171704086663e-04 1.9970252528745951318794758576809930161738393040119183601654094789359871264235722334393307610498657106e-04 2.3771711574506631946548665288641851241141547549889093820592720199952430852825029305058435690517222562e-04 2.5048886350171522771218946742473312557868687962120042888370928715451815012228608000415166889122567379e-04 2.3160267201683802362737226572989445265189612643322575988102653268992105237727914763738727669025183901e-04 1.8635479898869703290182688775761273238600597841188242311508536886428146470562532925311766322183258024e-04 1.1441177838658033312164966001539810882699647926496646617769548674554240577371808673349226270027869569e-04 5.8996164178937417607757861789529905351719624489554692579114296554439577827566152818883773045480817928e-05 1.5740211743422373157226690592550802650288191168664620808537419343077778919059679306305205099944599979e-05 -1.5341195386139095218483611205935770224802903230687981794583758355617684780530855128850787521396473941e-05 -2.8819280530575442281270733288825733899186753813851837849799679693747483193758019728260708473772076379e-05 -3.3325674167411172689231024994284864225447699096233231238049051671342023007440229487703961012465534098e-05 -5.0999130524313545720518894944141998345554109001208898804965164668472170463466478789786277587105355092e-05 -5.1984864835250576931467759556981046355788884811377480426799100132054430318219858648177959491338134955e-05 -5.5583147384434255158723461923767533032496035973050839778328337995662123997741772440985448966513615824e-05 -4.1687219686866388548539847245141599736235018733263366082920990416840508841412831985449826643484594951e-05 -4.0738655651612363006062626289486435358822192435532178919342284908778862783460136756886717856921750645e-05 -2.9156025990053897882231062053190784230224836276476741519961349565295107498016148531126445267368231557e-05 -1.3886938224829863617357196338445003799041969903402997807157124962661868940715579632121309772790172797e-05 8.5347690464140276546625971683328497456463932063891398199929127510175633748420095288511874461148988985e-07 1.7844586586101735633106815497576253238251431442077554329627902548137421726059013545139141128809674181e-05 1.6583785563356093826263973002291394695410513584597598065050076494472591956096256971425957799626541743e-05 4.4842274112528515677068013743791480302041340227102626148374692823813038875615599787119096993975454213e-06; 8.6761969269941597872830171143896835445860229361318858819204404429604003869179303933526061959433239081e-06 -2.6810333854853123470596725239889356448763399363232803811815296921789451178135563527986299994488950467e-05 1.6019997260419900279414637905954446166710964722054892622817930121436782093914522147940611197582333235e-05 5.8792664393973522570928316349659187795598832558724374576357690304558186714176131948542600718583141874e-06 -1.2821609873637056704758425228838498659597173556763167969727460768929687491165848211249613818492486918e-05 -4.7075467339548933043889109028635596855231290939852861204033766827895738623452236278673846719636610589e-05 -3.2766327000190779392306068624607719810649835993804966753141672568493842760018168657018772635864724674e-05 -3.5574681220946017895188973808461029058745118291684356189986506217188446766209437326954500625056807529e-05 -5.1237080920180512022431731790436486783891936341127909671677317504935707125684093439771219747741635372e-05 -5.5472852190709387046632609088890404313724883034154698116990017784310010442988944402178904416305847303e-05 -5.6903186752309018609837867834505446215137529005827333518567630815920790142144154237763730428268234095e-05 -7.4063761350922604486942486221491235601625760358682335887584350023834106963074797995120459670990550069e-05 -8.3404023280679543154971102650269131763857845902586555258926779849011011356467359354061181641501897312e-05 -8.1484817365593264017735923626130857888493039175051480623394415375761936453620091030416793550729493889e-05 -6.2566136866956069156419900324238146523795788699188055596086073683737808755357651480685568599688653957e-05 -2.8155984580748476978092583430569356624043630977687284594085887610167662495894815115893330619814080996e-05 -3.8274599788007087300039444931933099148475622680774658064249564230572873758617747298985259541259988297e-06 1.6476853083013293913657854968759304644784193451620237064631498717483737332480405915974024153157746821e-05 3.3081806759187263661604843626241349802724197815931328938720211713249832109885048737972774256598427748e-05 5.0971741656479517783802251052716505318248663318819442295489998397800379740434444496419870311395626940e-05 6.1858829319612503686387708528690676748854014913897274153359334069583058118886712583294867890740092920e-05 6.6948357903151866573305619155515040046909178599908212959901616083949230563809236121484801377411686376e-05 6.2300207200459609694053073497488298012682731458457751686211666155646816472670817563611886380179402733e-05 5.2257260809414471472198758557008359875948380328934591013990282731747894081993584569516604850840945912e-05 3.3211871555236392099197159671710861486814931346659072266077276065028289953508056329334148915306597244e-05 1.8385582114286941830334562621576225895358730512231424949983433043422726006748780893687427837140231844e-05 6.6002780042568855923639747159869082642964399979311919634054160228066071446750992695107931502359785224e-06 -2.3144951939274673861121865276248745615172524121832455418878596399534104404066665788468435847432432919e-06 -6.1693597285300791043822893506243945833262542136740304039496142602523339220287249649187850968964598213e-06 -7.7730034999463344087883428121377845614751503100159138506704580810221622384996386419490000994587518240e-06 -1.3344816483445485781428360027277864009015397330217469711451726325352257807724967789158569777176343734e-05 -1.3281954487717572803881167832548691989283388225652882709594251297224667984745617917885727285018123833e-05 -1.4530503123899234623610908119855921439497662136180505345529750305509697001077327613602831305725013355e-05 -1.1152020468481754279523592792550124941922288695985391644075260968931325184936982011829912722731364230e-05 -1.1297025157274239374852194097345812000435547196560736238524127130907842072374073419854058802148788529e-05 -7.8937921276639737578600143311458073560695369346484975989290482603889233912652718300751229268473831661e-06 -3.9999871590584514243622904481374447715104736646909423699685426546910458367896028328214065393759651006e-06 -5.6956257156122335393049994765326049960321665002462971350635522925587815498825648090410167458900118296e-07 4.3483000428295949803066368254777141574784860985268381147796248552001273588284655299640636212423952353e-06 4.4842274112528515677068013743791480302041340227102626148374692823813038875615599787119096993975454213e-06 1.2534748059731290759375044600396883098888957441212951194045886208062756256464905513709430301287303719e-06]
[1.1878954109217964943387919242505183395943497610885440329591562660238413148241310667797145018804419467e-01 6.1403746118449197577366355929597515994416864082164749912450376618954942053561948326846948381338761780e-02 3.0016384252019453773560080895011493573013056334663356835912450267149575504354862097531750401873819245e-02 1.2999993061035110342468680806650959480718377467788983170920824594646117133982796364935988047904467984e-02 4.6679813453683444117312587682173828827592493079988310141669401469324689517148692403606454868917225758e-03 1.1679245216142836234429274917195336536220509675837562129447729271232563096814125401354315450713829373e-03 -1.4397720934285293599916537781294423530554952064342058722328329355960891849245844298676966235663011443e-05 -2.9586290481268451211059136536757110658940054158923874107871059252394374946393877909183674986459985870e-04 -3.2243571915279370967798410613297126442170373411621981656568660981642311515643007481405242470806178694e-04 -3.3808955991354693374845261837735017635089205828013175341395146371273891133583812187567140355626712082e-04 -3.9386822952806873998632072558859897166336099941670931836775692620089779983462648359347133629081826014e-04 -4.9389964419612738166695088071978871646621480720520015786652555746977208051334587180101974902055525094e-04 -6.1575977269147513285885159363197933102655848287855008868298877091233042181884218352572006957092979208e-04 -7.3931361575777614148503459146444555668195985366716330158938874787687990040280876562808545387927537488e-04 -8.4732527145987473182584277423209503188619261555355719790686390083188651979173088780469338078790081775e-04 -9.2205165266000841797739153782864994121937712961889950271613518871620401600257250250449139456157924184e-04 -9.5266607635708081936501850831981544124173997143743206718511887535126322224456201647249452553734926220e-04 -9.3610419824937183694106487418953289088567077900938095144541487902011180409884674716737453488397137510e-04 -8.7783255931225882447788362121784931536569728407969588901825106714690791977928004794413943007711769862e-04 -7.8579373088059015069002595293411100693542323119867206013851769868128230603238401773666788626916440259e-04 -6.7330269716968012661363203503250524500124712888118829169384584175515712895337048850376154240224610524e-04 -5.5469104382176608925463461464360299260669328838790784712072136321144735911606857710658279850716265570e-04 -4.4242342080743850435307489579087399671785510126579900008613923286443807510839335947665306237403270893e-04 -3.4413684400652743111566126925583785370642610900091157841540892537096672106509066336766083220754894239e-04 -2.6332554377439694093932541327005715880083569902132633823084757324915435991039273827715899718735217482e-04 -1.9737199244049504160174218368621114727177613659780874048047166493194861316395678442179704510989769752e-04 -1.4458788043017437505449049062876075665149215502580069955773737077109711633778459703205151952391978533e-04 -1.0484114478245377364536151930056087391835539435307594396826340515531247368894296462680448856857384584e-04 -7.4802335350005627037070659413070747801227802845071092577506655400019942635014640077747354846422064479e-05 -5.2609493352432234256044252579728427381232757684082233802936387570912462388725768544392632482231113795e-05 -3.5187786886174746718039522203997781004490637240962916966274790058357891296202713901814953847511146303e-05 -2.1745935134423114544857671257274507618926461668028540292146114805880877565524694063423131842373366824e-05 -1.1150790760618769522694319259424038485846861682894163527429848943989861226053910605031993307357906417e-05 -3.0686061265088374360188042029587191058605019336183327083490427162130688195165401374583563588161696337e-06 2.1294447811989580571379586277719513149203122575858656454028134831865434478052044972316947728438117812e-06 6.4521358173915859816741608969127915869079770856359907316169316169493056270594171365905161751684492074e-06 6.7457079210984392920943052738404866126650387771803756116352023837843707177626655230879272727778416230e-06 8.3077983231701130013137791720285766654624916388636862880055731092003290252787640469710770913179806472e-06 6.1375190764498144228481296357216512019969174010688283838027075131095680021466463119797621010906867683e-06 4.5744412867812179070251338512861904287084256645960227139346966189114253618246307572155789428419748855e-06 2.5349303590985231950095901850303207533966017733445682775111628053609847934908369317021996174633133072e-06; 6.1403746118449197577366355929597515994416864082164749912450376618954942053561948326846948381338761780e-02 8.1946957417075630137277698318661611155212003015045237569916775213445677090020097969941908489338865370e-02 7.0546364192058080331012884162464766917579123822946336701825860909949697330707989050934631370665497068e-02 5.6862955402320878331108475465664901348538854117170319995135898031861590684637188736013001376278499886e-02 3.9918826290521293226343067289686929263788728844175360105816009803226743227544118079877727483377906588e-02 2.3231165445362007507796227541522723517675463494450511488025110263035392895673123836111007494723169207e-02 1.0624418106273080743787211649068772267386669021913895180182925819255006214011627994301602169375143352e-02 3.2094373596829652339808231165795978615491783114989777729033912087423425193412735901793341321091054492e-03 -2.0007675669295931978091567505042558104474788756199180780309957304148597430372945100870638447893998184e-04 -1.3124788852081985477802528471586184894232499729233943167020518613284933925142687246387867236863339828e-03 -1.4098607483718977948220360925843927350313301613282410936047512068111183659231017167154705521663508050e-03 -1.1605756811570351560302454586742902243546886225187641625049458707187230963781383937990268504207435839e-03 -8.1465225901172049567451591169547805369731003343416873529816188282246371260879105873248509539596806951e-04 -4.3214995755410511533630855779784061417690671786024937208117164752900179483119688277601871561104856595e-04 -4.9782861248401329312646205963177301611180764881264726201215878416959698851220765565647570055327267786e-05 2.7175231342145057172652212915404658663859656271736482772735906721996636642658797244846020849765626531e-04 4.5220966947280112382839231368972740345975807761939401302311066685806356538714880068047858217769357343e-04 4.6075811103948459518362038425340634998804507227027078262183633765359530617675605259296314696849589744e-04 2.9365706609554724180437236509386888982910961264591257836707160050193783460943002438807971877504990821e-04 -1.5049804002498741651822146967916271441980280558948700487198314811831012116575283010150667873001452690e-06 -3.4280441061908717456754119896982569344108865629911177127520780739149922288662832893990300513062711419e-04 -6.6075508591006390359033774744453718239717909219849354781908630718256903582410033347000561554533020807e-04 -8.9439085389652632671019104159648108818267843746685257511132288820095120625312553732047095127464930360e-04 -1.0285375824646693902228807963279959684913353718068617888405477969193498757450471987395999996311658565e-03 -1.0619272663577855668692196934590614082466290852549309906637482712857228591880256034251984607969670343e-03 -1.0270490858336153214186519476477289450348777316948508423350682154308406962554390879733695388206006766e-03 -9.3771391278221961208042002073150735334589890127043895181574914370274263696115034026285724952967355590e-04 -8.1425365612146650808460507887932555637828693648257396752190276577017266708064776904641927037882796936e-04 -6.8650175434804634441870806986018414141644010212027534517484400757296510917167262192580581740214587225e-04 -5.6569857186915277305879140337820660365087350453781542481159960604436168022023363423191710911191656171e-04 -4.5986633597171929538183878165275421431462474443608373668029643648313084109950636712092690672774539555e-04 -3.7464360907435383374199868879180900073838859442674919313250579184508854716955614385370943667592510671e-04 -3.0793421135046920687530640288409033667934548447058502077102048233012244906025012712876879843807743843e-04 -2.5471890043194071992766003628587992178600802873583342116742272053823770703043646312192612307939392712e-04 -2.0933712785066772579571573922367561464571758453145686318160079937327845339909054325147638715424207509e-04 -1.7198152519735409711334768864601137064701895698197119165711838939658636702425988607373389409886154372e-04 -1.2912170164952534789825305600914603590338515653108010121292657732090661910244860527828997008533443112e-04 -9.6454624227731688760858107239556251049619878118162769247977574371797640259107998210506696690767137356e-05 -6.0762318300382818906699750469564132141144592753067989434961818576464030095571163644164227440428355646e-05 -3.3408395104072754996633855575250186188058066159587497050767794015271148913286953468926318282532656272e-05 -1.2564837603727810575723062499234044952645165257555399492905643882590872281708852638036715898495920775e-05; 3.0016384252019453773560080895011493573013056334663356835912450267149575504354862097531750401873819245e-02 7.0546364192058080331012884162464766917579123822946336701825860909949697330707989050934631370665497068e-02 8.9912709038736529508802107739225460363124748756513480255201976449479866877208802260767380136760552333e-02 7.3889525269959205283019664764753842369086453663871052391431538633005657879791964184175284504192207152e-02 5.8538061364168754509163116276252835370310068094108737101448244312701821829424869869609789822295971654e-02 4.7395516761330715923645264633813836466126558375173298236780082188282586877649683986242495036618942875e-02 3.6009238466018073420771128864760304384315295013628183321381736965420846635024238018489122844192659320e-02 2.3264926773443208009286229891036144331650394949544348491971394741118777218815856833577096182081932514e-02 1.1788119843885204740136756264752625104309007010261982652373299357212331814490990941018447714007809946e-02 3.9955042193410085741418590278392338573622707358021917549061391919016429281396221231947693016076861556e-03 1.7318574136911582810586427320109581779633219096202432550119170344020343848783638295162434802315956211e-04 -8.4617534690866345504608704152638506616756642908507432097778776487194920398547993210429587557936402329e-04 -5.9466962827063469930669316032544503089694105415132228152602960062710308423739546401276345260342562565e-04 -1.6784598718617980869910307014387156656398222853453296957452283005206719805604761154717477944927015050e-04 -3.7392661880882516714424699219662486035563504113060787385716287839660149730008360658042566841101365772e-05 -2.1994097916449787336846917017830892699491993413515427677943713581910281385726753667458124819674870937e-04 -4.8958564687732416184323997765925500521505020594612930506009473373839699785301578015675671111114461846e-04 -6.3927770421684774586916422608241947321141940144298168361005631669816694340449114108955248215329618030e-04 -5.5090942847605418142547433530654929439537738633982863736401203561517465052193472877421895633056772886e-04 -2.6664753986304436880258862024292852628130855348077737028271977015347656152336404582043703903906272706e-04 7.0981137230528937404071050144972861284918599052512252751884011853398992150136600300540434516992894995e-05 3.3143987662409394165446816223749983307526554237433940654807032808187576228382743319132810991289015748e-04 4.1283141272695549703830935598581668952711093114428377969134433365072479907850017367111670902789920804e-04 3.1551359281155542381911762491002833951015686493634870586227734465952512974640322060025660139980653754e-04 7.9141060035473695709604943848395474917758798259327534776021244875787683430783792004455432159408128309e-05 -2.1046926812770306762186466128353779350162473988141944547988453209994906242290583804566272189846397097e-04 -4.9411103878271300955687481884256636763437795986559035378252147996883224716109102749914900565754309747e-04 -7.0975603135303916157656744064797711634067378853870311806235532066494380776377793073252280205910896023e-04 -8.1985482775032572341575943753132913315667673509619013060490622236540255579154611227102150250590666327e-04 -8.2766747324245909072342480683885728515207065310009732403112187826295537373156505744855891426336043842e-04 -7.5576942705286421866002557956779067975397520240310418723857025899289865793355460932206309050037165743e-04 -6.2336083201887069325945241684553067262420642827806207706835468287006963838737717021053878035683964025e-04 -4.6622052845500747562159736586243323681921815520202084021538193526500686914019268468668736807473781765e-04 -3.1303677167171085006370873310064458888816334933227723700685401924310375318144155420204989813346920517e-04 -1.7914423422373407538940247063749922845639659023583245775457994320933336745641865674676996203332613616e-04 -7.9741137508188713716389296074043651197425567482066343900395532238543978259801931811055487961661652941e-05 -1.7811192495307421091924736723014485893244002334707321592031976827792906149749750543160686694749427609e-05 8.4516761147783310145064082085579234516014488132630767141825313587636798404779285804475018562156598996e-06 1.7269865352796798374963252607002990504495752020711483226813931976206288025203359258084704134916570009e-05 1.1497646308685988890870717236688878036618886679365022618818673512269149093645801883498332789719002483e-05 2.3757358818145234053530347358313835334998100846522369946539452118008718060615315385830630491960465019e-06; 1.2999993061035110342468680806650959480718377467788983170920824594646117133982796364935988047904467984e-02 5.6862955402320878331108475465664901348538854117170319995135898031861590684637188736013001376278499886e-02 7.3889525269959205283019664764753842369086453663871052391431538633005657879791964184175284504192207152e-02 8.5252215600903567565578001555622596665752070330926225943026996217315990889219557536705433854378447421e-02 7.7939859602946189549039829471584631871879940674883427632110157176414796615813880976244765632512253596e-02 6.3941529186866312524013254350323524791681918281297105444196320511971810430820566834897985911246801711e-02 5.0499555795196229036515190167932742929669596990777476350874247016202718660415141578262382705281282381e-02 4.0503597558829293739950432773979737178515084484650400819377306735377009932300865045046050037990710448e-02 3.1572489376679541504073177961731252414872978648543494323160579111533791542294448325739254075589859650e-02 2.1889564458046769704949249262441185660355889596156258004814740230160926691803592144979834865078427407e-02 1.2482328103494378573821205352916820489229476190109283546687370771544849594698354832964671769727721639e-02 5.0443707878941338431033316715200675666291959364767833128403382001276588689214105115587885938657634879e-03 4.6277177458049400816612823432217096004443138658142597099259371183591091115668715618720480726666641526e-04 -1.5341691303618523900973533241116239060205448854034304503076732456946671893876341315587133377288661382e-03 -1.8284194079864230302886638160054667534353848869486674143905013684517117263956614046446622184866143802e-03 -1.2499155287530185078306949804812866606590740511937652473632523159920489781090566948455049372789994523e-03 -4.9891450613877116094916272120937089407077103807662296461766067112400970112928511722417160016844826663e-04 6.9650305673196863995602797810450179697271080335850574217417310816703712577410335171209420657896986838e-05 2.3268943778317772195853777470183200389905193380305024889026365266130428716698270928157534175405286261e-04 7.9718870017116066562723633851531593133175302557490289717486478850230234846042324646721962643954364158e-05 -1.5006458155492935966014829532063953908492667665165781222681287417937463562469834571991172026270678465e-04 -2.8906578611192663939632158078559964396106701509418914298042399836820185994209025275966453783128436292e-04 -2.2092526569555969205323734563124490334322005304753043050107642213417063167482395936415621344980470101e-04 -3.1377482126475703842331493634312192286117493110062060909781494887364239863001819975409613938322941346e-06 2.7291305499356283811828838767857044308222911641647857018958872413316492865444573996718619739077064007e-04 4.4759819431401249485937214275645242985182184164704129055105462285866646257110863881107628032756767624e-04 5.0079285591552490039694151099871203698409597571048625810737592281351486697728942235844926761741082909e-04 4.1259285390061212428239559114453630730475406006298209626643031268679885429780304448883295940517314894e-04 1.9228003627909061528430838888116779225241886045734434881130812178183924289100188082295678018114996171e-04 -8.8685605951697836936531286823361902379623262205006048913756433618909794846453333227476824983627408013e-05 -3.4142308700426274337056697189710164924464442708665969078875607467953714855012390344632012774234877822e-04 -5.4600159938571288576794616714524417023674275318147025971586119418896428207611298041794379675267139561e-04 -6.7576035133556005793237440066223050798340469534709659745022740393871234884203571722801594122933331801e-04 -7.2266121492140295845403601224739484154138907306881669084206437149344753891329539790484747380824597934e-04 -6.9591580463571239523788116889241339976127263342422163694100161819302638043257799875269043230837026371e-04 -6.0311126172254666929336756921805760076299126405483259445712934951115662706082191218366602263397901865e-04 -4.7402383953545165398295379882564902321748180799448000467806773656532319507737321501137941057402991632e-04 -3.2874368915349804342151950033650118758349261388611339451888398470601256284097183961155147731001241435e-04 -2.0477472134327050707693756503999721632244417197890820054789628616521739337823444397319513348847470252e-04 -9.5700111987097766752626015902325549200580073876286856246653446047302754000701844739284869620934986363e-05 -2.1812244744103302184793823695966266017243838910478642957814071188973727460220579822696564083028637668e-05; 4.6679813453683444117312587682173828827592493079988310141669401469324689517148692403606454868917225758e-03 3.9918826290521293226343067289686929263788728844175360105816009803226743227544118079877727483377906588e-02 5.8538061364168754509163116276252835370310068094108737101448244312701821829424869869609789822295971654e-02 7.7939859602946189549039829471584631871879940674883427632110157176414796615813880976244765632512253596e-02 8.4880231804162253415657029012912614637638191543918805552568807460186699466053023713019208080649712161e-02 7.6905822699945631724505561187011552726408712065464199453809124570880857532725671891084293954176994001e-02 6.7399833986460481031017943058423303451013003633945599289401044965498029159023331335061797117054754784e-02 5.6316073682830397143513737353425819598293705765114686310244264785912259894736279057936654489849925517e-02 4.5513742875355620305762126676768999762027803402257314225512996666412771756380518569776985862109375784e-02 3.6369149079955263053369502317809515822965126493050837231905933430556184196283549810605252512212335156e-02 2.7668142241945858689320346523554499729783955044021690407319491684353370465606477966338192247104039552e-02 1.8507860274979818672040924055871848605922295438082820097203500909522768550835805308210050616842546638e-02 9.9501479260868762133028010223702342926728002246065867177544240583213907875919679370686248351674798584e-03 3.6397266890341530886528369437201519702404931100475252326106815380273508456202981212819661500518715007e-03 1.0907317807933805023996913154966628984927327049997358118946997631842086195870886460661407956461500186e-04 -1.3003636522902260015784649032950520316868458830731708649712771586706265995736290483324213730783535516e-03 -1.5911139113706533587974885208809905817451477745078212054145463249651809777627695386797094073296753122e-03 -1.4109334861244573215299991903304280821614828187477668011159427316168034748846566580099164112935223458e-03 -1.0110793011914763281074044586291518657503730474376309286656656898396081008738374081567346495148529585e-03 -4.6267714418327459579770491150150008787824638280553653543709731748120082979927074860010726535543642864e-04 1.0585920588180463922619294675795768413785668105064374019878884895905275858032971404623604842545557886e-04 5.1466627452687936574195228312871990527806908436466238874488757260837861981133977405901630657766514591e-04 6.7430109514131677153423815342113497294602840635853892244359320123225843052725424093934480576665132688e-04 6.3387760105255652329779499213010317080992462503042685765995976376720818043509018743856478304572341409e-04 5.5571068870591660832649376701117922254117088551614873119688880131975117020611006280478983049323316223e-04 5.6893927437724074861608770794961969028514513697198895830182457791195636272998885880681654685718743053e-04 7.2168812235034780308268417857606632697095877899191415942872307061046020652887159053089323735487639797e-04 9.5196278701767830261464841398508817023905591767038421524604577250876976384287149381407793653739684415e-04 1.1491667436362173279040878581145324607013443357045288835500867664132791819866683989079559325517642460e-03 1.2245225220916523050160837758679853242617402657146390671838914698252975317978308136234840682741314523e-03 1.1520841530923406115187673419550239740640041776054141909042290635629038820208149173783970572055533068e-03 9.5684713868695454513816882321486836492238431361251979558814822838217921484241636997866471882809029886e-04 7.0547453822727629335488549329638698432770138598442020267216662577903609898918567405689979265881289199e-04 4.6235671961599644022175830793930579719331401100947976437052105386222455109017164015926655081314948951e-04 2.6656390747152276955726118131073323867316911407203554367659221565123584870002570816738326370268586483e-04 1.3569783987670061477097438298865024530397627900265895808732862025488179785983983816319606698201456729e-04 5.7239969763421790161350171014072149902879888705078861033179702434277841719032487595202400229460769726e-05 2.1087384882300283130441535014690978371079567906354011221720274747284593012730705340051244182760839528e-05 1.9970837452804832484395277026307849284734962162289335543692956582041215117020017295474728107770952249e-06 -1.0568388005292877360208299065277011941815696369947599758796397212119946433702693017791996959592717887e-06 1.2043622690878672826761235960323928942789779840587614644637415041518760975088920715488654651627616419e-06; 1.1679245216142836234429274917195336536220509675837562129447729271232563096814125401354315450713829373e-03 2.3231165445362007507796227541522723517675463494450511488025110263035392895673123836111007494723169207e-02 4.7395516761330715923645264633813836466126558375173298236780082188282586877649683986242495036618942875e-02 6.3941529186866312524013254350323524791681918281297105444196320511971810430820566834897985911246801711e-02 7.6905822699945631724505561187011552726408712065464199453809124570880857532725671891084293954176994001e-02 8.5645630546318754027744324610493983675798674879841626107617260479760021893273246786645690179932932289e-02 7.9034613992250975551904619451662447186795363452965284718923422276030198872067615701684273486781991316e-02 6.9572328747722809993813427819384942749133887331484917038513935050130977063438480482499849991383812660e-02 5.9922083980419222057437052057373921702585733454914561338733642613826382422447445684921412233608923371e-02 4.9167920917375728248177286651960501952252694071461571057542616967751690396870374848754726678142874856e-02 3.9137055567548242787804799792766273125875911821580477166287492350290793826600279076405197396730393523e-02 3.1010941455516107604451906551801501994739215832910742702128255099267287827204446902774001685047493217e-02 2.3673975225505764476397469945265944843463509522586460153721080451222714322736852557290127248034122538e-02 1.5934981342552217497481069476941117682085445554569985849192081400286911892909454456901117539837718748e-02 8.3183449907763060583117747031275801308595947987870112120305938198188713037783109113058850165033012250e-03 2.3860520871082012396832425328789871130351317336286489607875669137721271356825899771515781524095994679e-03 -8.9485730295071049048596855339640696961943649160847626611266201820622111788019778540585912735281828227e-04 -1.8387263529837240158930793306397333871086274521701619795037283389975672878478381196210313679544922161e-03 -1.5529165804188478431084623966558687316177352584852063829375705508694644512643589727370324590971819874e-03 -1.0311955104551342327264914787075860525756985872929979196441387817086041859690401824879517864956238766e-03 -6.3825409203474012678615868209189477945344272044666568202358968548666019867877389291753401213926319923e-04 -3.2574490158281131780683362961380913957829091062480964872146204615755171878401584554124497118408583720e-04 7.6922235992314922279401579821681869368872894756194992421735795466962884210353766229279105572495982554e-05 5.2029861050570869838149680016810248367332448050505759056574486753613446476285238669389674297792565936e-04 8.7954359152506207604161013880447008959736401694474395285147157432947610117643870416976031404370194295e-04 1.0074188231587440680385455101693698901402555180398118327884576617203277528393208720974547561563733535e-03 9.4715502417981253304158593434777858723115346916108476139319473560445459864494164338356323828163878816e-04 8.3341389712374411281447568144380120770788200636079959326826024651255259051363237779886580008939022512e-04 7.9692719910775024308742082918817841895451228661109370016913060391736261977845442114393569068548984847e-04 9.2361409267964313816818285549427274632755999234060326392008467412724822014582289303187172801397789158e-04 1.1696778431621260627458495099935600041530579715167942818250136985021836949032649740539810559943506167e-03 1.4071806973547097909497447487141074339859226211745717480119660953902035469573842986356523440968030970e-03 1.5291285970075320284784255324938187325157823418400176853774638151313733260977681716043587849730856599e-03 1.4733529154746712870505889163091057467837710503416942281263351757717583792327581367799378059932172855e-03 1.2391121065887845262856833448639118142957274556466840993453729257862542862031776883617569575110111032e-03 8.9763066955930010832917908491935355476806343730549547851021479444722621117986213684125271147510622162e-04 5.6258706996226303982753594313205284100275754732547710181670223139714021305429668029110141156054645145e-04 2.8725554581089546998082084245392607114059958098685466486578654212431682353131953683863903846962029414e-04 1.1051121019854782301067687696639708166801493821213251379094924099932440558716580255416918309073753561e-04 2.1263955402632435148271588370677047500527974452302172054081618379893066228271227741741977917166374618e-05 -2.9689104782432810628083432914419614894663213065611091150509479202371476961232336039888789270354600142e-06; -1.4397720934285293599916537781294423530554952064342058722328329355960891849245844298676966235663011443e-05 1.0624418106273080743787211649068772267386669021913895180182925819255006214011627994301602169375143352e-02 3.6009238466018073420771128864760304384315295013628183321381736965420846635024238018489122844192659320e-02 5.0499555795196229036515190167932742929669596990777476350874247016202718660415141578262382705281282381e-02 6.7399833986460481031017943058423303451013003633945599289401044965498029159023331335061797117054754784e-02 7.9034613992250975551904619451662447186795363452965284718923422276030198872067615701684273486781991316e-02 8.5547751052172484380909657180802299699051330877162955122598558334914580717044746108996358524244591912e-02 8.0476732757063735168506545960970344799605951474783662983262505415892601530296705531236310107419747511e-02 7.0520115954305507833846850795536334301640470163696772215398932637244032300313444325164295710480325261e-02 6.1062786188064206033369027048843547202640129083193245670891886932454426263344175010981700302205282235e-02 5.2190244567097869519638603195526192959351500088883931133507151529948908217609784407826818183317195508e-02 4.3277040275557735485510328168761788028849192970180524230109032553218449019442881778880823147038733254e-02 3.4641634406457260889519616377791443575509747576139978951021792854444731473285338372504303225672892724e-02 2.6790437321078240357288906907429187151723390955715973913384222490817844477587336206969192016321435820e-02 1.9630118329427646706697968285781095248932292051946623173911842018628309040935239939585878952633736318e-02 1.2755397101564733320333613644967684732697251286187930055501415119248650968609690485031430106210923867e-02 6.5565725514074558879607407880329178655933590569898929201635641652499880807947125110310208139332902019e-03 1.6100712338294746831092238168905286399680532257359370399891253299647589159268625314425931685499571520e-03 -1.3090648293599714721762188824045942128854329388298588461319844356298173494022697589230393089521566498e-03 -2.2990464680042997649021893167523336195334382178129339125258805700367081950561465782459406721448636703e-03 -2.1063345395539541082530411791876340390906471413817232342151724273580600769614269583209606470048153820e-03 -1.4682676049844169746487914072774692619648968552419436894013366190796652646119461037588230539233046598e-03 -9.9855378547309345560692146581224443227843154312080503945278015658786111546299513215004596359723044490e-04 -7.3778677529391081572846260096904406115475195439022198485687508334621901927193714709558961176662879450e-04 -5.7819135907653353044810268094513368802276876462586032581117400048968420750081124466694350866206650904e-04 -2.6620258623806174951884497531169742554050061196107766721368703745957644207332738472846932529671876878e-04 5.1916111939292924245613969377786257667863939481818245516989467103732214946183134203376423611722664468e-05 2.8009257915054833732191113851331895606741591522639182259641200537628771461062875139913659141404022422e-04 3.9995862519372788934221471485795493729906881292790482410652221379119945189547657186331915806793100206e-04 3.8619109197740333328282942887159330802055999213336307058942230643003270472204079338527283660075411047e-04 2.7276515683448460288789349891601178336667559272317837343103465940854115305498613108276662503226289023e-04 2.4239760067916955389047368193927874572673509199991800843953530392255014887324803571359672361729546160e-04 3.4794883105613378017576292684560463137236207262576149638707039516584715265522428720339642487353678266e-04 5.5175326126536152352199329628748014098087859397228804004394142041084470067556654643713490088530198541e-04 7.6561294654208603095756509253083765980060043151413755431717118475368880157305400202673849105912994657e-04 8.7967108722340321678545348968497167249128583761497787512585652412630566194529227847009957857444112603e-04 8.4758932045175876717070639821557642691609499545892845743461615713744689069861272104949899746300388297e-04 6.8942399461958294218800552004700422591981165396269765304445024864814273129736127953045670452209376029e-04 4.7887979797749125021233123839775863086104407820067504486011383995552935541407665226210645166492758189e-04 2.4419416009268150589002083651185906672582434926689649061263208829751611191750411866758531836281483690e-04 6.3194135323014517912626660870316835956599123012470019757333226671263326967381038108599890221571671124e-05; -2.9586290481268451211059136536757110658940054158923874107871059252394374946393877909183674986459985870e-04 3.2094373596829652339808231165795978615491783114989777729033912087423425193412735901793341321091054492e-03 2.3264926773443208009286229891036144331650394949544348491971394741118777218815856833577096182081932514e-02 4.0503597558829293739950432773979737178515084484650400819377306735377009932300865045046050037990710448e-02 5.6316073682830397143513737353425819598293705765114686310244264785912259894736279057936654489849925517e-02 6.9572328747722809993813427819384942749133887331484917038513935050130977063438480482499849991383812660e-02 8.0476732757063735168506545960970344799605951474783662983262505415892601530296705531236310107419747511e-02 8.4268629986353863136601858610656806433214694833343450994265103233867229272518494223901789573316825571e-02 8.0115091489433588374090604232644764096845051001685019362497545747665186135659968875525431993424745466e-02 7.2490134314814965119228891280456231894963825240298889059117063636694933205135784716153502512598517480e-02 6.3486478966754211280035651773418991462060338584567389308186317140390293455548137230747652711406704119e-02 5.4317849714302288773133036752635939412737512826044842083092390364125732488952393191946639186615436977e-02 4.5593356757823114021201870799826750234743022226598937802604567863581067433613565230013976610263664683e-02 3.7562837822285575964185686569796397441775468369298677020141254008809480404541785072728217984147482180e-02 3.0267726270859819347253700585371242056699339528545807329699931524651606694878402442773007610249034482e-02 2.3346175665430369703738583822828300339958113826226926047100761834708658814148761009918151620580579359e-02 1.6484362919504755639856072135240944074037703073431860444095711917145452742364202428649226320569269070e-02 9.9609859728875250287389359375109279421394817862757145238009922957004762368536133003869963529208320358e-03 4.4302721057464906560029592947081434779226189660099156876290428665081548981943352804008638713865704462e-03 4.1673927528395074390634151713981798169974049802946475288017901463887454178275526971789485808742015744e-04 -2.0453638136410053938541842608567038303835946742814620873702249153770411362289598022392358581401491197e-03 -3.1590340387364325979435985692719272043936435726385795199070056978535886379228397220303369702987502264e-03 -3.3273446557903547665540629214462761626117712582122827625676277446156639451526151171786119910332794411e-03 -2.9373293885669796997670358177402322263305213870044046590934089721142563287109782084773824347264747338e-03 -2.4465551055533366249811427458675039908773444413779576064935811645923564387709723806194174647947352988e-03 -1.9990997652956397062965748729805749751728234751696068890407070688776856712116434926040952830686184435e-03 -1.6892870432133709572853250812286724270781792001925174135932643960912093563970942187331350408153119734e-03 -1.4918906857129066490258814435583066597589093589824132926079161177906753277319225892901897564350110382e-03 -1.2994975972233754075933261568597908592410656875359583516406944294191676530870568785875783763660799339e-03 -1.1470772537555805601108388023781633622740198860325997521484681181952436931759758764326799114067899292e-03 -1.0796995986622865765512959212796555802998384851962082933032100531610339738165923832802052843749090457e-03 -1.1066974368700404179100624402988962843717636069908660420331819830385549438242789771973797299803920991e-03 -1.1814502958200495996400785046032022729687694607233330681352409158217857816569375430942320290833506188e-03 -1.2041683142253212553067931899200736749678986817737932115394055578146263512162354506872342522247988856e-03 -1.0919732477213974387744468893033250349037048281561576960334530010419703295807227520893518890565650781e-03 -8.2032168086310633611747048909126365176053739539376689066070397846028052055092953674548683866683381043e-04 -5.3094391256610954060955201608115756020289497200043349034929252803111936985031232813700960187109974370e-04 -2.1785392424486698680019492996010283494230478861096296386529507103670768634936811387372931777176938937e-04 -3.5724321511441557192206988906095921810646061691410539538070724524302792913797665915475581296420591457e-05 5.1062508325084842233262378766983008395143718777771189749725363566595347003553092720483102924390304531e-05 4.4290184411737488615506696344954600292211857108381755364029155321146200143436787417318361243290430366e-05; -3.2243571915279370967798410613297126442170373411621981656568660981642311515643007481405242470806178694e-04 -2.0007675669295931978091567505042558104474788756199180780309957304148597430372945100870638447893998184e-04 1.1788119843885204740136756264752625104309007010261982652373299357212331814490990941018447714007809946e-02 3.1572489376679541504073177961731252414872978648543494323160579111533791542294448325739254075589859650e-02 4.5513742875355620305762126676768999762027803402257314225512996666412771756380518569776985862109375784e-02 5.9922083980419222057437052057373921702585733454914561338733642613826382422447445684921412233608923371e-02 7.0520115954305507833846850795536334301640470163696772215398932637244032300313444325164295710480325261e-02 8.0115091489433588374090604232644764096845051001685019362497545747665186135659968875525431993424745466e-02 8.4620197594910660631389898201173447028010905998577483203045186507948099378049633960522607668408218272e-02 8.0813513506277776958184082841923467817546108449915588348102042438047274234833223851598752507504138881e-02 7.3340029627543756433753194048176377342750126515140679582568253586202835518694943052630064117375800648e-02 6.4694091168058166188254203236004460446166117760665301679539527692760329255534347197366256611199178957e-02 5.6332877288366309699817398697467899034962055695282282021926871884917595873784893376854977537136101973e-02 4.8296265944161618669875147412092559009136774110125466857259112828518823557778950517085277790681274909e-02 4.0264262851515003397476430826137226855310652954392454352330075960635442835569818229180767777205070455e-02 3.2742254086064472284535224049788438044876576711797171315482571584037431317616364567983217765984167299e-02 2.5925547448607531663194398673150045618904153836131874812883346765684247592408091820644080176593966507e-02 1.9641594812236635611455904084488008080241666747669594244996775808207757642841778692088210370478025987e-02 1.3357323830041625345254711008680155602409935194852242919910638887291297059190425331950607764475615958e-02 7.4004255641738728316209072023268884159545821238968914462363180744966375508146238625947948196295865234e-03 2.5635368863074750856487038910000025627491230228821764892602928104393297679523843464524688079124917797e-03 -7.3722603289733056173786353373485022040680047406500441542150237753609928698628386470312863537506967125e-04 -2.5069590906912714787694382689559818155921414965538503466079505949033827905627529095169985351989205219e-03 -3.1931747502062360529403910525388877476090846949140564987951920097659802406158852559671024646900185454e-03 -3.1690714782930535690107380324579547342213048299185516718303369828070165175528822443280911662184183570e-03 -2.8540315919745140430911751653365069302722692992201796307093164105171246651497909928695289729573466644e-03 -2.3663407073998132776486920783603768674959178456825727473985328694980508454226383692806563279305034291e-03 -1.9071215030654581354691008145186999371275019836413548879243795124041440939115672305624592974242882920e-03 -1.6237968814533212832147027272732135004818405659413624418690132666138152718657649266868000643528163747e-03 -1.4561158036467744372616110529574437351815857693874549325765082775078054094623477045125697133831475652e-03 -1.2623481989629278918582672982384414102352536421024813312976954722904549171587475842009385460569413851e-03 -1.0857369811736313418674851069848723092737411508857964748253225685586819560171745691746650639505201370e-03 -9.7598422755305652460162707342917968116165513510530250391187193865238832057724430057045179973424528583e-04 -9.6804226960135736819112348930857032501828391965598869675609654656298186901821286782937114759775768434e-04 -1.0288462558922425710001672100101423660690973396541212918889218922277542461515206613869391223107462833e-03 -1.0602188717319638263736304118684201174298090649955267305853636169121532704727248851216285396660919895e-03 -9.9070249982816798630659901580137635302373757084257358033518829632023244710711141790743915959204919962e-04 -8.0239047591976864941022362040565651081899694677321958563725590948639695121094828562230515334055938751e-04 -5.5118935799786102899840830786574614647776791701508531748493549159728869710150661591482373903520840958e-04 -2.7605775149582574243684587006093357493908534039371993861919943551242398917689920501300397899472322200e-04 -7.0501420334127650031319606679727700005994134081577899432475213795289785959942472918377426442500259626e-05; -3.3808955991354693374845261837735017635089205828013175341395146371273891133583812187567140355626712082e-04 -1.3124788852081985477802528471586184894232499729233943167020518613284933925142687246387867236863339828e-03 3.9955042193410085741418590278392338573622707358021917549061391919016429281396221231947693016076861556e-03 2.1889564458046769704949249262441185660355889596156258004814740230160926691803592144979834865078427407e-02 3.6369149079955263053369502317809515822965126493050837231905933430556184196283549810605252512212335156e-02 4.9167920917375728248177286651960501952252694071461571057542616967751690396870374848754726678142874856e-02 6.1062786188064206033369027048843547202640129083193245670891886932454426263344175010981700302205282235e-02 7.2490134314814965119228891280456231894963825240298889059117063636694933205135784716153502512598517480e-02 8.0813513506277776958184082841923467817546108449915588348102042438047274234833223851598752507504138881e-02 8.4028489022348421070005611084066851211622321522572174065858484301913173249763587526255125032807901050e-02 8.0801654480543053626894322736229905186347143879350587300617841378578750768110062397711122948154560318e-02 7.4430454310523402853346066612100604746898485139647314104613592444392523936936954734050243101717024205e-02 6.6436185035968367584757785131076326647714857463214446261794761354614066055538148938709055272327770695e-02 5.7961690244983983257069284241537460014659961472608371847192164103630658075022570232348083578524908868e-02 4.9917336871953894437173558477211232587694660782145109725946540367125877814328890721132920860100621801e-02 4.2395508999418245083062890859415660322883923842699014524228636566626987970902384578938038197497349589e-02 3.5107567880005282736934135223641864394216188143265897663057550760220378499370953974559307804827607782e-02 2.8287218884616025489378061052716598388795554789024585342421762863317911077551272248268617346645319091e-02 2.1988771328223586273076664272962219632576453969984112204130771492634630367656548829143983319504238683e-02 1.6126677251168305391434399988047003848614098593274787063462859212066728247287233663778774057702224982e-02 1.0723434805693263871511870105503250407020878631043211206951373281384702257313320574973740627267123806e-02 5.8862427087254332106508710449127460295062951162263728295296783320269382778711578053455479668604720083e-03 2.1596142902609665678482846732933918856702984028804140261978631520901017794091386166435033482671044853e-03 -3.0614937258840159900869475563197754577829383334687576032274159457046693771688669969660014234573233602e-04 -1.5354770689685741331026402170285092936414723220711956181249757140105907176327704567429291566894675895e-03 -2.0390130257638517284747602217723374016634726347922402701613229177409495806056648183111087884611572858e-03 -1.9906803140027068270932395745791882885051761941449880307999481167134598470731369804626620224621257768e-03 -1.5576592925126504617910926873630311907743028362563069321718030928828222338857308690461642853631186495e-03 -1.0101704204454198999435146006814826186698355319507694265616897618889478134203251803358520101991852552e-03 -4.6491855444590643600773238147718703980818367234405534920416545493042505431424252517478946652629224039e-04 -4.2758204836817441528806681381094450683059606061643639415801159378636040922635218850522290528925737766e-05 1.8649983667208130992859948146097427903077735061978885569778987349683868026530042089276228524473625205e-04 3.2025962430922672678793845028697350600866295013510229242628574095418164617778101317664139565348807068e-04 4.2928147476445401640142094921256841890273701213613494043630679905597781378760769416204340786922911231e-04 4.8211672394479502034744122932383818717011241401379837333864713286592472022462116020683296856477850318e-04 4.1899208355274400110342118782585066529969730797937595587544276124361390801227105780257730377553622394e-04 3.2382821891690930670360525672458948462102176245025989018101565177114024716089556699086027077087725964e-04 1.1977150891349854918523691553318077131351998757366654151442428193560852660110920304337577721117283446e-04 -2.7300522285585083932190582855047454338986376800098692592121155118650807657854312609723715359329702127e-05 -9.7658704963526074683282421508752065612443074298160483352484570576084713832541065857501453917285767210e-05 -6.2814871936795391865860568047064571679268158652558207598373768878250013471137567038784775643934684087e-05; -3.9386822952806873998632072558859897166336099941670931836775692620089779983462648359347133629081826014e-04 -1.4098607483718977948220360925843927350313301613282410936047512068111183659231017167154705521663508050e-03 1.7318574136911582810586427320109581779633219096202432550119170344020343848783638295162434802315956211e-04 1.2482328103494378573821205352916820489229476190109283546687370771544849594698354832964671769727721639e-02 2.7668142241945858689320346523554499729783955044021690407319491684353370465606477966338192247104039552e-02 3.9137055567548242787804799792766273125875911821580477166287492350290793826600279076405197396730393523e-02 5.2190244567097869519638603195526192959351500088883931133507151529948908217609784407826818183317195508e-02 6.3486478966754211280035651773418991462060338584567389308186317140390293455548137230747652711406704119e-02 7.3340029627543756433753194048176377342750126515140679582568253586202835518694943052630064117375800648e-02 8.0801654480543053626894322736229905186347143879350587300617841378578750768110062397711122948154560318e-02 8.3986411606105493556157919947424983997030405620359832484045756365183880396628854508900196096342538632e-02 8.1308744087207612941612073238677069450932327209036727655650659180489281021743412771430173567789599665e-02 7.4996079997071900618336490179363686757303710566674026083240273128270325529317905787934064185009422967e-02 6.7425684934682394281910451390776961895355544872980188056040869519272726352040473283402253036396122940e-02 5.9624042250195965391958543489357585514094961625088228487533806260868915028186721851055207160986155212e-02 5.1794986479165557601179631063338576502009731542131217330738274468657299075426212508889059824104130543e-02 4.4364603408532781707089672117663210520542025285027048885189236407162744274214425072745556994359370452e-02 3.7177869082027237692177986562382056233086002435478017405935340673858821389848552927115163539066478408e-02 3.0492892979554506824414532873024949978576563151141533199068789609475915692674865169018237734208910146e-02 2.4214798895452346265944921682397654204208769971204639054394006054168842819531716790528964421977572961e-02 1.8258278994468489211083882505631414075716446827746252576006156440503941184563599136842981900575308881e-02 1.2832779573256739060017587027861340832970785001303936053441337950341905387340414236238318131479749781e-02 7.9131692543182505215693481382728565311473423320911901427899561399852885216119226335845058036462986348e-03 3.7947350948197431603822727086664185960479112561890126889255217167462026463444123207625667752704763825e-03 6.9435847240147289701529768658959933485532125611158856350871441261635158033638894423640597213929129919e-04 -1.1303202101638230048253417043713610789188475014901720596029225832771008580863506678417070210428338283e-03 -2.0060210830348304664088862987926193551897289751527930206662099304463183310499702589282294468821641935e-03 -2.2294443454621957760405617509613168814876148511571367986780453614448448570445881240371038462384346048e-03 -2.0163800116147265450649114905181551140281031766737354334332179706034860813358043048941684829694911620e-03 -1.6022329184884507735383474504209027060043792489568789079809155024790454361387719803498413335946588752e-03 -1.1534588035824487834284296097836358853397631977522508453800379293475889797250975189324044090831404658e-03 -6.5940559063883275250544580087653809713473724755854089116298772932832262569755120542952240626841371447e-04 -2.3370215459822148128060004146615427970399206087368204347697773189162317035570481402138807701361586969e-04 4.1508328847199532641239718831920783270550480620068117545976653975878953292646355685178998000686773632e-05 1.8697293291380581205491978138638133262105540559156390957278836830112308142802934448938423861448536486e-04 2.2694887537656734989069225270705144039761291604238547997560969257268584898026253266475064967989216463e-04 2.3636713575516958147244037736941121462657077482840299627927583237613044632501382944337247569053398869e-04 2.1490871236285653637331335856702610740583282749323166986156125058525995099064561155248903033538454426e-04 2.0892722881759053666845483288754728216249041396723078234801197787820620780360358031031916729443123949e-04 1.2991576128222770936515199698437139528470740617238808148597354811430974748034834263104340293246083252e-04 3.0060280971664361468171049542646899360953742562844271406459346942484848720133007649770734965137857446e-05; -4.9389964419612738166695088071978871646621480720520015786652555746977208051334587180101974902055525094e-04 -1.1605756811570351560302454586742902243546886225187641625049458707187230963781383937990268504207435839e-03 -8.4617534690866345504608704152638506616756642908507432097778776487194920398547993210429587557936402329e-04 5.0443707878941338431033316715200675666291959364767833128403382001276588689214105115587885938657634879e-03 1.8507860274979818672040924055871848605922295438082820097203500909522768550835805308210050616842546638e-02 3.1010941455516107604451906551801501994739215832910742702128255099267287827204446902774001685047493217e-02 4.3277040275557735485510328168761788028849192970180524230109032553218449019442881778880823147038733254e-02 5.4317849714302288773133036752635939412737512826044842083092390364125732488952393191946639186615436977e-02 6.4694091168058166188254203236004460446166117760665301679539527692760329255534347197366256611199178957e-02 7.4430454310523402853346066612100604746898485139647314104613592444392523936936954734050243101717024205e-02 8.1308744087207612941612073238677069450932327209036727655650659180489281021743412771430173567789599665e-02 8.3716240270569884043728760093631276572445750792935257823212198557376652710745938322311517777265386875e-02 8.1349577338375421217831197249130842774107897485849966945647738165829257988550718875099074830187904646e-02 7.5692345294531265354627239366545510167645249712389847522174676445886184379314379914974086496710867458e-02 6.8485311644402188641947397589359909005196740076272986572300869059755463654095323013050590635001599464e-02 6.0912104438729947879086362858671522438116173248346377703569942163996628553366931114694347710030625155e-02 5.3401071467766362995258652035158252259867838450536850699592353589576366668670474405990988519286179025e-02 4.6151913005453230051302039606949900536341411594680014458258110356387680050261265307035532893223576658e-02 3.9154718754791719693579712512713485995095475838250358928046849679933596569309974159111142197291504844e-02 3.2547874707154636448769673837294283660249647338635269009730114316404212955119617015215306985412938975e-02 2.6321675153031329950618577114849555975964946704024950982425877281697500092051887083519579260724274154e-02 2.0389274658010731794469950098423606104856096343434963614113187361653155863840061585478296072203425417e-02 1.4767056628625952554118018877191231138176068653911336562382521172650563352413058209514819932917278132e-02 9.7047020075337863097687346028775502330097659554175635933797779029371610373134538099878035374461726009e-03 5.3739318842847453471950142580431254149442268383691006943350297129661942796119004676941042992867027916e-03 1.9730552028955230876260384333825305554518097177957845234423298288391757338384882833208840559852858929e-03 -4.3082614673412407710497298810744558140639295813093042727208164420253614506394667553589494278421892696e-04 -1.8653142159401847901376819377870135867219094088100684623903931101107745387404529592329460271348497363e-03 -2.4744533526273159646533253166091200489998543234239540912697523809741905229656561925114138955296502806e-03 -2.5114824759623579383603141775030135809701087098430441768813291235071947382328946910373379602536124654e-03 -2.2260496433862236350454509546403094336717562975463471108912095555476828050356435812521911129973558134e-03 -1.8061927191929555659319468068202852036185437231900135903163527668815119564179940943091286118216678511e-03 -1.3868949159457409229039037480689693190516583843348515791043206513148666361770385637831546785079202225e-03 -1.0020044177497852739153178455092481891356754587325051787176907458830144267796747069857005458405676332e-03 -6.4033251419888212119799199516695831214321094311219357895474325065893837887602602000597064525717025072e-04 -3.3776713423826815102099798270654661467070787681215215732966540713997236322814524830562997420473517128e-04 -1.4199684662216591956369560468873985818038025920944366292932884341633178280105861570139427748539851631e-04 -4.6557225730039973490180683024195933922837679665211638441505905932447466729225731973270319498773809672e-05 -5.3229874026925473769773457928959481724103515811894879424445351205760140524723638249946981558175444143e-06 6.2389355234852270382426385264060067686885471401125851770090134487983990999131865980990849594035261348e-06 2.9469005787010629048377340418229454522109408816190636823911365970077431635497065970035307430982058946e-06; -6.1575977269147513285885159363197933102655848287855008868298877091233042181884218352572006957092979208e-04 -8.1465225901172049567451591169547805369731003343416873529816188282246371260879105873248509539596806951e-04 -5.9466962827063469930669316032544503089694105415132228152602960062710308423739546401276345260342562565e-04 4.6277177458049400816612823432217096004443138658142597099259371183591091115668715618720480726666641526e-04 9.9501479260868762133028010223702342926728002246065867177544240583213907875919679370686248351674798584e-03 2.3673975225505764476397469945265944843463509522586460153721080451222714322736852557290127248034122538e-02 3.4641634406457260889519616377791443575509747576139978951021792854444731473285338372504303225672892724e-02 4.5593356757823114021201870799826750234743022226598937802604567863581067433613565230013976610263664683e-02 5.6332877288366309699817398697467899034962055695282282021926871884917595873784893376854977537136101973e-02 6.6436185035968367584757785131076326647714857463214446261794761354614066055538148938709055272327770695e-02 7.4996079997071900618336490179363686757303710566674026083240273128270325529317905787934064185009422967e-02 8.1349577338375421217831197249130842774107897485849966945647738165829257988550718875099074830187904646e-02 8.3717780683108734172368058475552376564063745643101921594033732103907985351409202845575790110654518589e-02 8.1476147809031218803220655267187863575668799962352789717854552279013334206864744447750030050116717207e-02 7.6141167696372286429635277143971393602002702523558359325698302835668462344252527394791269658487382813e-02 6.9344097256023630685506051259861169300436162760722513053169587968151280572415356228116533115175430322e-02 6.2077370208441147363633325096812150541599623619625761220032245293801569353040504487628865994132265478e-02 5.4793611042311765900442552312778925794731112314269102188258310379440569892480905982385796750366585784e-02 4.7830245919618331922329768839396463311865429102910644794539027442508074981916328635276569113365538111e-02 4.1106982651718989163830659282103355163128893069635520868800129931593377286891356019678999115028528131e-02 3.4581139154012192156878309023403387228852738515791617243755546030683004274292018992808446314385171450e-02 2.8361413539531614927311621692373116453345407982971843033327365728451049243616348881915666705192368309e-02 2.2533388744865049117189033736129140075437932827215261930966997478621842825679277021120823802177161947e-02 1.7055910318184579951450658853323297292569958983946973980831413722014263827204271998173637100967129074e-02 1.1990842751271411182882870820229764826110776213306604585522545247660442567869660687530342836436460359e-02 7.4271354622646078351346234260540404136036749710715682473983792649279964332252224928319781968583947012e-03 3.6183015384167888287746654800485082015720754872850381214870657137255579621849667915564552852560000306e-03 7.8061937604702260619437317051951214498100902081392686160982550923225905369885965423261386406432672286e-04 -1.0741735692285878361398805519143784589102363226219908630733646679921216910760257672364674330644520274e-03 -2.0858365883670269642692801859730495945866983783635059339911216676476577120174012613249830182799995755e-03 -2.4750947777485355059526480535319812206294559395368733729518242731577327319863557127956480218304018904e-03 -2.4479275787061029058605319008082496591953093735960221817245703230832317410462895970733853696898385272e-03 -2.1546931386768939866036278928721617443608860550680341728644956627538650246637631998977128854559254115e-03 -1.7292651542630891232996385120188004068358392471706154970758862198722497254120926604148315469139228776e-03 -1.2825039687099316783103556804377819430523467976947411295734966703867591037800510375501651322374231854e-03 -8.8404559048466462218063755113707234724342387861640462363450954905571559238212998358438736161440953035e-04 -5.4254297011595797283707484826592947070477736103623243731613264322421252385913288663631732944460184356e-04 -3.0702963254909538827449682843951871184489075922688731566381300577036655319837663906182751181604997638e-04 -1.5280176192684644624176022827937548721527640734961393090567599987196983384053119916117820412090248485e-04 -7.0716717123649608601866930696256321987464236700567407652771776018860658645822661311671191596695686860e-05 -2.4339306942838229389588826827475108067437825945458888634321408817779813721520635534310329331422354319e-05; -7.3931361575777614148503459146444555668195985366716330158938874787687990040280876562808545387927537488e-04 -4.3214995755410511533630855779784061417690671786024937208117164752900179483119688277601871561104856595e-04 -1.6784598718617980869910307014387156656398222853453296957452283005206719805604761154717477944927015050e-04 -1.5341691303618523900973533241116239060205448854034304503076732456946671893876341315587133377288661382e-03 3.6397266890341530886528369437201519702404931100475252326106815380273508456202981212819661500518715007e-03 1.5934981342552217497481069476941117682085445554569985849192081400286911892909454456901117539837718748e-02 2.6790437321078240357288906907429187151723390955715973913384222490817844477587336206969192016321435820e-02 3.7562837822285575964185686569796397441775468369298677020141254008809480404541785072728217984147482180e-02 4.8296265944161618669875147412092559009136774110125466857259112828518823557778950517085277790681274909e-02 5.7961690244983983257069284241537460014659961472608371847192164103630658075022570232348083578524908868e-02 6.7425684934682394281910451390776961895355544872980188056040869519272726352040473283402253036396122940e-02 7.5692345294531265354627239366545510167645249712389847522174676445886184379314379914974086496710867458e-02 8.1476147809031218803220655267187863575668799962352789717854552279013334206864744447750030050116717207e-02 8.3607296228615602369952963155914180195988178587566537844124242923601542144709818445705750594878307031e-02 8.1575133062224825253569077399085242634231750040190401923282247868735408533734028907703880919272563479e-02 7.6586890875552881618113567672653158270789606422922693676137169003553355928700267218432037029830765783e-02 7.0038759068457169196826315231496328225382694163955877253146559066741061611475368451323443142235058715e-02 6.3214845893625046419625800370653284102657717854963429955637748879792308359067060473953048603968087345e-02 5.6181465381531586291275724225371810572973283667873007821938174400312286675000708543710953999826166643e-02 4.9287813177984525790704886340680008382731780815397851562165135663337100769817611336551942722659546992e-02 4.2736755952251643886409820968793876735130401708310601023226706591372266133734241938665808960511757297e-02 3.6453900198181888573015303930334552337520160850745393607747240312407971294738556932135415758219263859e-02 3.0448923327617498634487545164410171046771703013053566853977483460762900499430857891461168302069593351e-02 2.4731808029406276760471666937793614325197344082583515315415472644626710081416653463878548223148624735e-02 1.9248068719771147613215820326149685472365418950500638158471256941183664402592447415969819529339851529e-02 1.4094365715930952119514301193471295117042933191720778859828363878863047835730580498938606204141377742e-02 9.4624317715797652751304401653638571103691941460626205527168359672101878227615430021067710210123434044e-03 5.4500220373876325376538752743779809097365458697904739069639838633633060558998024392391330155420708554e-03 2.1860102273557202601242284722125015512459948360406970896097782790255907161787628532115748520413865856e-03 -1.9280152591856991911749117603343889116844506193762964614757434944861897619282157326011377964988805371e-04 -1.6278842005585111518965602607962724559172794744610479871009290529519339799517691650954410864027904407e-03 -2.2924436183888572514154991251019785681371106430316768926139934836231693468483631500622285701784079688e-03 -2.4343422350241776053421550330963951625964732226556193961353731632937130396192181782542549097751147709e-03 -2.2567927050214251170831377725565677859822094311087301767413192588059969341504590554635153803975121510e-03 -1.8968997842815432542431167316872568729684904753674283654909679437319902775822443610936420534174648012e-03 -1.4651756876795722935267749311626656357455302826478241885206546859981354919785485600799391636228955274e-03 -1.0693528270462418441912940778647834410975800844912210228683621929485895131069423741118618387324835211e-03 -7.0650381643176585981200641039736939290070555863148265850468999987031007593964530781526377198949202766e-04 -4.0966708336698253950724517194682137181984401920672327675079402034024319327684804322972808974185015176e-04 -1.7121764297452212588642376209439429814975654066059391961054681078287193570872455490494137711020555635e-04 -3.3053762029165062938405888184764519295296425945107027817236553698508178526018314749351079294268361708e-05; -8.4732527145987473182584277423209503188619261555355719790686390083188651979173088780469338078790081775e-04 -4.9782861248401329312646205963177301611180764881264726201215878416959698851220765565647570055327267786e-05 -3.7392661880882516714424699219662486035563504113060787385716287839660149730008360658042566841101365772e-05 -1.8284194079864230302886638160054667534353848869486674143905013684517117263956614046446622184866143802e-03 1.0907317807933805023996913154966628984927327049997358118946997631842086195870886460661407956461500186e-04 8.3183449907763060583117747031275801308595947987870112120305938198188713037783109113058850165033012250e-03 1.9630118329427646706697968285781095248932292051946623173911842018628309040935239939585878952633736318e-02 3.0267726270859819347253700585371242056699339528545807329699931524651606694878402442773007610249034482e-02 4.0264262851515003397476430826137226855310652954392454352330075960635442835569818229180767777205070455e-02 4.9917336871953894437173558477211232587694660782145109725946540367125877814328890721132920860100621801e-02 5.9624042250195965391958543489357585514094961625088228487533806260868915028186721851055207160986155212e-02 6.8485311644402188641947397589359909005196740076272986572300869059755463654095323013050590635001599464e-02 7.6141167696372286429635277143971393602002702523558359325698302835668462344252527394791269658487382813e-02 8.1575133062224825253569077399085242634231750040190401923282247868735408533734028907703880919272563479e-02 8.3484002161672890851897775281223159180984112655989994178117885960542845119828027931270996981178154495e-02 8.1533647413343600779512213048514577677428115557970026365261850160115379570729999141239674435870662858e-02 7.6968702278655545315681785624702120655745351342506022688783181654511343575584768425928023147694832872e-02 7.0740590228297667754712942105026494694432298844722120016442058144325635545064396485901157905073391762e-02 6.4106454703145146046637197173849462615124008303715295329963445477746791544217819975192106550922535592e-02 5.7423391465078647468549002755181681590951674074549859111417149327651357406108013240178147634385708249e-02 5.0981055429084925151943375096501180114539395847889359996034375154847380533230836015482121516006279646e-02 4.4826813942033369973701608057169503499123388846220574596156520430276111255131830989731444530571631615e-02 3.8849295834106629175477368730080300621472199084244694049279627353768477109930767038044256177779520113e-02 3.2861251225575179650134661282956505486715352672854678940951141329382500036783092273188522529364921146e-02 2.7240566816424527747526126427693425866928798877460123871686624832064508349321000931718782240284074262e-02 2.1796581918894936577614253087019270691727435103443294962862734582910570183490153976601491818890412590e-02 1.6639060647990521512499764074293119732892658669083881437039813302423127437279563989357313366453289229e-02 1.1903940987181851214250474852630182170054576058040378149667880809632559536871044073105466122314453350e-02 7.6866724563421913575381014361611632999178631408463707462181101225506613050782202777253590725710673819e-03 4.1881503935681105338637131345890449826358913987644354078774536721115086358584338295817403710390089757e-03 1.5592676630373139515819406679099884608435494364336193185399335739686257507264219501585328457881638072e-03 -2.3262899497930272259754845693090048022628554413135980812717575403562488451220783954034861838588670408e-04 -1.2262641603544555576726964039941787808223918706838814427911073416319337885791075626202831672289102967e-03 -1.6225621959998176876945025925417047636649118159102726647398975796428582200243266109151122503475310799e-03 -1.6692804934087737912081615509312771985832136814601815537527559985670198649431731799599117276053531516e-03 -1.4758462005877647511967855655641834004379450268956932497185503201039780817132904521867876299339339976e-03 -1.1008952955203027760847872397598282561422811179890865287244636888250627969833061675810513148627376003e-03 -7.1854625822518995569173472207877499146564350991527069550513851135325687190809330502681391545686803661e-04 -4.3308865149951464521760264287170023284054008412024547586909801533361329331034126546937390055438484077e-04 -2.2271520100046239010151578473491892166076518842725501248066346963305126701552490046011292995603864160e-04 -6.5915747834077205266179236057054317189458759211952038734062160192880105340610119500141294328194402945e-05; -9.2205165266000841797739153782864994121937712961889950271613518871620401600257250250449139456157924184e-04 2.7175231342145057172652212915404658663859656271736482772735906721996636642658797244846020849765626531e-04 -2.1994097916449787336846917017830892699491993413515427677943713581910281385726753667458124819674870937e-04 -1.2499155287530185078306949804812866606590740511937652473632523159920489781090566948455049372789994523e-03 -1.3003636522902260015784649032950520316868458830731708649712771586706265995736290483324213730783535516e-03 2.3860520871082012396832425328789871130351317336286489607875669137721271356825899771515781524095994679e-03 1.2755397101564733320333613644967684732697251286187930055501415119248650968609690485031430106210923867e-02 2.3346175665430369703738583822828300339958113826226926047100761834708658814148761009918151620580579359e-02 3.2742254086064472284535224049788438044876576711797171315482571584037431317616364567983217765984167299e-02 4.2395508999418245083062890859415660322883923842699014524228636566626987970902384578938038197497349589e-02 5.1794986479165557601179631063338576502009731542131217330738274468657299075426212508889059824104130543e-02 6.0912104438729947879086362858671522438116173248346377703569942163996628553366931114694347710030625155e-02 6.9344097256023630685506051259861169300436162760722513053169587968151280572415356228116533115175430322e-02 7.6586890875552881618113567672653158270789606422922693676137169003553355928700267218432037029830765783e-02 8.1533647413343600779512213048514577677428115557970026365261850160115379570729999141239674435870662858e-02 8.3506031886644865537092205632082948855119463707553722995323988483928764270373520507872304764648192420e-02 8.1485411901523605895252522467681292906708298981114340253132700486445443689576109850225527990346188124e-02 7.7286880497032034234022785065622011685354248758773934649426642561294266901898776994094751862552093093e-02 7.1328752506451900794887085878302502853575091391549966694835958480491926350918737872631526907190273547e-02 6.5033100555161511874558620246657888416617183917143699769169052952397027410988043660946411775646987664e-02 5.8887986890430824669752898799207710091522600011573307822092179162156598501936029151066307777365092882e-02 5.2667145079225975118439575388787201144626410001868893594651717403536565361696466117243075898513575993e-02 4.6670832735403473337818992929414257740943938492691394332422068025540930572675728180468953899975623009e-02 4.0984242456063659512876779230574740955001418923635357821252835491175421137664039559085313257310216312e-02 3.5207277365124601203404256064966862904568760950130192828777036738680343509049794689190834395412867360e-02 2.9458595367989144976961958088787556631869213299022052400540137343133534322209936561735669325946607546e-02 2.4055370226372087823316177223836933530200820223433806219004724701047689966814023394750139785214536405e-02 1.8969987168177490689777113535439154156424143513674875628465947616041831488509936097145064083598242173e-02 1.4209232524675054253917315204366438954127908254952702382515881324515443946340703097242865164712010880e-02 9.9186287222688626823277030661518080006996005858755946634571979699197923120644797320311519320453626570e-03 6.3217955984721559377894222057872018424295890893755895190414692661617904612183666228665527394982274426e-03 3.4350609203703963528952988106759127322495092016912427233249751301444016542661944974711747972609135884e-03 1.2711058673961631613999435233223385514625795928809275723881940266301665164897773296968748656908134165e-03 -1.1987050616353471591117743650830917994488037536166645470611537297475198637673135904141552048841024223e-04 -7.9045586503987880445298825818144828552630226507117841242291656373429847779066812012232723556553090517e-04 -9.6097392449822372497096281527620314678663053966946156486005537062917037256378526705113881208412928148e-04 -9.4569105093703930347656636250555457631622330539443593160774772810804281426393503527036283301887586483e-04 -7.6029745148747340249581740965155379109392738295445772448235624188498007349804845439860010214282987815e-04 -5.1570137656004599426977828105778522548572063682542010094771850159219623363210213436385660011545971210e-04 -2.2481771296391058207672009349486993767404463396820074686991054786342533131320195779893739874128587709e-04 -3.4533266695623015523438509724874594042976955742236393994287849747033112276357287071658052564866895406e-05; -9.5266607635708081936501850831981544124173997143743206718511887535126322224456201647249452553734926220e-04 4.5220966947280112382839231368972740345975807761939401302311066685806356538714880068047858217769357343e-04 -4.8958564687732416184323997765925500521505020594612930506009473373839699785301578015675671111114461846e-04 -4.9891450613877116094916272120937089407077103807662296461766067112400970112928511722417160016844826663e-04 -1.5911139113706533587974885208809905817451477745078212054145463249651809777627695386797094073296753122e-03 -8.9485730295071049048596855339640696961943649160847626611266201820622111788019778540585912735281828227e-04 6.5565725514074558879607407880329178655933590569898929201635641652499880807947125110310208139332902019e-03 1.6484362919504755639856072135240944074037703073431860444095711917145452742364202428649226320569269070e-02 2.5925547448607531663194398673150045618904153836131874812883346765684247592408091820644080176593966507e-02 3.5107567880005282736934135223641864394216188143265897663057550760220378499370953974559307804827607782e-02 4.4364603408532781707089672117663210520542025285027048885189236407162744274214425072745556994359370452e-02 5.3401071467766362995258652035158252259867838450536850699592353589576366668670474405990988519286179025e-02 6.2077370208441147363633325096812150541599623619625761220032245293801569353040504487628865994132265478e-02 7.0038759068457169196826315231496328225382694163955877253146559066741061611475368451323443142235058715e-02 7.6968702278655545315681785624702120655745351342506022688783181654511343575584768425928023147694832872e-02 8.1485411901523605895252522467681292906708298981114340253132700486445443689576109850225527990346188124e-02 8.3299857937508673998324794046342469338174601191462824738525379005429694113758003902334632421018065166e-02 8.1473930978848974089174456852481656064489705133344029356229773385672305845185677790818228783860811569e-02 7.7635941912336150861461375430292542731290073014704097509143537587575355239299847556600462711662807853e-02 7.2272777368705219202781038203772969146617629517080833055032129521040010697975938576323911172014189864e-02 6.6336093876089169922530308361286573437971618220765004663956695159758174335160292352887076033468306369e-02 6.0534620714061884989117336044451806996662957515657093351284415168972206137696381002872357676999936403e-02 5.4862741505887984509168723454527770488273400441429229784832246757553183730204748522246151277859466741e-02 4.8913491439166219243664256549942218531633068626918311561577497997993493765637772572889010887811934834e-02 4.3253674354307365561920720442119701573548624461384602485329107510038930603729124711100629393084301956e-02 3.7540476990723534966487870430655422729221166152474172370102995614017198579330053345990695963167092954e-02 3.1922986573504763364631795593569918178771049634204464880311280513165077842010716043901399491157854574e-02 2.6631775905024278682284047303223222306158431117480272864693142567524166747330779057242743268266414442e-02 2.1636283377330612082051151732316778065115436900195971022837515015641271276269789038341975188707040703e-02 1.6980740043231978361038021840831950136142752805941663117799985422799466286674514328714577577282360385e-02 1.2694456090087290840352424065464992353977934771350950479671884617241104977775291471642235927681974107e-02 8.8637575692388422616636612428399792597775049046152249734403940238025859282512134614618163212023989421e-03 5.7524009086156225710439946531866237205747643718344948729755861182901904136720290791641662336791179526e-03 3.3792877638987835968494268900279373563313926893008214713186474919989452995580181564452266859966480628e-03 1.6147364835668291465356372076395619494775392739988294714104454950443509826352126086946919607493663293e-03 4.6791499000434903882926314658614870160891480464795191264118507507893677080420144801421571199635561871e-04 -2.6761078146306263763392657808587910077365769621367156259324211940031170875190703536788930514833188172e-07 -1.5335292465567906008588531320586652181165299899141503401043174723765190507965128978076466654540253117e-04 -1.7942401396753891116019914933798325572698227050965562236560118761061263068052315153464603986430288329e-04 -1.6542551499571680384372078504800175271420927182516985514896803413448884381253413648038029352191052602e-04 -7.8924209067254261465602738426554855546604916574650101853244974437807918273440266835399954997220241454e-05; -9.3610419824937183694106487418953289088567077900938095144541487902011180409884674716737453488397137510e-04 4.6075811103948459518362038425340634998804507227027078262183633765359530617675605259296314696849589744e-04 -6.3927770421684774586916422608241947321141940144298168361005631669816694340449114108955248215329618030e-04 6.9650305673196863995602797810450179697271080335850574217417310816703712577410335171209420657896986838e-05 -1.4109334861244573215299991903304280821614828187477668011159427316168034748846566580099164112935223458e-03 -1.8387263529837240158930793306397333871086274521701619795037283389975672878478381196210313679544922161e-03 1.6100712338294746831092238168905286399680532257359370399891253299647589159268625314425931685499571520e-03 9.9609859728875250287389359375109279421394817862757145238009922957004762368536133003869963529208320358e-03 1.9641594812236635611455904084488008080241666747669594244996775808207757642841778692088210370478025987e-02 2.8287218884616025489378061052716598388795554789024585342421762863317911077551272248268617346645319091e-02 3.7177869082027237692177986562382056233086002435478017405935340673858821389848552927115163539066478408e-02 4.6151913005453230051302039606949900536341411594680014458258110356387680050261265307035532893223576658e-02 5.4793611042311765900442552312778925794731112314269102188258310379440569892480905982385796750366585784e-02 6.3214845893625046419625800370653284102657717854963429955637748879792308359067060473953048603968087345e-02 7.0740590228297667754712942105026494694432298844722120016442058144325635545064396485901157905073391762e-02 7.7286880497032034234022785065622011685354248758773934649426642561294266901898776994094751862552093093e-02 8.1473930978848974089174456852481656064489705133344029356229773385672305845185677790818228783860811569e-02 8.3378514719088440299734376981031303981201351585211107301610687691257577308847348924469433681590445165e-02 8.1731256511781803853986929366690195844260966368046651117823059191803748407741529342728215091904724625e-02 7.7821360652765960905936446828147854631757733610448244734314737174449256211511970358810368535578938213e-02 7.2790283848136077918881766329666773903957712644854446777454861117463384802853779630281783011451294604e-02 6.7113374912431434327218134650704332021504487685218771281879397816922631807889000573798353176982319680e-02 6.1386265906062556326610589658978506577717363802097327765826570966253869365959027591000977972510731551e-02 5.5841659872178149890179232712325946714299489508589577173950344780998536407432880364268558239534932326e-02 5.0148547596267776068747002461650884847304517376449233510239563465939792990509069136378624909451982621e-02 4.4466010494756222438605948450224271493416247959052764462653178495692571959672873376832917126448552800e-02 3.8960895713369956348218998049940211550033646660524686001604567461478083144948490138854476927973952846e-02 3.3556572102906023115048411016927456035121747806110434600772439609489321648480027940220774093326366069e-02 2.8273124920703904155623278647161324879799638738856180286943484135773785123988934418936566319457011971e-02 2.3244967353109405640496939803680448721478042646410654348427276933140557715238976307774686712891857782e-02 1.8615439225165844736573091856631047760724433894082286122819522796943864592384526147911770910192098705e-02 1.4368055548309971886803204756698903549432118017299819845380565359590131864999933129069852470017952524e-02 1.0490016330282198445976697775261420464853721157424544552634960823868501069859854866570969812636405612e-02 7.1365367759758170238063654844812907818094393114458979465684926095502742486709550999815607940575554947e-03 4.4823191610453887992755963442016155526337754732465661074801168419247881801445534544814374610097510829e-03 2.5171499435732567165221605705547924180862993054194753777462452001064178697199710474192218575588207317e-03 1.1221521210621833017274727395948736293356994052292514301981187636390298719145701807272842802120890243e-03 2.9480215243501996631515787276313923564571710107968101996518221931272533332650981240621190486979693096e-04 -4.9345630766172202056332878423586846711333234985184467688242835115113830910291462721942175399118734155e-05 -7.5537567689715845608003944784176485286582503540203518063528134735594511125905970474866466020917572785e-05 -1.8267526670315358991050951002921416228786397672277969338157916254221043936311977895503459878621375153e-05; -8.7783255931225882447788362121784931536569728407969588901825106714690791977928004794413943007711769862e-04 2.9365706609554724180437236509386888982910961264591257836707160050193783460943002438807971877504990821e-04 -5.5090942847605418142547433530654929439537738633982863736401203561517465052193472877421895633056772886e-04 2.3268943778317772195853777470183200389905193380305024889026365266130428716698270928157534175405286261e-04 -1.0110793011914763281074044586291518657503730474376309286656656898396081008738374081567346495148529585e-03 -1.5529165804188478431084623966558687316177352584852063829375705508694644512643589727370324590971819874e-03 -1.3090648293599714721762188824045942128854329388298588461319844356298173494022697589230393089521566498e-03 4.4302721057464906560029592947081434779226189660099156876290428665081548981943352804008638713865704462e-03 1.3357323830041625345254711008680155602409935194852242919910638887291297059190425331950607764475615958e-02 2.1988771328223586273076664272962219632576453969984112204130771492634630367656548829143983319504238683e-02 3.0492892979554506824414532873024949978576563151141533199068789609475915692674865169018237734208910146e-02 3.9154718754791719693579712512713485995095475838250358928046849679933596569309974159111142197291504844e-02 4.7830245919618331922329768839396463311865429102910644794539027442508074981916328635276569113365538111e-02 5.6181465381531586291275724225371810572973283667873007821938174400312286675000708543710953999826166643e-02 6.4106454703145146046637197173849462615124008303715295329963445477746791544217819975192106550922535592e-02 7.1328752506451900794887085878302502853575091391549966694835958480491926350918737872631526907190273547e-02 7.7635941912336150861461375430292542731290073014704097509143537587575355239299847556600462711662807853e-02 8.1731256511781803853986929366690195844260966368046651117823059191803748407741529342728215091904724625e-02 8.3218786805418105818674569744023325687434189510823253112118112906625212258742495697840709292935809490e-02 8.1717443114713489343479523190227982042839256917884221701643281126045059241777131319171899867992444618e-02 7.8025642551129047660378967790053954593831739150159399995745982036888663280484940428598929092433180310e-02 7.3105609484132377554812095490048822802673469101014247805424574515352140358342099445627131754879474938e-02 6.7688925431003987025401198537716517499753171727211698777985012114791457147357027852342800527417589346e-02 6.2089131602085519164846806970084782497689074957645473823504741781840473003157240926339636535785530980e-02 5.6616672385397397511027675480373801028083838309925046019303065080908154207719430733846953765051309240e-02 5.1133613222850426430221858249473953527486403480468939342458932321443825887966324476162840737563593889e-02 4.5646490225394325203969565078461073251593079647667241875683116412445550186808110400475735744189371121e-02 4.0213578857564755360629865481883640578292689871082462690336938834432690481639716908509776078394615954e-02 3.4857642410771546379339725474966688600856534117934684808675871522115953176981158749899183094253956952e-02 2.9707725688611884010260568594640883284802421683766404112603821457068395487401304797931620890230865355e-02 2.4800135027023304234876126347264644145267378968624092318526047573859323159737744593631374529306075647e-02 2.0161804931331482174748146613175045241888925980233006136886736502268330676212254121351382724289128455e-02 1.5883807913011430176227303178773349691754304457653043825508789761956805238338802855588811875841168707e-02 1.2002410472853547328895471036802522614799437099283198164793236980032873323122366001707443464422634447e-02 8.5279777733548919021104182057371269008053188163476024611610151820820736005347259728934176428025194205e-03 5.5806410059604962576393728794336610211945536418089832633599825197049997241308730854237271138196128454e-03 3.3460889973049486227471263795792719711762586303886517550232672281047790907950795351072904370277950030e-03 1.7681809058468753056613374556536079640015490690104437529440138861646612586403767896188568377430477104e-03 7.8164254196910254636797056196212737044639805009825608912360831601550691813820122210004497965117352345e-04 2.3882020075629918951168528714103297520300306212426426601996920398725785748804928983407229069937171425e-04 2.8594059986423625357620263361452349449051582315167510420848145227000155555913589968554342815872074740e-05; -7.8579373088059015069002595293411100693542323119867206013851769868128230603238401773666788626916440259e-04 -1.5049804002498741651822146967916271441980280558948700487198314811831012116575283010150667873001452690e-06 -2.6664753986304436880258862024292852628130855348077737028271977015347656152336404582043703903906272706e-04 7.9718870017116066562723633851531593133175302557490289717486478850230234846042324646721962643954364158e-05 -4.6267714418327459579770491150150008787824638280553653543709731748120082979927074860010726535543642864e-04 -1.0311955104551342327264914787075860525756985872929979196441387817086041859690401824879517864956238766e-03 -2.2990464680042997649021893167523336195334382178129339125258805700367081950561465782459406721448636703e-03 4.1673927528395074390634151713981798169974049802946475288017901463887454178275526971789485808742015744e-04 7.4004255641738728316209072023268884159545821238968914462363180744966375508146238625947948196295865234e-03 1.6126677251168305391434399988047003848614098593274787063462859212066728247287233663778774057702224982e-02 2.4214798895452346265944921682397654204208769971204639054394006054168842819531716790528964421977572961e-02 3.2547874707154636448769673837294283660249647338635269009730114316404212955119617015215306985412938975e-02 4.1106982651718989163830659282103355163128893069635520868800129931593377286891356019678999115028528131e-02 4.9287813177984525790704886340680008382731780815397851562165135663337100769817611336551942722659546992e-02 5.7423391465078647468549002755181681590951674074549859111417149327651357406108013240178147634385708249e-02 6.5033100555161511874558620246657888416617183917143699769169052952397027410988043660946411775646987664e-02 7.2272777368705219202781038203772969146617629517080833055032129521040010697975938576323911172014189864e-02 7.7821360652765960905936446828147854631757733610448244734314737174449256211511970358810368535578938213e-02 8.1717443114713489343479523190227982042839256917884221701643281126045059241777131319171899867992444618e-02 8.2993648649399887830189210387409643633358060684777278543314758558943369093969431183323127709699671345e-02 8.1229568088277436081643756232456450813207100604165725989414005658759367446898444369903044140813834361e-02 7.7571799718816364689549339819898857095249891989536371748499174756054761546859360596825809551442357866e-02 7.2667898272654130089700581725558712476402653143636234690655020712532960221124267448583386163633440418e-02 6.7320313101022731448914769347172661177647737608080944008388957252135137296409211812545085909571929328e-02 6.1875699873645049633546028332417876531712536916871747371399838204326836969899952828390647559539172714e-02 5.6686934080402763402548861320206279467193424836106995339543324955315015800799187314497340979971873228e-02 5.1274092297629206266991390228254074046789008612673924205949976990165494088943018975943527225009894718e-02 4.5799284377411436249903135165710076407694920142964368070141541127646994738255395483897462551388188743e-02 4.0516633900483674670723921808000644874712124618818867981660989868731274197771697229589591795276628742e-02 3.5361018365930462547794153035244407578900697935908904158369725981575385276637832788500930770899299849e-02 3.0173892199443260862364030728245012522831369209338425019504264440473535073652498374565446574129007585e-02 2.5293249729586482172284159239200676774191507008490724223813492273909008929500565610310747665462486889e-02 2.0743018646790141531594695362273534199271387664660558058061815235605423482081536859975856031010944100e-02 1.6482840633657783532852300299471666177982866281748288510648511751185059081445853608787128930060645906e-02 1.2564604361932108730493800363519087469636025686298087704537207800312294159458544684250328420060586848e-02 9.0174319689992003864556714993525258824701308717366585412369937032731306996954109257399256397037272842e-03 6.0779520215836405151058710654689179434655509057235492570905497877822510144032336607128702405634483769e-03 3.6873315612087191160455330941539805485664107933335535581946338371634648028271258729083127667384373369e-03 2.0387883401050035640122406431943574834842859154250936599295113232356437908693103241104865557295302494e-03 8.5176897446226990919536766618928383371398526366942097811545683128796430663020775347696096919064149692e-04 1.6436861658218220068086339498450977509140094030601280308451434081550161213289779502002130609517221678e-04; -6.7330269716968012661363203503250524500124712888118829169384584175515712895337048850376154240224610524e-04 -3.4280441061908717456754119896982569344108865629911177127520780739149922288662832893990300513062711419e-04 7.0981137230528937404071050144972861284918599052512252751884011853398992150136600300540434516992894995e-05 -1.5006458155492935966014829532063953908492667665165781222681287417937463562469834571991172026270678465e-04 1.0585920588180463922619294675795768413785668105064374019878884895905275858032971404623604842545557886e-04 -6.3825409203474012678615868209189477945344272044666568202358968548666019867877389291753401213926319923e-04 -2.1063345395539541082530411791876340390906471413817232342151724273580600769614269583209606470048153820e-03 -2.0453638136410053938541842608567038303835946742814620873702249153770411362289598022392358581401491197e-03 2.5635368863074750856487038910000025627491230228821764892602928104393297679523843464524688079124917797e-03 1.0723434805693263871511870105503250407020878631043211206951373281384702257313320574973740627267123806e-02 1.8258278994468489211083882505631414075716446827746252576006156440503941184563599136842981900575308881e-02 2.6321675153031329950618577114849555975964946704024950982425877281697500092051887083519579260724274154e-02 3.4581139154012192156878309023403387228852738515791617243755546030683004274292018992808446314385171450e-02 4.2736755952251643886409820968793876735130401708310601023226706591372266133734241938665808960511757297e-02 5.0981055429084925151943375096501180114539395847889359996034375154847380533230836015482121516006279646e-02 5.8887986890430824669752898799207710091522600011573307822092179162156598501936029151066307777365092882e-02 6.6336093876089169922530308361286573437971618220765004663956695159758174335160292352887076033468306369e-02 7.2790283848136077918881766329666773903957712644854446777454861117463384802853779630281783011451294604e-02 7.8025642551129047660378967790053954593831739150159399995745982036888663280484940428598929092433180310e-02 8.1229568088277436081643756232456450813207100604165725989414005658759367446898444369903044140813834361e-02 8.1599319333112243259277121429411841661815935500313245246072362756855804906526838764490935965273724761e-02 7.9302671742043185065527519809181614101386631343274106219869426253991380753342619308697386125764697408e-02 7.5160320553809256330864698881912618290635776407764386122858824223639566524952453987192903292539732645e-02 7.0324137576662259454354596818829454117577221405272477951508269979586171203108623573833274165383576904e-02 6.5059058599011605187073878743309254684909151555117725711607637102040063873830809680792350429425843928e-02 6.0049353626890512635029373570783652281151271543044822946970908205930895600262600791911426338829444001e-02 5.4863664033711707677229103333757752750312090206968689959774487040974773374171584118050926306317709809e-02 4.9441621046757703818578204422775462382097283827252204937550624826415693830998914518158878273875425250e-02 4.4089099017088801858143205136763544651485129400965910868303546126290984103632437343495149042561670845e-02 3.8881432424502180300649085278448072523925306513626504790725689308196919159711131046796142263556450108e-02 3.3589166629178747394239801581698437274051655115140729995266580774118046373181562532172756574950568045e-02 2.8452217162842462357487516496324821841065138522415031275996282862623289481597341612187655204480992591e-02 2.3614408751733956768707591517811084155656526506509536402607502077407422858993545264487568930852206118e-02 1.9188058426418247914521812519967714588163530462488117562772057579668831588494281674997365840388498456e-02 1.5140761378512554183910778833258586362410207353625933110492321019343054118892639441492296174450145104e-02 1.1384596017333369886163398081920249795065665897282506044704498776722680322038872507741841434949930001e-02 7.9981664431326284634542112291701517422106816400095091942474633351257456113946181859047126212306903369e-03 5.1430317350550131906111456683239262799423675415951369740206513673595953509420536931004978863456468282e-03 2.9520372088862363480903870570109302954561531836701806963744583964121892230768280574668035406373509665e-03 1.3233150132228636814405082419760838251269636290860406920763626418264684519740503632865863057360039784e-03 3.2346800726705936138489307463462157680864604430063257446403824074840722726122637039243272879517090593e-04; -5.5469104382176608925463461464360299260669328838790784712072136321144735911606857710658279850716265570e-04 -6.6075508591006390359033774744453718239717909219849354781908630718256903582410033347000561554533020807e-04 3.3143987662409394165446816223749983307526554237433940654807032808187576228382743319132810991289015748e-04 -2.8906578611192663939632158078559964396106701509418914298042399836820185994209025275966453783128436292e-04 5.1466627452687936574195228312871990527806908436466238874488757260837861981133977405901630657766514591e-04 -3.2574490158281131780683362961380913957829091062480964872146204615755171878401584554124497118408583720e-04 -1.4682676049844169746487914072774692619648968552419436894013366190796652646119461037588230539233046598e-03 -3.1590340387364325979435985692719272043936435726385795199070056978535886379228397220303369702987502264e-03 -7.3722603289733056173786353373485022040680047406500441542150237753609928698628386470312863537506967125e-04 5.8862427087254332106508710449127460295062951162263728295296783320269382778711578053455479668604720083e-03 1.2832779573256739060017587027861340832970785001303936053441337950341905387340414236238318131479749781e-02 2.0389274658010731794469950098423606104856096343434963614113187361653155863840061585478296072203425417e-02 2.8361413539531614927311621692373116453345407982971843033327365728451049243616348881915666705192368309e-02 3.6453900198181888573015303930334552337520160850745393607747240312407971294738556932135415758219263859e-02 4.4826813942033369973701608057169503499123388846220574596156520430276111255131830989731444530571631615e-02 5.2667145079225975118439575388787201144626410001868893594651717403536565361696466117243075898513575993e-02 6.0534620714061884989117336044451806996662957515657093351284415168972206137696381002872357676999936403e-02 6.7113374912431434327218134650704332021504487685218771281879397816922631807889000573798353176982319680e-02 7.3105609484132377554812095490048822802673469101014247805424574515352140358342099445627131754879474938e-02 7.7571799718816364689549339819898857095249891989536371748499174756054761546859360596825809551442357866e-02 7.9302671742043185065527519809181614101386631343274106219869426253991380753342619308697386125764697408e-02 7.8798693766959148062763734444570625479451212580629277501467962464547906504458143667524742137500232216e-02 7.5671173107392840553263597736913925674711550962232045701999847381018050888942289988039320482362866912e-02 7.1572526010838657116478496169196756046402500632430177601836311651619875564727086148427709401299925771e-02 6.6552629268088753626439661004980500698424297236087074164150744915310215946685380192626910103717884862e-02 6.2019848992138797466447820411910796174022247920695680559225487822834840424250585799267811839818698213e-02 5.6994483618616077763749081308245658627744474738062225551778589784826307955991439861730420391377884289e-02 5.1600835223051045003435677373336084443928131032900091745321667158292953039910046466051510644001965325e-02 4.6405895747625700382321138157057121077487880433852630328279501087880941032628569772922559485774839055e-02 4.1145042678234987414765783001818623512468509578431170931269604592088009852236195098032976490205018755e-02 3.5556082463444344315550223004801740568895258067442764064729063575347840310779596377535979057429458394e-02 3.0356394293015113871800788798968018080730204314140002627730245671680528113859671274534589514924718721e-02 2.5410103602369318559406815581963445514797276917827237059008685273936691210072010412064260190946989884e-02 2.0733680110288603565686529662192376087394045051658585435266566048619287207460134532341898768701021144e-02 1.6580897384454006287187964075523683800460322457982267219845785466041601946734752795863365273667410363e-02 1.2784449270629584035746698435089282235598765458712193499635447811140696945270458997061545529645250874e-02 9.2569768003078946305394332181060887619440392681341781527557340073331080376430455799478107892290135609e-03 6.1296051620763420778847506882069352874074765414990340752194687235033495531003027562589050091234827594e-03 3.7589350661672523478804366798300760940005940162221626746215001317042984476536050009141470844425336170e-03 1.8153632452278515235609704341481657015219899334082548179799327112014699774313741011802232973321836231e-03 4.5529668064083612956951728336168212957305030195883938171716375277021387598453384837448707415275483785e-04; -4.4242342080743850435307489579087399671785510126579900008613923286443807510839335947665306237403270893e-04 -8.9439085389652632671019104159648108818267843746685257511132288820095120625312553732047095127464930360e-04 4.1283141272695549703830935598581668952711093114428377969134433365072479907850017367111670902789920804e-04 -2.2092526569555969205323734563124490334322005304753043050107642213417063167482395936415621344980470101e-04 6.7430109514131677153423815342113497294602840635853892244359320123225843052725424093934480576665132688e-04 7.6922235992314922279401579821681869368872894756194992421735795466962884210353766229279105572495982554e-05 -9.9855378547309345560692146581224443227843154312080503945278015658786111546299513215004596359723044490e-04 -3.3273446557903547665540629214462761626117712582122827625676277446156639451526151171786119910332794411e-03 -2.5069590906912714787694382689559818155921414965538503466079505949033827905627529095169985351989205219e-03 2.1596142902609665678482846732933918856702984028804140261978631520901017794091386166435033482671044853e-03 7.9131692543182505215693481382728565311473423320911901427899561399852885216119226335845058036462986348e-03 1.4767056628625952554118018877191231138176068653911336562382521172650563352413058209514819932917278132e-02 2.2533388744865049117189033736129140075437932827215261930966997478621842825679277021120823802177161947e-02 3.0448923327617498634487545164410171046771703013053566853977483460762900499430857891461168302069593351e-02 3.8849295834106629175477368730080300621472199084244694049279627353768477109930767038044256177779520113e-02 4.6670832735403473337818992929414257740943938492691394332422068025540930572675728180468953899975623009e-02 5.4862741505887984509168723454527770488273400441429229784832246757553183730204748522246151277859466741e-02 6.1386265906062556326610589658978506577717363802097327765826570966253869365959027591000977972510731551e-02 6.7688925431003987025401198537716517499753171727211698777985012114791457147357027852342800527417589346e-02 7.2667898272654130089700581725558712476402653143636234690655020712532960221124267448583386163633440418e-02 7.5160320553809256330864698881912618290635776407764386122858824223639566524952453987192903292539732645e-02 7.5671173107392840553263597736913925674711550962232045701999847381018050888942289988039320482362866912e-02 7.3935841841540267128908865567967319510495335455310121285041022617299644024550072592316848322611334923e-02 7.0555648517863580316034105766038267195803741453152946946846820944505447729664069587503748662108181222e-02 6.6350661872346710888066220371849377085886102050948486349976885775229142510702891419321954991628242108e-02 6.2270122844247316492528277759319258603110278166395351669549286959965302084733458371326557563136458155e-02 5.7552089804843985929631061994973606688138037351052730809089517060618320948762344080053138912495832181e-02 5.2316824178153132327279636759236790425720502555142573940398092357155699553776775640479709973508688813e-02 4.7120054638978601809769474185729502800356222436146683130405317702772765718626623631481834588709768288e-02 4.1869054447709740028867305521739297691733533826309227340722102002563043823574798942467186010056326208e-02 3.6244585748447952428846076083285009671943695892393957847513664883106435997346013157355978179054010949e-02 3.0757359629284028972178882829681810968893335240046814270273671117858203019990958826950011885297308011e-02 2.5691847548845774808542630186585447037618317898140118358981938890302554568307759408140592230352906922e-02 2.1051406875696648887339021302398927668030593777640801571766045507651011872716483244983975883000387836e-02 1.6721315916286085888199114796727961120900978647367408393312288288726526965003423462412141145081054253e-02 1.2779095148517738341185398573530169226946671764257441480205442336225912197160721017226312680445256182e-02 9.2834835952219831727712913799985371150861258413585773415039071999090315360719751540423691597851282570e-03 6.3810489825746398492364851104033442352932648243013966009698191863328653356169566114999090818530525377e-03 3.9098253068367239203052568978721170335287318197929575185098239746996524097779136020411998225962908032e-03 1.8741322803494395580864097579710505876928867911040843594264614278912457963480533239153155776968272910e-03 5.0586373537511588076279471425907069078970954762517105383915077499377498311734974689899427270879342075e-04; -3.4413684400652743111566126925583785370642610900091157841540892537096672106509066336766083220754894239e-04 -1.0285375824646693902228807963279959684913353718068617888405477969193498757450471987395999996311658565e-03 3.1551359281155542381911762491002833951015686493634870586227734465952512974640322060025660139980653754e-04 -3.1377482126475703842331493634312192286117493110062060909781494887364239863001819975409613938322941346e-06 6.3387760105255652329779499213010317080992462503042685765995976376720818043509018743856478304572341409e-04 5.2029861050570869838149680016810248367332448050505759056574486753613446476285238669389674297792565936e-04 -7.3778677529391081572846260096904406115475195439022198485687508334621901927193714709558961176662879450e-04 -2.9373293885669796997670358177402322263305213870044046590934089721142563287109782084773824347264747338e-03 -3.1931747502062360529403910525388877476090846949140564987951920097659802406158852559671024646900185454e-03 -3.0614937258840159900869475563197754577829383334687576032274159457046693771688669969660014234573233602e-04 3.7947350948197431603822727086664185960479112561890126889255217167462026463444123207625667752704763825e-03 9.7047020075337863097687346028775502330097659554175635933797779029371610373134538099878035374461726009e-03 1.7055910318184579951450658853323297292569958983946973980831413722014263827204271998173637100967129074e-02 2.4731808029406276760471666937793614325197344082583515315415472644626710081416653463878548223148624735e-02 3.2861251225575179650134661282956505486715352672854678940951141329382500036783092273188522529364921146e-02 4.0984242456063659512876779230574740955001418923635357821252835491175421137664039559085313257310216312e-02 4.8913491439166219243664256549942218531633068626918311561577497997993493765637772572889010887811934834e-02 5.5841659872178149890179232712325946714299489508589577173950344780998536407432880364268558239534932326e-02 6.2089131602085519164846806970084782497689074957645473823504741781840473003157240926339636535785530980e-02 6.7320313101022731448914769347172661177647737608080944008388957252135137296409211812545085909571929328e-02 7.0324137576662259454354596818829454117577221405272477951508269979586171203108623573833274165383576904e-02 7.1572526010838657116478496169196756046402500632430177601836311651619875564727086148427709401299925771e-02 7.0555648517863580316034105766038267195803741453152946946846820944505447729664069587503748662108181222e-02 6.8741301852414028153318743314393094960575227690863294809653997287654395984493196973883503508580544512e-02 6.5178614314189068108790092248813605104047146913439204783770224301010186566756786386665712678652235464e-02 6.1786228625250812548941560981943698930990117811555314358480058745368485194668944043301500132275310293e-02 5.7563480935285796156359699240622938281173159907624035091528634143409945631282361929938767645415416321e-02 5.2564758024274148054767951043512686489451981796258537643746101355248583404440836577212835426181411570e-02 4.7572186119105073740687417624545364998442014366320809290141395192664340595343166498976263206614097112e-02 4.2359350738248392061209668411638025023656645635667914521341750896769531737547770167850482407739593211e-02 3.6666041941197636352562630113799686751875158291750960927601449990180890678685627252630094392751943723e-02 3.1304115509246253304337945646633352942232914785647534771911082046330446155052862548938931600828496267e-02 2.6061967823200082063818762983176775767763887696789837186796239307918103758702902769765106334637166316e-02 2.1055146217692732227690828236206494649943456064518842807442877341659334347036008359671302790926802221e-02 1.6707268161399655812517044475524221255558483998138129221202279947515542342346992605334349636478622434e-02 1.2843352462183763096228804609471125393799219115431980409572435245386742667932769287897827678755373380e-02 9.2442170687112184162941344645693832471247070345062161678034009158289553115242346592983798705012477615e-03 6.1997760973475910315634178514817181914584455171682087524354319074497941325127529880840007043912314981e-03 3.9565265014654030309397247370959591671465887224923538720516852052412352769107935513970699541907227213e-03 2.0432012206493835926938301276347306825627255996698867933351973258615809950711505730217126367843779050e-03 5.6178524734287630996819868548479262444542330145254585244280513178607344560568318188116145418105583728e-04; -2.6332554377439694093932541327005715880083569902132633823084757324915435991039273827715899718735217482e-04 -1.0619272663577855668692196934590614082466290852549309906637482712857228591880256034251984607969670343e-03 7.9141060035473695709604943848395474917758798259327534776021244875787683430783792004455432159408128309e-05 2.7291305499356283811828838767857044308222911641647857018958872413316492865444573996718619739077064007e-04 5.5571068870591660832649376701117922254117088551614873119688880131975117020611006280478983049323316223e-04 8.7954359152506207604161013880447008959736401694474395285147157432947610117643870416976031404370194295e-04 -5.7819135907653353044810268094513368802276876462586032581117400048968420750081124466694350866206650904e-04 -2.4465551055533366249811427458675039908773444413779576064935811645923564387709723806194174647947352988e-03 -3.1690714782930535690107380324579547342213048299185516718303369828070165175528822443280911662184183570e-03 -1.5354770689685741331026402170285092936414723220711956181249757140105907176327704567429291566894675895e-03 6.9435847240147289701529768658959933485532125611158856350871441261635158033638894423640597213929129919e-04 5.3739318842847453471950142580431254149442268383691006943350297129661942796119004676941042992867027916e-03 1.1990842751271411182882870820229764826110776213306604585522545247660442567869660687530342836436460359e-02 1.9248068719771147613215820326149685472365418950500638158471256941183664402592447415969819529339851529e-02 2.7240566816424527747526126427693425866928798877460123871686624832064508349321000931718782240284074262e-02 3.5207277365124601203404256064966862904568760950130192828777036738680343509049794689190834395412867360e-02 4.3253674354307365561920720442119701573548624461384602485329107510038930603729124711100629393084301956e-02 5.0148547596267776068747002461650884847304517376449233510239563465939792990509069136378624909451982621e-02 5.6616672385397397511027675480373801028083838309925046019303065080908154207719430733846953765051309240e-02 6.1875699873645049633546028332417876531712536916871747371399838204326836969899952828390647559539172714e-02 6.5059058599011605187073878743309254684909151555117725711607637102040063873830809680792350429425843928e-02 6.6552629268088753626439661004980500698424297236087074164150744915310215946685380192626910103717884862e-02 6.6350661872346710888066220371849377085886102050948486349976885775229142510702891419321954991628242108e-02 6.5178614314189068108790092248813605104047146913439204783770224301010186566756786386665712678652235464e-02 6.2939791732478028858515792270691399143436255687301842694569386217723889471579041117483575000111284804e-02 6.0309862798245126809488295660098281895979070202188563746010026978718170894799053381939605588491502404e-02 5.6679783250276292733297405577792913907799133590055559043161406307836902203055842408264312729773291823e-02 5.2172531310533169465531044294442581674942667325771631380810670563647156155730132305309419167100826749e-02 4.7416269910591775016392301731794998754634843463107526703544915364643501954568455290708565359219824767e-02 4.2376631114374577652832055776657989763567797642074976441157985360053905450293454145430771499035958334e-02 3.6898678145876230978810851721820265222816715369295126679890136588288665218014751350324619163964099585e-02 3.1385909447627722128621619889606565129392382803203881286138675236940444394408889579624740222030683892e-02 2.6045546496691180982678286655291618409626180732543279696535443235530083142156275429291380685396115527e-02 2.1048459879157008449349543115339728554701621514516467015200918952191926026475938838028111515789389670e-02 1.6494460090755632077372902529307136707794581237696953797095821273881844091776813937334550275687625820e-02 1.2500776947054243025506634874410630869563420587013256459652243403670371311233587077197834361197119317e-02 8.8702076339592090010235339897140934607269976535480654868877040638867439134761322215654482753127179162e-03 5.9957237004223497092316119946212478691244466520224965414916747592094821669791611288936061853493301377e-03 3.5958747332009367233797289895340881464080061124858704774993346897491116180275274337185928891033321541e-03 1.7694034048262305396415610213987266847155778186318540341300954687344179914410885009132130578684269938e-03 5.3267741769338669901761266237600669802135926393537330943942540504904900905915581405103521999889687816e-04; -1.9737199244049504160174218368621114727177613659780874048047166493194861316395678442179704510989769752e-04 -1.0270490858336153214186519476477289450348777316948508423350682154308406962554390879733695388206006766e-03 -2.1046926812770306762186466128353779350162473988141944547988453209994906242290583804566272189846397097e-04 4.4759819431401249485937214275645242985182184164704129055105462285866646257110863881107628032756767624e-04 5.6893927437724074861608770794961969028514513697198895830182457791195636272998885880681654685718743053e-04 1.0074188231587440680385455101693698901402555180398118327884576617203277528393208720974547561563733535e-03 -2.6620258623806174951884497531169742554050061196107766721368703745957644207332738472846932529671876878e-04 -1.9990997652956397062965748729805749751728234751696068890407070688776856712116434926040952830686184435e-03 -2.8540315919745140430911751653365069302722692992201796307093164105171246651497909928695289729573466644e-03 -2.0390130257638517284747602217723374016634726347922402701613229177409495806056648183111087884611572858e-03 -1.1303202101638230048253417043713610789188475014901720596029225832771008580863506678417070210428338283e-03 1.9730552028955230876260384333825305554518097177957845234423298288391757338384882833208840559852858929e-03 7.4271354622646078351346234260540404136036749710715682473983792649279964332252224928319781968583947012e-03 1.4094365715930952119514301193471295117042933191720778859828363878863047835730580498938606204141377742e-02 2.1796581918894936577614253087019270691727435103443294962862734582910570183490153976601491818890412590e-02 2.9458595367989144976961958088787556631869213299022052400540137343133534322209936561735669325946607546e-02 3.7540476990723534966487870430655422729221166152474172370102995614017198579330053345990695963167092954e-02 4.4466010494756222438605948450224271493416247959052764462653178495692571959672873376832917126448552800e-02 5.1133613222850426430221858249473953527486403480468939342458932321443825887966324476162840737563593889e-02 5.6686934080402763402548861320206279467193424836106995339543324955315015800799187314497340979971873228e-02 6.0049353626890512635029373570783652281151271543044822946970908205930895600262600791911426338829444001e-02 6.2019848992138797466447820411910796174022247920695680559225487822834840424250585799267811839818698213e-02 6.2270122844247316492528277759319258603110278166395351669549286959965302084733458371326557563136458155e-02 6.1786228625250812548941560981943698930990117811555314358480058745368485194668944043301500132275310293e-02 6.0309862798245126809488295660098281895979070202188563746010026978718170894799053381939605588491502404e-02 5.8711889721619593758620802618133514206262954527790789820491904628701496294299902442868010667366748675e-02 5.5885118837354484710516171023843326976905033794030820049527830426809094035381432984243855750768427951e-02 5.2001224640765473017641277495367990846988081068783367847984483466763243903576464784762193584261973917e-02 4.7794124042095317035560394344217332288031321727042405662246787369820808231729068028142941631378723471e-02 4.3124012161106407550297698855735050494794355844926867871328589923357153157105548650694834439200523646e-02 3.7760395513502752736469520666596571130195554953296153100732253867044633023211456952154020191413931923e-02 3.2389678645982844817782897088030353554824787205940693681377387299821012117496276249594675657721351161e-02 2.7067003530401489589553868024732129328920421266152409319618992534655205998560225143345369714271307004e-02 2.1918220011047912126647225628540906780383865155853703408822975795746812109613207957885578605806128004e-02 1.7231601520886776521245865329044317865231169311414205978782463309571084798086864329498165499450272220e-02 1.3048956214361476737661936533513947102490361472949390210808629120392803097743386295393565402036384058e-02 9.3191692389358031258096998610556206849754053428416019460016319855731252008079542243381364695992029983e-03 6.2111126141447392099101051009270741123214848525671715153144257202386800804505336235442152001194330290e-03 3.8018887441972432361883663066736397314348643850836687927372200688120231303885652933096955775172568742e-03 1.8529297782595003816677543237548618418607860189412247002480053627820853175790229233512256042027709274e-03 4.9317847553279604250396169039221063666563269760491524408337396565290128556145419193617861627905862519e-04; -1.4458788043017437505449049062876075665149215502580069955773737077109711633778459703205151952391978533e-04 -9.3771391278221961208042002073150735334589890127043895181574914370274263696115034026285724952967355590e-04 -4.9411103878271300955687481884256636763437795986559035378252147996883224716109102749914900565754309747e-04 5.0079285591552490039694151099871203698409597571048625810737592281351486697728942235844926761741082909e-04 7.2168812235034780308268417857606632697095877899191415942872307061046020652887159053089323735487639797e-04 9.4715502417981253304158593434777858723115346916108476139319473560445459864494164338356323828163878816e-04 5.1916111939292924245613969377786257667863939481818245516989467103732214946183134203376423611722664468e-05 -1.6892870432133709572853250812286724270781792001925174135932643960912093563970942187331350408153119734e-03 -2.3663407073998132776486920783603768674959178456825727473985328694980508454226383692806563279305034291e-03 -1.9906803140027068270932395745791882885051761941449880307999481167134598470731369804626620224621257768e-03 -2.0060210830348304664088862987926193551897289751527930206662099304463183310499702589282294468821641935e-03 -4.3082614673412407710497298810744558140639295813093042727208164420253614506394667553589494278421892696e-04 3.6183015384167888287746654800485082015720754872850381214870657137255579621849667915564552852560000306e-03 9.4624317715797652751304401653638571103691941460626205527168359672101878227615430021067710210123434044e-03 1.6639060647990521512499764074293119732892658669083881437039813302423127437279563989357313366453289229e-02 2.4055370226372087823316177223836933530200820223433806219004724701047689966814023394750139785214536405e-02 3.1922986573504763364631795593569918178771049634204464880311280513165077842010716043901399491157854574e-02 3.8960895713369956348218998049940211550033646660524686001604567461478083144948490138854476927973952846e-02 4.5646490225394325203969565078461073251593079647667241875683116412445550186808110400475735744189371121e-02 5.1274092297629206266991390228254074046789008612673924205949976990165494088943018975943527225009894718e-02 5.4863664033711707677229103333757752750312090206968689959774487040974773374171584118050926306317709809e-02 5.6994483618616077763749081308245658627744474738062225551778589784826307955991439861730420391377884289e-02 5.7552089804843985929631061994973606688138037351052730809089517060618320948762344080053138912495832181e-02 5.7563480935285796156359699240622938281173159907624035091528634143409945631282361929938767645415416321e-02 5.6679783250276292733297405577792913907799133590055559043161406307836902203055842408264312729773291823e-02 5.5885118837354484710516171023843326976905033794030820049527830426809094035381432984243855750768427951e-02 5.4030002658220292234827930581887824035891580477973587221368732704652714836277850877865317300541943312e-02 5.0996518468809263596798668285472991331122797568531386811246039077013326758959383311982842614365414412e-02 4.7387261634057601941621324247443195127005457918989851030494294556556143972676922578823769544387339657e-02 4.3154962452432234479259501693077243338360687906817671082694409869609140434614653687077239050255649379e-02 3.8106279159980981822641628591722483566757956863304840145223958541751679785934489937930270194327296862e-02 3.2915559226401754450648135477998960686713894733246584523362070502926548029103349048226128531246723552e-02 2.7684716889940857852079460862821132807003612635080777235951506465662044230824811625057902718768510229e-02 2.2579976729826364476322872726680090906249273696908508602118824363422375455296634127655017457203386842e-02 1.7855258800300301242588570518858367973201695516826926595408667218725634094270228469965048392314496278e-02 1.3539145753350083038336850207924747872554610447660890771042213615834051077772504676761117589058509597e-02 9.6385819706260310424514221423481331301846238510194200097532763969862836369847184748614555876499161154e-03 6.3991043775540697946860869607825022396894259174352613955422563889583564573099209553146797005675750975e-03 3.9061217685753341574558265865342639325070752070977219654933611847023585873515878115650834141672667570e-03 1.9032317928607124685008951581116720644008634946687104432389946073301916744869256624359727904610156966e-03 5.0794143054040552812832869668076098341135983562546262436164453404629052616454074458500286285732124058e-04; -1.0484114478245377364536151930056087391835539435307594396826340515531247368894296462680448856857384584e-04 -8.1425365612146650808460507887932555637828693648257396752190276577017266708064776904641927037882796936e-04 -7.0975603135303916157656744064797711634067378853870311806235532066494380776377793073252280205910896023e-04 4.1259285390061212428239559114453630730475406006298209626643031268679885429780304448883295940517314894e-04 9.5196278701767830261464841398508817023905591767038421524604577250876976384287149381407793653739684415e-04 8.3341389712374411281447568144380120770788200636079959326826024651255259051363237779886580008939022512e-04 2.8009257915054833732191113851331895606741591522639182259641200537628771461062875139913659141404022422e-04 -1.4918906857129066490258814435583066597589093589824132926079161177906753277319225892901897564350110382e-03 -1.9071215030654581354691008145186999371275019836413548879243795124041440939115672305624592974242882920e-03 -1.5576592925126504617910926873630311907743028362563069321718030928828222338857308690461642853631186495e-03 -2.2294443454621957760405617509613168814876148511571367986780453614448448570445881240371038462384346048e-03 -1.8653142159401847901376819377870135867219094088100684623903931101107745387404529592329460271348497363e-03 7.8061937604702260619437317051951214498100902081392686160982550923225905369885965423261386406432672286e-04 5.4500220373876325376538752743779809097365458697904739069639838633633060558998024392391330155420708554e-03 1.1903940987181851214250474852630182170054576058040378149667880809632559536871044073105466122314453350e-02 1.8969987168177490689777113535439154156424143513674875628465947616041831488509936097145064083598242173e-02 2.6631775905024278682284047303223222306158431117480272864693142567524166747330779057242743268266414442e-02 3.3556572102906023115048411016927456035121747806110434600772439609489321648480027940220774093326366069e-02 4.0213578857564755360629865481883640578292689871082462690336938834432690481639716908509776078394615954e-02 4.5799284377411436249903135165710076407694920142964368070141541127646994738255395483897462551388188743e-02 4.9441621046757703818578204422775462382097283827252204937550624826415693830998914518158878273875425250e-02 5.1600835223051045003435677373336084443928131032900091745321667158292953039910046466051510644001965325e-02 5.2316824178153132327279636759236790425720502555142573940398092357155699553776775640479709973508688813e-02 5.2564758024274148054767951043512686489451981796258537643746101355248583404440836577212835426181411570e-02 5.2172531310533169465531044294442581674942667325771631380810670563647156155730132305309419167100826749e-02 5.2001224640765473017641277495367990846988081068783367847984483466763243903576464784762193584261973917e-02 5.0996518468809263596798668285472991331122797568531386811246039077013326758959383311982842614365414412e-02 4.8868279865183494460497552513485585879539028112072032987281836410986895021073452078069302705913886033e-02 4.6002927942894221140977468241632373646850379386945329702484117837288008053732180502497917096836685953e-02 4.2335707426758732197372383080890591389534769147007758702749301594118448066858216577144094065524613746e-02 3.7724362971559933967269379252266395227469794567065671173205963508140920947029395020032102190975419562e-02 3.2802640139462075352257399219811271742486524711062488149500991661789703829565883056237639706693749642e-02 2.7784520015095141310519878812192987994770272758765101533249250804607919440735562481728649217769288764e-02 2.2855745509979096333744947802978045957806091045614975755452733784710239749423278821025741942717946574e-02 1.8181396946662062968552098856157832894118864437250669183131357173167946135708935558789775097147161308e-02 1.3828953460653673389124445514302059269317224062680159708592533265793832438982957882690791283697063771e-02 9.8261147348671088564610803645516979057901748132150729576605895101941191016029548970189298375600526769e-03 6.5155343770439241384233354115842503901406880197811181597571025867814153821908352752292797946619099799e-03 3.9114122204035278944182987615820147362701647451447876053240749442164851549340475261133139976164637393e-03 1.8830532421649781469552206244235503483946266440424516780425240611744183291833496466763977870627398797e-03 5.1367997161203216626958271324443673540029512237229902733581838137285091914413345493728896223066321113e-04; -7.4802335350005627037070659413070747801227802845071092577506655400019942635014640077747354846422064479e-05 -6.8650175434804634441870806986018414141644010212027534517484400757296510917167262192580581740214587225e-04 -8.1985482775032572341575943753132913315667673509619013060490622236540255579154611227102150250590666327e-04 1.9228003627909061528430838888116779225241886045734434881130812178183924289100188082295678018114996171e-04 1.1491667436362173279040878581145324607013443357045288835500867664132791819866683989079559325517642460e-03 7.9692719910775024308742082918817841895451228661109370016913060391736261977845442114393569068548984847e-04 3.9995862519372788934221471485795493729906881292790482410652221379119945189547657186331915806793100206e-04 -1.2994975972233754075933261568597908592410656875359583516406944294191676530870568785875783763660799339e-03 -1.6237968814533212832147027272732135004818405659413624418690132666138152718657649266868000643528163747e-03 -1.0101704204454198999435146006814826186698355319507694265616897618889478134203251803358520101991852552e-03 -2.0163800116147265450649114905181551140281031766737354334332179706034860813358043048941684829694911620e-03 -2.4744533526273159646533253166091200489998543234239540912697523809741905229656561925114138955296502806e-03 -1.0741735692285878361398805519143784589102363226219908630733646679921216910760257672364674330644520274e-03 2.1860102273557202601242284722125015512459948360406970896097782790255907161787628532115748520413865856e-03 7.6866724563421913575381014361611632999178631408463707462181101225506613050782202777253590725710673819e-03 1.4209232524675054253917315204366438954127908254952702382515881324515443946340703097242865164712010880e-02 2.1636283377330612082051151732316778065115436900195971022837515015641271276269789038341975188707040703e-02 2.8273124920703904155623278647161324879799638738856180286943484135773785123988934418936566319457011971e-02 3.4857642410771546379339725474966688600856534117934684808675871522115953176981158749899183094253956952e-02 4.0516633900483674670723921808000644874712124618818867981660989868731274197771697229589591795276628742e-02 4.4089099017088801858143205136763544651485129400965910868303546126290984103632437343495149042561670845e-02 4.6405895747625700382321138157057121077487880433852630328279501087880941032628569772922559485774839055e-02 4.7120054638978601809769474185729502800356222436146683130405317702772765718626623631481834588709768288e-02 4.7572186119105073740687417624545364998442014366320809290141395192664340595343166498976263206614097112e-02 4.7416269910591775016392301731794998754634843463107526703544915364643501954568455290708565359219824767e-02 4.7794124042095317035560394344217332288031321727042405662246787369820808231729068028142941631378723471e-02 4.7387261634057601941621324247443195127005457918989851030494294556556143972676922578823769544387339657e-02 4.6002927942894221140977468241632373646850379386945329702484117837288008053732180502497917096836685953e-02 4.4048529073986252962702940001549225884220186533561032580042909577384024369885274953516545594052329163e-02 4.1122388265234008657914605493840661987822683964091662338714018008523530764911427080118439750382461209e-02 3.7017157376632191872578313031983312297759953414070517728376281087377767509034849252677302715553405197e-02 3.2594637870448911006893860373156306666957444720849929984227630462485807338374724606508679631732154621e-02 2.7907089019387625937353907156238787148012063848259604895099838852228354812227586774766469762431383890e-02 2.3107428865325925069967484581460026320996020833443889527633690752450942879036213959209527232483781739e-02 1.8561127370581353594673446793600282215459786740409812553612168050800886029794938950780427101079975622e-02 1.4310140124689180483820314743239109668952567871283637268523631893460614579663539317397478662170776541e-02 1.0284704969540583027702557526228256532504863862532925318069284847440307536203514356781959616982312628e-02 6.8449587988688073215489506120085641700106675562721786643276704572187529839722118327431776303790222863e-03 4.1742121213796757324804640503225213429510457191706433213749096071453060258877233967472822627716756576e-03 2.0480943105400298474314708968954418051117860662270104011640236350579250390376609937377786165095399450e-03 5.5709053449183448251118529567534119850374045654915580123401383249996388467164915896326063478734467500e-04; -5.2609493352432234256044252579728427381232757684082233802936387570912462388725768544392632482231113795e-05 -5.6569857186915277305879140337820660365087350453781542481159960604436168022023363423191710911191656171e-04 -8.2766747324245909072342480683885728515207065310009732403112187826295537373156505744855891426336043842e-04 -8.8685605951697836936531286823361902379623262205006048913756433618909794846453333227476824983627408013e-05 1.2245225220916523050160837758679853242617402657146390671838914698252975317978308136234840682741314523e-03 9.2361409267964313816818285549427274632755999234060326392008467412724822014582289303187172801397789158e-04 3.8619109197740333328282942887159330802055999213336307058942230643003270472204079338527283660075411047e-04 -1.1470772537555805601108388023781633622740198860325997521484681181952436931759758764326799114067899292e-03 -1.4561158036467744372616110529574437351815857693874549325765082775078054094623477045125697133831475652e-03 -4.6491855444590643600773238147718703980818367234405534920416545493042505431424252517478946652629224039e-04 -1.6022329184884507735383474504209027060043792489568789079809155024790454361387719803498413335946588752e-03 -2.5114824759623579383603141775030135809701087098430441768813291235071947382328946910373379602536124654e-03 -2.0858365883670269642692801859730495945866983783635059339911216676476577120174012613249830182799995755e-03 -1.9280152591856991911749117603343889116844506193762964614757434944861897619282157326011377964988805371e-04 4.1881503935681105338637131345890449826358913987644354078774536721115086358584338295817403710390089757e-03 9.9186287222688626823277030661518080006996005858755946634571979699197923120644797320311519320453626570e-03 1.6980740043231978361038021840831950136142752805941663117799985422799466286674514328714577577282360385e-02 2.3244967353109405640496939803680448721478042646410654348427276933140557715238976307774686712891857782e-02 2.9707725688611884010260568594640883284802421683766404112603821457068395487401304797931620890230865355e-02 3.5361018365930462547794153035244407578900697935908904158369725981575385276637832788500930770899299849e-02 3.8881432424502180300649085278448072523925306513626504790725689308196919159711131046796142263556450108e-02 4.1145042678234987414765783001818623512468509578431170931269604592088009852236195098032976490205018755e-02 4.1869054447709740028867305521739297691733533826309227340722102002563043823574798942467186010056326208e-02 4.2359350738248392061209668411638025023656645635667914521341750896769531737547770167850482407739593211e-02 4.2376631114374577652832055776657989763567797642074976441157985360053905450293454145430771499035958334e-02 4.3124012161106407550297698855735050494794355844926867871328589923357153157105548650694834439200523646e-02 4.3154962452432234479259501693077243338360687906817671082694409869609140434614653687077239050255649379e-02 4.2335707426758732197372383080890591389534769147007758702749301594118448066858216577144094065524613746e-02 4.1122388265234008657914605493840661987822683964091662338714018008523530764911427080118439750382461209e-02 3.9066208801811114096365403754335117301379511806164814631444586426748844222417364101018029401566553605e-02 3.5680528109473991031384883494451640711717050773878795679254219852295715764146049504458748225304891768e-02 3.1787959322098069664541636728879579796878737183920781146314821277517486388862382144438351011885158700e-02 2.7495012366296314523213104639740479241470694339568053017638404876204864267622517387191739374175407357e-02 2.3000528827602606120349043337499012340073759109920542170379005521977710214516066104164160443007866675e-02 1.8666347283734580555172418153978192059380199849999991465193131725519248682412497840751602615007415755e-02 1.4502256168338559340940213856513261886395683728816237796576470227943022663616996498616614615156789612e-02 1.0601675630755996257732372614750890425979700072220899387507689354341065086923085722503786467895070006e-02 7.1474384905235359820761842233344942150696536126588477688023076531442909484508915800417041720605442204e-03 4.4493425278607691325849646651528155277443433803612380258709311032825823076126554914898095550470642120e-03 2.1651113632859787851084606618165825890846656332831167290692672028232571104887349005073156923821465021e-03 5.4845348496278019860599002721748139823546613242231957835762412286881969684818540671797883643453441425e-04; -3.5187786886174746718039522203997781004490637240962916966274790058357891296202713901814953847511146303e-05 -4.5986633597171929538183878165275421431462474443608373668029643648313084109950636712092690672774539555e-04 -7.5576942705286421866002557956779067975397520240310418723857025899289865793355460932206309050037165743e-04 -3.4142308700426274337056697189710164924464442708665969078875607467953714855012390344632012774234877822e-04 1.1520841530923406115187673419550239740640041776054141909042290635629038820208149173783970572055533068e-03 1.1696778431621260627458495099935600041530579715167942818250136985021836949032649740539810559943506167e-03 2.7276515683448460288789349891601178336667559272317837343103465940854115305498613108276662503226289023e-04 -1.0796995986622865765512959212796555802998384851962082933032100531610339738165923832802052843749090457e-03 -1.2623481989629278918582672982384414102352536421024813312976954722904549171587475842009385460569413851e-03 -4.2758204836817441528806681381094450683059606061643639415801159378636040922635218850522290528925737766e-05 -1.1534588035824487834284296097836358853397631977522508453800379293475889797250975189324044090831404658e-03 -2.2260496433862236350454509546403094336717562975463471108912095555476828050356435812521911129973558134e-03 -2.4750947777485355059526480535319812206294559395368733729518242731577327319863557127956480218304018904e-03 -1.6278842005585111518965602607962724559172794744610479871009290529519339799517691650954410864027904407e-03 1.5592676630373139515819406679099884608435494364336193185399335739686257507264219501585328457881638072e-03 6.3217955984721559377894222057872018424295890893755895190414692661617904612183666228665527394982274426e-03 1.2694456090087290840352424065464992353977934771350950479671884617241104977775291471642235927681974107e-02 1.8615439225165844736573091856631047760724433894082286122819522796943864592384526147911770910192098705e-02 2.4800135027023304234876126347264644145267378968624092318526047573859323159737744593631374529306075647e-02 3.0173892199443260862364030728245012522831369209338425019504264440473535073652498374565446574129007585e-02 3.3589166629178747394239801581698437274051655115140729995266580774118046373181562532172756574950568045e-02 3.5556082463444344315550223004801740568895258067442764064729063575347840310779596377535979057429458394e-02 3.6244585748447952428846076083285009671943695892393957847513664883106435997346013157355978179054010949e-02 3.6666041941197636352562630113799686751875158291750960927601449990180890678685627252630094392751943723e-02 3.6898678145876230978810851721820265222816715369295126679890136588288665218014751350324619163964099585e-02 3.7760395513502752736469520666596571130195554953296153100732253867044633023211456952154020191413931923e-02 3.8106279159980981822641628591722483566757956863304840145223958541751679785934489937930270194327296862e-02 3.7724362971559933967269379252266395227469794567065671173205963508140920947029395020032102190975419562e-02 3.7017157376632191872578313031983312297759953414070517728376281087377767509034849252677302715553405197e-02 3.5680528109473991031384883494451640711717050773878795679254219852295715764146049504458748225304891768e-02 3.3148065939482252847340238435955115474758275887555493692187659470989181239099828235116288976395750002e-02 2.9846961283399442259930594068322195614823432331034023006653658971346149138469032587489032078461032121e-02 2.6060822419208468270501168667364534012003216930212859941952378801146844713102055497018005843572484540e-02 2.2061279645244425505664826138880499077910159494115800721059063076802568646399008253507707732462228648e-02 1.8025977390814234531128131254873329798023388556108552550967812653960489540859131835739210655407038242e-02 1.4100064586611680569107825855313512506127509088237559684619084187227422878219751782964471093821599166e-02 1.0355757155732418013192351389077095576185969713225728991587724051406866900654480610086208325631742394e-02 7.1278149856092822932802562908319940657809756156967661585875147604424346683259044915968421914488663223e-03 4.3905041898524246420120955335784392401392429410852837646258111508982965277780407541243233699123138022e-03 2.1338474632606458845999577758330988923571611066969032226403555915106069497002027932656332106046798141e-03 5.8418524772455829804617594735797552097212330534191467146219083594468915340373384060617829314495251596e-04; -2.1745935134423114544857671257274507618926461668028540292146114805880877565524694063423131842373366824e-05 -3.7464360907435383374199868879180900073838859442674919313250579184508854716955614385370943667592510671e-04 -6.2336083201887069325945241684553067262420642827806207706835468287006963838737717021053878035683964025e-04 -5.4600159938571288576794616714524417023674275318147025971586119418896428207611298041794379675267139561e-04 9.5684713868695454513816882321486836492238431361251979558814822838217921484241636997866471882809029886e-04 1.4071806973547097909497447487141074339859226211745717480119660953902035469573842986356523440968030970e-03 2.4239760067916955389047368193927874572673509199991800843953530392255014887324803571359672361729546160e-04 -1.1066974368700404179100624402988962843717636069908660420331819830385549438242789771973797299803920991e-03 -1.0857369811736313418674851069848723092737411508857964748253225685586819560171745691746650639505201370e-03 1.8649983667208130992859948146097427903077735061978885569778987349683868026530042089276228524473625205e-04 -6.5940559063883275250544580087653809713473724755854089116298772932832262569755120542952240626841371447e-04 -1.8061927191929555659319468068202852036185437231900135903163527668815119564179940943091286118216678511e-03 -2.4479275787061029058605319008082496591953093735960221817245703230832317410462895970733853696898385272e-03 -2.2924436183888572514154991251019785681371106430316768926139934836231693468483631500622285701784079688e-03 -2.3262899497930272259754845693090048022628554413135980812717575403562488451220783954034861838588670408e-04 3.4350609203703963528952988106759127322495092016912427233249751301444016542661944974711747972609135884e-03 8.8637575692388422616636612428399792597775049046152249734403940238025859282512134614618163212023989421e-03 1.4368055548309971886803204756698903549432118017299819845380565359590131864999933129069852470017952524e-02 2.0161804931331482174748146613175045241888925980233006136886736502268330676212254121351382724289128455e-02 2.5293249729586482172284159239200676774191507008490724223813492273909008929500565610310747665462486889e-02 2.8452217162842462357487516496324821841065138522415031275996282862623289481597341612187655204480992591e-02 3.0356394293015113871800788798968018080730204314140002627730245671680528113859671274534589514924718721e-02 3.0757359629284028972178882829681810968893335240046814270273671117858203019990958826950011885297308011e-02 3.1304115509246253304337945646633352942232914785647534771911082046330446155052862548938931600828496267e-02 3.1385909447627722128621619889606565129392382803203881286138675236940444394408889579624740222030683892e-02 3.2389678645982844817782897088030353554824787205940693681377387299821012117496276249594675657721351161e-02 3.2915559226401754450648135477998960686713894733246584523362070502926548029103349048226128531246723552e-02 3.2802640139462075352257399219811271742486524711062488149500991661789703829565883056237639706693749642e-02 3.2594637870448911006893860373156306666957444720849929984227630462485807338374724606508679631732154621e-02 3.1787959322098069664541636728879579796878737183920781146314821277517486388862382144438351011885158700e-02 2.9846961283399442259930594068322195614823432331034023006653658971346149138469032587489032078461032121e-02 2.7394227753276793176693298748548416477282396755666033675830548651752006046068229569956118262107727967e-02 2.4277675852149228442716162584885796872038271088151042936829630870211332816492274395710341526177031589e-02 2.0684890564262377430852551681558223474192475657117193633330322632855649795300569799558447072952529846e-02 1.7107929082877022043172233161968539907603024477918590803822234109164341277480564702538530842961501647e-02 1.3584153361776298923657889867105236964105340100123715913777781513192574804571911834898040217369968924e-02 1.0034568396793444426940688891038679567869839281634402481582812967012438343539183927077190239887786097e-02 6.8641645343020383274516351360449932145168136733431725405027568263094801749911933071901360970745247183e-03 4.3378838275778158215107181531419025604165817046501197492455085631633596580111175709312075104244159060e-03 2.1943038760299888036514502517751931690969080509807400466263442069939924866290619433852449148376836485e-03 6.0351133197775516605237371342737387950236809241795791750232209933859718115566036548203632399047315056e-04; -1.1150790760618769522694319259424038485846861682894163527429848943989861226053910605031993307357906417e-05 -3.0793421135046920687530640288409033667934548447058502077102048233012244906025012712876879843807743843e-04 -4.6622052845500747562159736586243323681921815520202084021538193526500686914019268468668736807473781765e-04 -6.7576035133556005793237440066223050798340469534709659745022740393871234884203571722801594122933331801e-04 7.0547453822727629335488549329638698432770138598442020267216662577903609898918567405689979265881289199e-04 1.5291285970075320284784255324938187325157823418400176853774638151313733260977681716043587849730856599e-03 3.4794883105613378017576292684560463137236207262576149638707039516584715265522428720339642487353678266e-04 -1.1814502958200495996400785046032022729687694607233330681352409158217857816569375430942320290833506188e-03 -9.7598422755305652460162707342917968116165513510530250391187193865238832057724430057045179973424528583e-04 3.2025962430922672678793845028697350600866295013510229242628574095418164617778101317664139565348807068e-04 -2.3370215459822148128060004146615427970399206087368204347697773189162317035570481402138807701361586969e-04 -1.3868949159457409229039037480689693190516583843348515791043206513148666361770385637831546785079202225e-03 -2.1546931386768939866036278928721617443608860550680341728644956627538650246637631998977128854559254115e-03 -2.4343422350241776053421550330963951625964732226556193961353731632937130396192181782542549097751147709e-03 -1.2262641603544555576726964039941787808223918706838814427911073416319337885791075626202831672289102967e-03 1.2711058673961631613999435233223385514625795928809275723881940266301665164897773296968748656908134165e-03 5.7524009086156225710439946531866237205747643718344948729755861182901904136720290791641662336791179526e-03 1.0490016330282198445976697775261420464853721157424544552634960823868501069859854866570969812636405612e-02 1.5883807913011430176227303178773349691754304457653043825508789761956805238338802855588811875841168707e-02 2.0743018646790141531594695362273534199271387664660558058061815235605423482081536859975856031010944100e-02 2.3614408751733956768707591517811084155656526506509536402607502077407422858993545264487568930852206118e-02 2.5410103602369318559406815581963445514797276917827237059008685273936691210072010412064260190946989884e-02 2.5691847548845774808542630186585447037618317898140118358981938890302554568307759408140592230352906922e-02 2.6061967823200082063818762983176775767763887696789837186796239307918103758702902769765106334637166316e-02 2.6045546496691180982678286655291618409626180732543279696535443235530083142156275429291380685396115527e-02 2.7067003530401489589553868024732129328920421266152409319618992534655205998560225143345369714271307004e-02 2.7684716889940857852079460862821132807003612635080777235951506465662044230824811625057902718768510229e-02 2.7784520015095141310519878812192987994770272758765101533249250804607919440735562481728649217769288764e-02 2.7907089019387625937353907156238787148012063848259604895099838852228354812227586774766469762431383890e-02 2.7495012366296314523213104639740479241470694339568053017638404876204864267622517387191739374175407357e-02 2.6060822419208468270501168667364534012003216930212859941952378801146844713102055497018005843572484540e-02 2.4277675852149228442716162584885796872038271088151042936829630870211332816492274395710341526177031589e-02 2.1885349184766786797715556667130665452691262548764358176393869144810925098702815284316225711580642493e-02 1.8923252307571293361558216224162901013358892204141103097667247481044222443524749263608678638557133658e-02 1.5843112934920038168292266463314617128857998792261720061044798452751523529775031101643221378032408290e-02 1.2701721850236071794917062096324130004968848118144328822310459636022756314740475384016169973070669776e-02 9.4547574437933303834863617322228141395901447336215585802949031722257114680836029501793549846133562470e-03 6.5061525102191720294607341717913097617497049825353377740808584678107197568757833363686863159193968746e-03 4.1501892244301855043872897621885728126937485410902165232922906489346671148644119909152556982477873464e-03 2.1156096734404890156355572418272664561124889208704363742246683137991973380817249811661242829735152970e-03 5.8169526426490309783059013855137999056882043841661521521363169539851640236502387857240929728251429367e-04; -3.0686061265088374360188042029587191058605019336183327083490427162130688195165401374583563588161696337e-06 -2.5471890043194071992766003628587992178600802873583342116742272053823770703043646312192612307939392712e-04 -3.1303677167171085006370873310064458888816334933227723700685401924310375318144155420204989813346920517e-04 -7.2266121492140295845403601224739484154138907306881669084206437149344753891329539790484747380824597934e-04 4.6235671961599644022175830793930579719331401100947976437052105386222455109017164015926655081314948951e-04 1.4733529154746712870505889163091057467837710503416942281263351757717583792327581367799378059932172855e-03 5.5175326126536152352199329628748014098087859397228804004394142041084470067556654643713490088530198541e-04 -1.2041683142253212553067931899200736749678986817737932115394055578146263512162354506872342522247988856e-03 -9.6804226960135736819112348930857032501828391965598869675609654656298186901821286782937114759775768434e-04 4.2928147476445401640142094921256841890273701213613494043630679905597781378760769416204340786922911231e-04 4.1508328847199532641239718831920783270550480620068117545976653975878953292646355685178998000686773632e-05 -1.0020044177497852739153178455092481891356754587325051787176907458830144267796747069857005458405676332e-03 -1.7292651542630891232996385120188004068358392471706154970758862198722497254120926604148315469139228776e-03 -2.2567927050214251170831377725565677859822094311087301767413192588059969341504590554635153803975121510e-03 -1.6225621959998176876945025925417047636649118159102726647398975796428582200243266109151122503475310799e-03 -1.1987050616353471591117743650830917994488037536166645470611537297475198637673135904141552048841024223e-04 3.3792877638987835968494268900279373563313926893008214713186474919989452995580181564452266859966480628e-03 7.1365367759758170238063654844812907818094393114458979465684926095502742486709550999815607940575554947e-03 1.2002410472853547328895471036802522614799437099283198164793236980032873323122366001707443464422634447e-02 1.6482840633657783532852300299471666177982866281748288510648511751185059081445853608787128930060645906e-02 1.9188058426418247914521812519967714588163530462488117562772057579668831588494281674997365840388498456e-02 2.0733680110288603565686529662192376087394045051658585435266566048619287207460134532341898768701021144e-02 2.1051406875696648887339021302398927668030593777640801571766045507651011872716483244983975883000387836e-02 2.1055146217692732227690828236206494649943456064518842807442877341659334347036008359671302790926802221e-02 2.1048459879157008449349543115339728554701621514516467015200918952191926026475938838028111515789389670e-02 2.1918220011047912126647225628540906780383865155853703408822975795746812109613207957885578605806128004e-02 2.2579976729826364476322872726680090906249273696908508602118824363422375455296634127655017457203386842e-02 2.2855745509979096333744947802978045957806091045614975755452733784710239749423278821025741942717946574e-02 2.3107428865325925069967484581460026320996020833443889527633690752450942879036213959209527232483781739e-02 2.3000528827602606120349043337499012340073759109920542170379005521977710214516066104164160443007866675e-02 2.2061279645244425505664826138880499077910159494115800721059063076802568646399008253507707732462228648e-02 2.0684890564262377430852551681558223474192475657117193633330322632855649795300569799558447072952529846e-02 1.8923252307571293361558216224162901013358892204141103097667247481044222443524749263608678638557133658e-02 1.6754678953610256217827613134173046523134785882199905713578999958795406859580814657960156097359709133e-02 1.4218344331470208945881490590432208892097723451931872386504015510259269862767629532651765768972460467e-02 1.1468246671586112684451486281014437731823752817852937771112991567242646229317291301074404352959265815e-02 8.6274939517615248248400008693743328199346999539886477112725542013352341288773000942159907352569361921e-03 6.0755646437387179093026074668512016454134065971804968332640241661076578497682147363563602322069925944e-03 3.8220618231276697692412803831361351846651398100418996405757511706477766262809977065583660836459613724e-03 1.8937931749497638326974395158868350376815216938497456999422790536957851236460523951923335884944834967e-03 5.2750524806900244378767627846529058145537924901106811932078157238478273437071055506200580973622795331e-04; 2.1294447811989580571379586277719513149203122575858656454028134831865434478052044972316947728438117812e-06 -2.0933712785066772579571573922367561464571758453145686318160079937327845339909054325147638715424207509e-04 -1.7914423422373407538940247063749922845639659023583245775457994320933336745641865674676996203332613616e-04 -6.9591580463571239523788116889241339976127263342422163694100161819302638043257799875269043230837026371e-04 2.6656390747152276955726118131073323867316911407203554367659221565123584870002570816738326370268586483e-04 1.2391121065887845262856833448639118142957274556466840993453729257862542862031776883617569575110111032e-03 7.6561294654208603095756509253083765980060043151413755431717118475368880157305400202673849105912994657e-04 -1.0919732477213974387744468893033250349037048281561576960334530010419703295807227520893518890565650781e-03 -1.0288462558922425710001672100101423660690973396541212918889218922277542461515206613869391223107462833e-03 4.8211672394479502034744122932383818717011241401379837333864713286592472022462116020683296856477850318e-04 1.8697293291380581205491978138638133262105540559156390957278836830112308142802934448938423861448536486e-04 -6.4033251419888212119799199516695831214321094311219357895474325065893837887602602000597064525717025072e-04 -1.2825039687099316783103556804377819430523467976947411295734966703867591037800510375501651322374231854e-03 -1.8968997842815432542431167316872568729684904753674283654909679437319902775822443610936420534174648012e-03 -1.6692804934087737912081615509312771985832136814601815537527559985670198649431731799599117276053531516e-03 -7.9045586503987880445298825818144828552630226507117841242291656373429847779066812012232723556553090517e-04 1.6147364835668291465356372076395619494775392739988294714104454950443509826352126086946919607493663293e-03 4.4823191610453887992755963442016155526337754732465661074801168419247881801445534544814374610097510829e-03 8.5279777733548919021104182057371269008053188163476024611610151820820736005347259728934176428025194205e-03 1.2564604361932108730493800363519087469636025686298087704537207800312294159458544684250328420060586848e-02 1.5140761378512554183910778833258586362410207353625933110492321019343054118892639441492296174450145104e-02 1.6580897384454006287187964075523683800460322457982267219845785466041601946734752795863365273667410363e-02 1.6721315916286085888199114796727961120900978647367408393312288288726526965003423462412141145081054253e-02 1.6707268161399655812517044475524221255558483998138129221202279947515542342346992605334349636478622434e-02 1.6494460090755632077372902529307136707794581237696953797095821273881844091776813937334550275687625820e-02 1.7231601520886776521245865329044317865231169311414205978782463309571084798086864329498165499450272220e-02 1.7855258800300301242588570518858367973201695516826926595408667218725634094270228469965048392314496278e-02 1.8181396946662062968552098856157832894118864437250669183131357173167946135708935558789775097147161308e-02 1.8561127370581353594673446793600282215459786740409812553612168050800886029794938950780427101079975622e-02 1.8666347283734580555172418153978192059380199849999991465193131725519248682412497840751602615007415755e-02 1.8025977390814234531128131254873329798023388556108552550967812653960489540859131835739210655407038242e-02 1.7107929082877022043172233161968539907603024477918590803822234109164341277480564702538530842961501647e-02 1.5843112934920038168292266463314617128857998792261720061044798452751523529775031101643221378032408290e-02 1.4218344331470208945881490590432208892097723451931872386504015510259269862767629532651765768972460467e-02 1.2339551742239968168767982684099857583984598281904009064607259833182816516509694677319509669708105826e-02 1.0164164881819484928523336202412938986608639832697600784714176192605396562597213607256722369246354168e-02 7.7850354359463607285836924492723760016279584286820703335488748423187810125825002152546310791831137765e-03 5.4815083550893760456769424958267337655560663993321429662554822060128677635484071489515011078431668764e-03 3.5232963702767552585016403032605153637112267843095101961419762690951115203968305899924197935166795451e-03 1.7604981700810904039381186670601621856095520833736923393254639640869815482671643093605411141139646939e-03 4.6334701783910023049010162787159736317647508486463717452898673181775061301154618001442557049104895420e-04; 6.4521358173915859816741608969127915869079770856359907316169316169493056270594171365905161751684492074e-06 -1.7198152519735409711334768864601137064701895698197119165711838939658636702425988607373389409886154372e-04 -7.9741137508188713716389296074043651197425567482066343900395532238543978259801931811055487961661652941e-05 -6.0311126172254666929336756921805760076299126405483259445712934951115662706082191218366602263397901865e-04 1.3569783987670061477097438298865024530397627900265895808732862025488179785983983816319606698201456729e-04 8.9763066955930010832917908491935355476806343730549547851021479444722621117986213684125271147510622162e-04 8.7967108722340321678545348968497167249128583761497787512585652412630566194529227847009957857444112603e-04 -8.2032168086310633611747048909126365176053739539376689066070397846028052055092953674548683866683381043e-04 -1.0602188717319638263736304118684201174298090649955267305853636169121532704727248851216285396660919895e-03 4.1899208355274400110342118782585066529969730797937595587544276124361390801227105780257730377553622394e-04 2.2694887537656734989069225270705144039761291604238547997560969257268584898026253266475064967989216463e-04 -3.3776713423826815102099798270654661467070787681215215732966540713997236322814524830562997420473517128e-04 -8.8404559048466462218063755113707234724342387861640462363450954905571559238212998358438736161440953035e-04 -1.4651756876795722935267749311626656357455302826478241885206546859981354919785485600799391636228955274e-03 -1.4758462005877647511967855655641834004379450268956932497185503201039780817132904521867876299339339976e-03 -9.6097392449822372497096281527620314678663053966946156486005537062917037256378526705113881208412928148e-04 4.6791499000434903882926314658614870160891480464795191264118507507893677080420144801421571199635561871e-04 2.5171499435732567165221605705547924180862993054194753777462452001064178697199710474192218575588207317e-03 5.5806410059604962576393728794336610211945536418089832633599825197049997241308730854237271138196128454e-03 9.0174319689992003864556714993525258824701308717366585412369937032731306996954109257399256397037272842e-03 1.1384596017333369886163398081920249795065665897282506044704498776722680322038872507741841434949930001e-02 1.2784449270629584035746698435089282235598765458712193499635447811140696945270458997061545529645250874e-02 1.2779095148517738341185398573530169226946671764257441480205442336225912197160721017226312680445256182e-02 1.2843352462183763096228804609471125393799219115431980409572435245386742667932769287897827678755373380e-02 1.2500776947054243025506634874410630869563420587013256459652243403670371311233587077197834361197119317e-02 1.3048956214361476737661936533513947102490361472949390210808629120392803097743386295393565402036384058e-02 1.3539145753350083038336850207924747872554610447660890771042213615834051077772504676761117589058509597e-02 1.3828953460653673389124445514302059269317224062680159708592533265793832438982957882690791283697063771e-02 1.4310140124689180483820314743239109668952567871283637268523631893460614579663539317397478662170776541e-02 1.4502256168338559340940213856513261886395683728816237796576470227943022663616996498616614615156789612e-02 1.4100064586611680569107825855313512506127509088237559684619084187227422878219751782964471093821599166e-02 1.3584153361776298923657889867105236964105340100123715913777781513192574804571911834898040217369968924e-02 1.2701721850236071794917062096324130004968848118144328822310459636022756314740475384016169973070669776e-02 1.1468246671586112684451486281014437731823752817852937771112991567242646229317291301074404352959265815e-02 1.0164164881819484928523336202412938986608639832697600784714176192605396562597213607256722369246354168e-02 8.7021545183838648375846315788610155640786541820004816320717253468656666508088341009001103717496136113e-03 6.7652943828489480483914082234877991786545094138728633990350464790294744579479824661843072039830502325e-03 4.8582287536528503473113973338798613813221794166737852822294413705830567240408833801819837594874635133e-03 3.1621746821000006029855504308938614383774010276041273610996168800427784240947135919104489190059842557e-03 1.6790486460394198871335695752891068663389198237868297016223501576579355484298461048090365311885009591e-03 5.0858870619544929050207525681257540735039993961039744647037878888478666978038873944440987606386678490e-04; 6.7457079210984392920943052738404866126650387771803756116352023837843707177626655230879272727778416230e-06 -1.2912170164952534789825305600914603590338515653108010121292657732090661910244860527828997008533443112e-04 -1.7811192495307421091924736723014485893244002334707321592031976827792906149749750543160686694749427609e-05 -4.7402383953545165398295379882564902321748180799448000467806773656532319507737321501137941057402991632e-04 5.7239969763421790161350171014072149902879888705078861033179702434277841719032487595202400229460769726e-05 5.6258706996226303982753594313205284100275754732547710181670223139714021305429668029110141156054645145e-04 8.4758932045175876717070639821557642691609499545892845743461615713744689069861272104949899746300388297e-04 -5.3094391256610954060955201608115756020289497200043349034929252803111936985031232813700960187109974370e-04 -9.9070249982816798630659901580137635302373757084257358033518829632023244710711141790743915959204919962e-04 3.2382821891690930670360525672458948462102176245025989018101565177114024716089556699086027077087725964e-04 2.3636713575516958147244037736941121462657077482840299627927583237613044632501382944337247569053398869e-04 -1.4199684662216591956369560468873985818038025920944366292932884341633178280105861570139427748539851631e-04 -5.4254297011595797283707484826592947070477736103623243731613264322421252385913288663631732944460184356e-04 -1.0693528270462418441912940778647834410975800844912210228683621929485895131069423741118618387324835211e-03 -1.1008952955203027760847872397598282561422811179890865287244636888250627969833061675810513148627376003e-03 -9.4569105093703930347656636250555457631622330539443593160774772810804281426393503527036283301887586483e-04 -2.6761078146306263763392657808587910077365769621367156259324211940031170875190703536788930514833188172e-07 1.1221521210621833017274727395948736293356994052292514301981187636390298719145701807272842802120890243e-03 3.3460889973049486227471263795792719711762586303886517550232672281047790907950795351072904370277950030e-03 6.0779520215836405151058710654689179434655509057235492570905497877822510144032336607128702405634483769e-03 7.9981664431326284634542112291701517422106816400095091942474633351257456113946181859047126212306903369e-03 9.2569768003078946305394332181060887619440392681341781527557340073331080376430455799478107892290135609e-03 9.2834835952219831727712913799985371150861258413585773415039071999090315360719751540423691597851282570e-03 9.2442170687112184162941344645693832471247070345062161678034009158289553115242346592983798705012477615e-03 8.8702076339592090010235339897140934607269976535480654868877040638867439134761322215654482753127179162e-03 9.3191692389358031258096998610556206849754053428416019460016319855731252008079542243381364695992029983e-03 9.6385819706260310424514221423481331301846238510194200097532763969862836369847184748614555876499161154e-03 9.8261147348671088564610803645516979057901748132150729576605895101941191016029548970189298375600526769e-03 1.0284704969540583027702557526228256532504863862532925318069284847440307536203514356781959616982312628e-02 1.0601675630755996257732372614750890425979700072220899387507689354341065086923085722503786467895070006e-02 1.0355757155732418013192351389077095576185969713225728991587724051406866900654480610086208325631742394e-02 1.0034568396793444426940688891038679567869839281634402481582812967012438343539183927077190239887786097e-02 9.4547574437933303834863617322228141395901447336215585802949031722257114680836029501793549846133562470e-03 8.6274939517615248248400008693743328199346999539886477112725542013352341288773000942159907352569361921e-03 7.7850354359463607285836924492723760016279584286820703335488748423187810125825002152546310791831137765e-03 6.7652943828489480483914082234877991786545094138728633990350464790294744579479824661843072039830502325e-03 5.4486420118993239618926556254993805399163489099967742635388848572557926201598353592408727665176266218e-03 3.9823472860294589849733151963233768473261354995329163686056167381725429700782733460095337469282362677e-03 2.7005542755454100221163609001569723437989036862284620799881297809924250206055452758723632557119509034e-03 1.4132409151749378031018467951996211953373946865093931999018597310611047596366754725101844376171025751e-03 3.7514292324510978022363956324876388192624658630708966848314689579112301680423877627739673805580996963e-04; 8.3077983231701130013137791720285766654624916388636862880055731092003290252787640469710770913179806472e-06 -9.6454624227731688760858107239556251049619878118162769247977574371797640259107998210506696690767137356e-05 8.4516761147783310145064082085579234516014488132630767141825313587636798404779285804475018562156598996e-06 -3.2874368915349804342151950033650118758349261388611339451888398470601256284097183961155147731001241435e-04 2.1087384882300283130441535014690978371079567906354011221720274747284593012730705340051244182760839528e-05 2.8725554581089546998082084245392607114059958098685466486578654212431682353131953683863903846962029414e-04 6.8942399461958294218800552004700422591981165396269765304445024864814273129736127953045670452209376029e-04 -2.1785392424486698680019492996010283494230478861096296386529507103670768634936811387372931777176938937e-04 -8.0239047591976864941022362040565651081899694677321958563725590948639695121094828562230515334055938751e-04 1.1977150891349854918523691553318077131351998757366654151442428193560852660110920304337577721117283446e-04 2.1490871236285653637331335856702610740583282749323166986156125058525995099064561155248903033538454426e-04 -4.6557225730039973490180683024195933922837679665211638441505905932447466729225731973270319498773809672e-05 -3.0702963254909538827449682843951871184489075922688731566381300577036655319837663906182751181604997638e-04 -7.0650381643176585981200641039736939290070555863148265850468999987031007593964530781526377198949202766e-04 -7.1854625822518995569173472207877499146564350991527069550513851135325687190809330502681391545686803661e-04 -7.6029745148747340249581740965155379109392738295445772448235624188498007349804845439860010214282987815e-04 -1.5335292465567906008588531320586652181165299899141503401043174723765190507965128978076466654540253117e-04 2.9480215243501996631515787276313923564571710107968101996518221931272533332650981240621190486979693096e-04 1.7681809058468753056613374556536079640015490690104437529440138861646612586403767896188568377430477104e-03 3.6873315612087191160455330941539805485664107933335535581946338371634648028271258729083127667384373369e-03 5.1430317350550131906111456683239262799423675415951369740206513673595953509420536931004978863456468282e-03 6.1296051620763420778847506882069352874074765414990340752194687235033495531003027562589050091234827594e-03 6.3810489825746398492364851104033442352932648243013966009698191863328653356169566114999090818530525377e-03 6.1997760973475910315634178514817181914584455171682087524354319074497941325127529880840007043912314981e-03 5.9957237004223497092316119946212478691244466520224965414916747592094821669791611288936061853493301377e-03 6.2111126141447392099101051009270741123214848525671715153144257202386800804505336235442152001194330290e-03 6.3991043775540697946860869607825022396894259174352613955422563889583564573099209553146797005675750975e-03 6.5155343770439241384233354115842503901406880197811181597571025867814153821908352752292797946619099799e-03 6.8449587988688073215489506120085641700106675562721786643276704572187529839722118327431776303790222863e-03 7.1474384905235359820761842233344942150696536126588477688023076531442909484508915800417041720605442204e-03 7.1278149856092822932802562908319940657809756156967661585875147604424346683259044915968421914488663223e-03 6.8641645343020383274516351360449932145168136733431725405027568263094801749911933071901360970745247183e-03 6.5061525102191720294607341717913097617497049825353377740808584678107197568757833363686863159193968746e-03 6.0755646437387179093026074668512016454134065971804968332640241661076578497682147363563602322069925944e-03 5.4815083550893760456769424958267337655560663993321429662554822060128677635484071489515011078431668764e-03 4.8582287536528503473113973338798613813221794166737852822294413705830567240408833801819837594874635133e-03 3.9823472860294589849733151963233768473261354995329163686056167381725429700782733460095337469282362677e-03 3.2051489727251170773371010140504697867373817435562136282397812950641667039083343815677875787616109749e-03 2.1448634861502499026083926418745866351866948711314447906570487321007709579076800851096695481096484365e-03 1.1633008888024908559238937637803838563947114234099455088899176032201012403710238412473238938526932078e-03 3.9976220166683314831437022590593178128311337603588811627283014741897147492846023213673507442486630033e-04; 6.1375190764498144228481296357216512019969174010688283838027075131095680021466463119797621010906867683e-06 -6.0762318300382818906699750469564132141144592753067989434961818576464030095571163644164227440428355646e-05 1.7269865352796798374963252607002990504495752020711483226813931976206288025203359258084704134916570009e-05 -2.0477472134327050707693756503999721632244417197890820054789628616521739337823444397319513348847470252e-04 1.9970837452804832484395277026307849284734962162289335543692956582041215117020017295474728107770952249e-06 1.1051121019854782301067687696639708166801493821213251379094924099932440558716580255416918309073753561e-04 4.7887979797749125021233123839775863086104407820067504486011383995552935541407665226210645166492758189e-04 -3.5724321511441557192206988906095921810646061691410539538070724524302792913797665915475581296420591457e-05 -5.5118935799786102899840830786574614647776791701508531748493549159728869710150661591482373903520840958e-04 -2.7300522285585083932190582855047454338986376800098692592121155118650807657854312609723715359329702127e-05 2.0892722881759053666845483288754728216249041396723078234801197787820620780360358031031916729443123949e-04 -5.3229874026925473769773457928959481724103515811894879424445351205760140524723638249946981558175444143e-06 -1.5280176192684644624176022827937548721527640734961393090567599987196983384053119916117820412090248485e-04 -4.0966708336698253950724517194682137181984401920672327675079402034024319327684804322972808974185015176e-04 -4.3308865149951464521760264287170023284054008412024547586909801533361329331034126546937390055438484077e-04 -5.1570137656004599426977828105778522548572063682542010094771850159219623363210213436385660011545971210e-04 -1.7942401396753891116019914933798325572698227050965562236560118761061263068052315153464603986430288329e-04 -4.9345630766172202056332878423586846711333234985184467688242835115113830910291462721942175399118734155e-05 7.8164254196910254636797056196212737044639805009825608912360831601550691813820122210004497965117352345e-04 2.0387883401050035640122406431943574834842859154250936599295113232356437908693103241104865557295302494e-03 2.9520372088862363480903870570109302954561531836701806963744583964121892230768280574668035406373509665e-03 3.7589350661672523478804366798300760940005940162221626746215001317042984476536050009141470844425336170e-03 3.9098253068367239203052568978721170335287318197929575185098239746996524097779136020411998225962908032e-03 3.9565265014654030309397247370959591671465887224923538720516852052412352769107935513970699541907227213e-03 3.5958747332009367233797289895340881464080061124858704774993346897491116180275274337185928891033321541e-03 3.8018887441972432361883663066736397314348643850836687927372200688120231303885652933096955775172568742e-03 3.9061217685753341574558265865342639325070752070977219654933611847023585873515878115650834141672667570e-03 3.9114122204035278944182987615820147362701647451447876053240749442164851549340475261133139976164637393e-03 4.1742121213796757324804640503225213429510457191706433213749096071453060258877233967472822627716756576e-03 4.4493425278607691325849646651528155277443433803612380258709311032825823076126554914898095550470642120e-03 4.3905041898524246420120955335784392401392429410852837646258111508982965277780407541243233699123138022e-03 4.3378838275778158215107181531419025604165817046501197492455085631633596580111175709312075104244159060e-03 4.1501892244301855043872897621885728126937485410902165232922906489346671148644119909152556982477873464e-03 3.8220618231276697692412803831361351846651398100418996405757511706477766262809977065583660836459613724e-03 3.5232963702767552585016403032605153637112267843095101961419762690951115203968305899924197935166795451e-03 3.1621746821000006029855504308938614383774010276041273610996168800427784240947135919104489190059842557e-03 2.7005542755454100221163609001569723437989036862284620799881297809924250206055452758723632557119509034e-03 2.1448634861502499026083926418745866351866948711314447906570487321007709579076800851096695481096484365e-03 1.6381612365463805670362845314656217653146829506943958023109981877752038174240835979329694670461057931e-03 9.2891326931497941233163726937115516090163529689988643721195151191422482470666842928962054047543170300e-04 2.5027223096405742768114551414089350483008883357828998205125024157395592503069920911993643035096935740e-04; 4.5744412867812179070251338512861904287084256645960227139346966189114253618246307572155789428419748855e-06 -3.3408395104072754996633855575250186188058066159587497050767794015271148913286953468926318282532656272e-05 1.1497646308685988890870717236688878036618886679365022618818673512269149093645801883498332789719002483e-05 -9.5700111987097766752626015902325549200580073876286856246653446047302754000701844739284869620934986363e-05 -1.0568388005292877360208299065277011941815696369947599758796397212119946433702693017791996959592717887e-06 2.1263955402632435148271588370677047500527974452302172054081618379893066228271227741741977917166374618e-05 2.4419416009268150589002083651185906672582434926689649061263208829751611191750411866758531836281483690e-04 5.1062508325084842233262378766983008395143718777771189749725363566595347003553092720483102924390304531e-05 -2.7605775149582574243684587006093357493908534039371993861919943551242398917689920501300397899472322200e-04 -9.7658704963526074683282421508752065612443074298160483352484570576084713832541065857501453917285767210e-05 1.2991576128222770936515199698437139528470740617238808148597354811430974748034834263104340293246083252e-04 6.2389355234852270382426385264060067686885471401125851770090134487983990999131865980990849594035261348e-06 -7.0716717123649608601866930696256321987464236700567407652771776018860658645822661311671191596695686860e-05 -1.7121764297452212588642376209439429814975654066059391961054681078287193570872455490494137711020555635e-04 -2.2271520100046239010151578473491892166076518842725501248066346963305126701552490046011292995603864160e-04 -2.2481771296391058207672009349486993767404463396820074686991054786342533131320195779893739874128587709e-04 -1.6542551499571680384372078504800175271420927182516985514896803413448884381253413648038029352191052602e-04 -7.5537567689715845608003944784176485286582503540203518063528134735594511125905970474866466020917572785e-05 2.3882020075629918951168528714103297520300306212426426601996920398725785748804928983407229069937171425e-04 8.5176897446226990919536766618928383371398526366942097811545683128796430663020775347696096919064149692e-04 1.3233150132228636814405082419760838251269636290860406920763626418264684519740503632865863057360039784e-03 1.8153632452278515235609704341481657015219899334082548179799327112014699774313741011802232973321836231e-03 1.8741322803494395580864097579710505876928867911040843594264614278912457963480533239153155776968272910e-03 2.0432012206493835926938301276347306825627255996698867933351973258615809950711505730217126367843779050e-03 1.7694034048262305396415610213987266847155778186318540341300954687344179914410885009132130578684269938e-03 1.8529297782595003816677543237548618418607860189412247002480053627820853175790229233512256042027709274e-03 1.9032317928607124685008951581116720644008634946687104432389946073301916744869256624359727904610156966e-03 1.8830532421649781469552206244235503483946266440424516780425240611744183291833496466763977870627398797e-03 2.0480943105400298474314708968954418051117860662270104011640236350579250390376609937377786165095399450e-03 2.1651113632859787851084606618165825890846656332831167290692672028232571104887349005073156923821465021e-03 2.1338474632606458845999577758330988923571611066969032226403555915106069497002027932656332106046798141e-03 2.1943038760299888036514502517751931690969080509807400466263442069939924866290619433852449148376836485e-03 2.1156096734404890156355572418272664561124889208704363742246683137991973380817249811661242829735152970e-03 1.8937931749497638326974395158868350376815216938497456999422790536957851236460523951923335884944834967e-03 1.7604981700810904039381186670601621856095520833736923393254639640869815482671643093605411141139646939e-03 1.6790486460394198871335695752891068663389198237868297016223501576579355484298461048090365311885009591e-03 1.4132409151749378031018467951996211953373946865093931999018597310611047596366754725101844376171025751e-03 1.1633008888024908559238937637803838563947114234099455088899176032201012403710238412473238938526932078e-03 9.2891326931497941233163726937115516090163529689988643721195151191422482470666842928962054047543170300e-04 6.0582890745751163403878444778391567250385404847896271493663750859490699292110561696725590572712776047e-04 2.1144291724492140379932362696597767338087697244959571428416100464788527800936986872631610209015636230e-04; 2.5349303590985231950095901850303207533966017733445682775111628053609847934908369317021996174633133072e-06 -1.2564837603727810575723062499234044952645165257555399492905643882590872281708852638036715898495920775e-05 2.3757358818145234053530347358313835334998100846522369946539452118008718060615315385830630491960465019e-06 -2.1812244744103302184793823695966266017243838910478642957814071188973727460220579822696564083028637668e-05 1.2043622690878672826761235960323928942789779840587614644637415041518760975088920715488654651627616419e-06 -2.9689104782432810628083432914419614894663213065611091150509479202371476961232336039888789270354600142e-06 6.3194135323014517912626660870316835956599123012470019757333226671263326967381038108599890221571671124e-05 4.4290184411737488615506696344954600292211857108381755364029155321146200143436787417318361243290430366e-05 -7.0501420334127650031319606679727700005994134081577899432475213795289785959942472918377426442500259626e-05 -6.2814871936795391865860568047064571679268158652558207598373768878250013471137567038784775643934684087e-05 3.0060280971664361468171049542646899360953742562844271406459346942484848720133007649770734965137857446e-05 2.9469005787010629048377340418229454522109408816190636823911365970077431635497065970035307430982058946e-06 -2.4339306942838229389588826827475108067437825945458888634321408817779813721520635534310329331422354319e-05 -3.3053762029165062938405888184764519295296425945107027817236553698508178526018314749351079294268361708e-05 -6.5915747834077205266179236057054317189458759211952038734062160192880105340610119500141294328194402945e-05 -3.4533266695623015523438509724874594042976955742236393994287849747033112276357287071658052564866895406e-05 -7.8924209067254261465602738426554855546604916574650101853244974437807918273440266835399954997220241454e-05 -1.8267526670315358991050951002921416228786397672277969338157916254221043936311977895503459878621375153e-05 2.8594059986423625357620263361452349449051582315167510420848145227000155555913589968554342815872074740e-05 1.6436861658218220068086339498450977509140094030601280308451434081550161213289779502002130609517221678e-04 3.2346800726705936138489307463462157680864604430063257446403824074840722726122637039243272879517090593e-04 4.5529668064083612956951728336168212957305030195883938171716375277021387598453384837448707415275483785e-04 5.0586373537511588076279471425907069078970954762517105383915077499377498311734974689899427270879342075e-04 5.6178524734287630996819868548479262444542330145254585244280513178607344560568318188116145418105583728e-04 5.3267741769338669901761266237600669802135926393537330943942540504904900905915581405103521999889687816e-04 4.9317847553279604250396169039221063666563269760491524408337396565290128556145419193617861627905862519e-04 5.0794143054040552812832869668076098341135983562546262436164453404629052616454074458500286285732124058e-04 5.1367997161203216626958271324443673540029512237229902733581838137285091914413345493728896223066321113e-04 5.5709053449183448251118529567534119850374045654915580123401383249996388467164915896326063478734467500e-04 5.4845348496278019860599002721748139823546613242231957835762412286881969684818540671797883643453441425e-04 5.8418524772455829804617594735797552097212330534191467146219083594468915340373384060617829314495251596e-04 6.0351133197775516605237371342737387950236809241795791750232209933859718115566036548203632399047315056e-04 5.8169526426490309783059013855137999056882043841661521521363169539851640236502387857240929728251429367e-04 5.2750524806900244378767627846529058145537924901106811932078157238478273437071055506200580973622795331e-04 4.6334701783910023049010162787159736317647508486463717452898673181775061301154618001442557049104895420e-04 5.0858870619544929050207525681257540735039993961039744647037878888478666978038873944440987606386678490e-04 3.7514292324510978022363956324876388192624658630708966848314689579112301680423877627739673805580996963e-04 3.9976220166683314831437022590593178128311337603588811627283014741897147492846023213673507442486630033e-04 2.5027223096405742768114551414089350483008883357828998205125024157395592503069920911993643035096935740e-04 2.1144291724492140379932362696597767338087697244959571428416100464788527800936986872631610209015636230e-04 1.4499381018842957683407583767479883118718780435463734369164550955989808056546040141111258082372316887e-04]
[8.5029227954984534245092130204430513437990781831432783884799544127161627978463130914123606739031502284e+00 7.7596383378806957546417971612583665209293590083144646372148915194667114435365578670655102161676677437e+00 7.1337882999752350385509272048698490586688397698854105487470152224697262824923866569190734615004240750e+00 6.5964939203092526751721918531675494779412305581339216132986278849870565533441592133592576495661584426e+00 6.1206342177877308455957423857831726188635724630224708135500757386311326948503689716198713795176197220e+00 5.6942257152941557811120217537288073266563326328576670412335329387094871686147126472624169839103636070e+00 5.3051118639215793298743155471128963621759794243713316998574191018455121558802904608219464917267008414e+00 4.9507188646694531703543171940626185052254881400122951574974513944339608098911124303932271687954139982e+00 4.6224182027838527620197249460448429209639205815012458006204944900528740751157319373783752745159220888e+00 4.3103318939555258978959347034487330534448237302280633691611705884525707860966022813713827178096646489e+00 4.0113430911812198660694558595575130732009322262338743097640528335611158346980196826077585772511702106e+00 3.7292499563482568973046157083883799658300714590722187403739224733452839367639109222593796367520364276e+00 3.4603460114366040281862392246061628301070489964939638692884518909674767024783550609560506259238710892e+00 3.2016763156887516332274102307207901416089795572018023483890500458513011234349928454224444797660724683e+00 2.9519073442315353502003021470708215605056505165845377647707104423837067273856008233258290296856522988e+00 2.7088684258075343197251051724213816809741239503911456853463028063144606515388772757964136076131359214e+00 2.4725752266224467876647979336904665601221840958796284383714788339252732401822227738884546525259382286e+00 2.2412745080311906941862738601915869498134312495920225107394124317347971972326767841825495970812072816e+00 2.0163715368319027138141453190081319121648660101351912279833994369860028084768475278382854270756798272e+00 1.7985986450687474290096326649820149085798552395727463334422749611667576210780986654527124830356938519e+00 1.5906804860278084207207449980717892999243503939296628926050872756286338121355231360518117592785143453e+00 1.3956750385346199869914701737360025294069614604360604536785690608803323762150700538943455929872361129e+00 1.2158980014191986948476655758361407416560490793307898092082486326876082923700633523237875730600490877e+00 1.0517347609652765058250050188104711909515982399398615155238045092691412357088264617297360500961795652e+00 9.0312952883514385698765447017101495479824562632227865224492567114331384260959189232063968608750390013e-01 7.6847850191510045789999571804899440699535114636429833406000511158777075741975616505125576913465155320e-01 6.4617094936929933878113638925342163948476979081286876925343088526212172722985155934743293913369737839e-01 5.3588511020523671250325204834284161773594526509258515447261858946916008375730755366643496833496556182e-01 4.3726747846043170960505332052731980490665651328111878014486581191337359158083167060117816437730443279e-01 3.5044377964945232613847564138665323289258873073592113455944342638395619983149725270146662497002103818e-01 2.7464085574258575776290473947928912576809168325524716764878209387136919401070888168459821405776249664e-01 2.0985157974753698809921353812179374014483272557668679060294936261028124707482041086339990322233650209e-01 1.5588047385307931859767285123884283313299854971092538262004500612229518426289977982554117020318310499e-01 1.1199382233597090735449303089177950441447702902805324503704313086151912586429900216285111833356368817e-01 7.6986405869364031951494895121965117302052150263872981469236797845260089790487501786346957711896691461e-02 4.9559552759518616059677067906128224392049395675114992947707393779446281657477832810360850323656252289e-02 2.9769609091941155263252890027476093185978747625894397752703852615495612992185064164434992959958502876e-02 1.5662758940311632367558865829330725301991422677831331517781581215074250793702390932698528098773906222e-02 7.1423659586396640648038135498343655671014994203807608524966031582183662688948563090473780513100264017e-03 2.2131269268623291907225985223012331668715278560042925972522026255887785322648232480092926098427835424e-03 1.5630630150655032263151572708487919556834843498939344659336291842944295451840321215167553143603016079e-04; 7.7596383378806957546417971612583665209293590083144646372148915194667114435365578670655102161676677437e+00 7.3766117077556354064309402799575459980024349794800274346653587345239261326739973676351743437000998291e+00 6.9479523143455960595154218158543768108624974205136515723560272887518779066631648050425093444824088669e+00 6.5175747158161451116006472235045792456996400294422166443938294526005246693186261462656156740364068674e+00 6.0940425612103150926814152621750624480627842421153780995360067519965147387808435140722078238504239944e+00 5.6895565626521498612397523440245489114204528538015698708553011819679689477590497253913232964861347061e+00 5.3077601529385081254312811083033499249848550018527301774463438021479249289025313818020230197723008063e+00 4.9549707425202450705676447040216018654331723653866827662613372376511037221364056337295560276913300162e+00 4.6266720703865380206461889769553406800143086850244251375280700644632292212207497446106460250653749174e+00 4.3145318211652755381404506495904602204368666673132946472278398212645290954038448228796918985281123402e+00 4.0158157258216034554471159226037851611544628437535974872961495818777738144329703451260032761739430883e+00 3.7342876014376883771221815954804893919957633056901998763648324166679600471650296606255950206521528447e+00 3.4661023678595250109259653013418989888311722323685236848513996471320680579376890103920320221512152061e+00 3.2081611217931924665958703806013882713933622702155491979304794038550176964746049835231299722186907352e+00 2.9590067353294911391605483838157950594400542279562976455268367591967590127085975350696595708870677840e+00 2.7163691916143897088570522104187270597046605453027105506562547246553781355750632742211000775635084618e+00 2.4801969666075329073514950421439486594509022133839980487718672331553426360474071075057680115297338859e+00 2.2487228047008518962799343643896216952722535750911465456033779400711981405408803995178679405073842969e+00 2.0233797480821703876466058144403135934892812784128722610722164110400945531240692284209288945999168504e+00 1.8049617686025303765646679870524988957904282309425668487162311871549333844226787731272474845467891625e+00 1.5962751008368103190681312472700426192058648149276201093589461146028373167666141950105289224163600250e+00 1.4004564275471663051674861961989351342692442864139528507507306291716614713747424254017484855166035041e+00 1.2198875579967721442771840516450019401730839665340656734033552165511332129393936197473427621594013942e+00 1.0549950869784914640954407780855375440796837554999394860102467027888754094182804077522758766412380293e+00 9.0574679235543304410318848854695657554468757843328141588895431960935735126552080354545543637522266516e-01 7.7054327400697413225802146640344490220401307092516837607952212453755922673177376675137593445536652758e-01 6.4777575553025174798010904788050242433173941545132608225621865966913004544197317847179369707762599725e-01 5.3711540168681381685520755170420038465359090137992892085283972771903593061935895101657537668546274684e-01 4.3819567126454008761764725653875239812571376326849851328029052426548913754458070665405635408394664518e-01 3.5113025376508482097204321197777306110018675169937142204172193696408035504909410892364650150701183130e-01 2.7513611118419677583529839535237758357328426967806760325347385471384279877118123231876764243023631688e-01 2.1019574358933970977165320545775585370539310582083349920632151203928080662274181532987444909650571434e-01 1.5610714073355556071077593646479312789624695480233505336504307759023069240517425090991836998628972752e-01 1.1213184709250835902132556274439958381048707883431989383956618082471013060979114685784838955941539822e-01 7.7060793837725549543478787672528362834680267160195875508684610308025025011392610252917481564583363836e-02 4.9592128613016504245463307975170076834674361924519224934355994941863789358193226812562548426209227156e-02 2.9778150023251365059330671800117900251017671834395182491321555132577193215776133458911823272213982576e-02 1.5660162868036060998240030235318457870722369857875358676121166836162830628615393598796697646384152862e-02 7.1366119167027908602437381087808464858981450244680176544848113104762947925909695519942177707923394126e-03 2.2090479343110681277765211108554785045947300949783556288049950824047429157716208827974886513804016289e-03 1.5508934436703273832945576905196641828685679116047982144748548356631434565469254940944416321891453364e-04; 7.1337882999752350385509272048698490586688397698854105487470152224697262824923866569190734615004240750e+00 6.9479523143455960595154218158543768108624974205136515723560272887518779066631648050425093444824088669e+00 6.6745206746175931612565027089258107166190270850867749087996818662117660612572282582288398537970895219e+00 6.3439762705972008611242380008898718622372049356653705848913569609880443381999668373426124910899967007e+00 5.9907470138576187637534515964185334327422060317536537756580892000119915726294565650512023223833744707e+00 5.6357980773693333028023725882849520163426531571618463841009382959733388937206969175251536430440899511e+00 5.2852788217257012644178047527123490540541883838331050295498695558765667890408448032226229687055195489e+00 4.9491109367424194972581121392849009490504847974854966447781446420455063522409010508711037282770001137e+00 4.6279260857985264180676865764181242975357088030699389482583288618814653718447564269199692135588644619e+00 4.3180209725848492084865102419073000785647747525359505265554419993014973385850095795673228882382127644e+00 4.0196235261389120251246755040793790993030788925599356182797992439035702286679124652724709287217402881e+00 3.7378871124499268166369035989299584153243487936947834844624851909585804239323204113504537035610147132e+00 3.4693793303833677929087855258408943607487451671570136805065156347521046036896256569934236977740799170e+00 3.2110408208121599578311622625687655128616782970339899892953748296259891959033053017827924185950144234e+00 2.9614156657524424474634334817618332811120550684177128716087129365747808021694897654380953188942610114e+00 2.7183019876012115297964051780751490075600753637925458224500114851098684316357047726664187972591362383e+00 2.4817644386252062363690041234759610208839889344592597660366402726072174905470702054527346414340527423e+00 2.2501166628279577849503682570294930569105714615122195923206738323376579020775041033779278654944659071e+00 2.0248126178000624263004255879367782037401649953681875644768871146632645241400943204578610581509312946e+00 1.8065941984834338308123058360378622551851529694514020019669913549477667240204031663576064648644868762e+00 1.5981682084843065822988029193246708542923461735173954171213401701176100292126367665874515685992015851e+00 1.4025718841904829881488992755725343597227579068585219629754705246914176575920337572236639671268053899e+00 1.2221106801906043391481336591256068636713684911734723199609412921025701010443872633898596742189347385e+00 1.0571830529314973409108079838591665512633167790749009421536518177896032198654784428561252742560625207e+00 9.0776398381178195203253303355123273330338620905702689268690915817443272334589733978397162282225795347e-01 7.7229274112384834165431255013327530820514058814878926068901534143827883921409700084049555199823627662e-01 6.4920119292686710877739392681443271988825607814476148754142257565008532085843651173535807236501531443e-01 5.3820655928557014059365510908454833096618398166388929007940785196505972723258144299822364408288721092e-01 4.3898228392463256885551092113080992748444444146176948091533434783879833769648605570974415747999802174e-01 3.5166500983161839349861079743051988945490373469852111838116459467303031165758219900143386836614789519e-01 2.7547909424588292798100836185701836414387992431661295420698096061466757055150572470091762999724745385e-01 2.1040708723474639112084594798458840226269383694306927663675375116433941725651227491399263927348528562e-01 1.5623658650103045831889302906535269492342520525010518134658803796714054632197934523914108475025874715e-01 1.1221527457760542421659809080413157465935295671218428865173028943472646762710705900264518379662543928e-01 7.7120605123470857801909242330513667604938883053041079099481534090466399878877821542799881595454136177e-02 4.9638782062768504225347377889671633637156068245586631589087482793746355569686659808164121215363715687e-02 2.9814834605784955386420564730768992706290895757143857877175980158194923384611138643075545922363855925e-02 1.5686911009163803971353169000787059820848327175908723192481308239828866832361074461741417220005144376e-02 7.1541413078961589770895622786557883343736421699490889697916541165083955853765989499832990737423978098e-03 2.2176888871153816590256912805181318730114431304375436781615792698482731963547962253805967268834100874e-03 1.5724866490185569310376460835838449470463079104658569298824133610204600029141291892107531606615789905e-04; 6.5964939203092526751721918531675494779412305581339216132986278849870565533441592133592576495661584426e+00 6.5175747158161451116006472235045792456996400294422166443938294526005246693186261462656156740364068674e+00 6.3439762705972008611242380008898718622372049356653705848913569609880443381999668373426124910899967007e+00 6.1133972182118799517504466781473513810833049896258507736891741454042674139103229637296166753618276085e+00 5.8356579038326937806445706402454116923205176246523841471318600968095622783631587594035613192913519216e+00 5.5342864190195152370965428588285153768459083377851597500129947128924313178203213063292411910370063062e+00 5.2230516636086624294580458632168906383108409948407009941023025190343734974958372380022927273850310419e+00 4.9161449114142392640827633440772272548227208153899532146808555225901805984361035812259856093215111398e+00 4.6150484391582745562779428597998379322219588452776663618760889340915801439517506758705248617163029135e+00 4.3167176497609928001478634435926249649825761017288676564581310428716243737999571952384260480823749552e+00 4.0233320613259970894561523131720093180651337898529058715538780670070449823537608797926213032687866731e+00 3.7426553881234727408839825544641927276028259438216773474574976411655542235609543321542583330307912484e+00 3.4735233191530132454702349098184736516366922616464192852690239443761679990752877098376026120010791221e+00 3.2142983360735079840789666026280327255335907262346009668425635332120580485025979082775563297903432328e+00 2.9641212551635179659227594797271048512949801883095510319336497164135267263446880829450218377560751586e+00 2.7208518838737155643892917071398211463838049761925549036310707719069437004126461747789825217273717411e+00 2.4843705913475430506563143274939688072933542202672904527402543740614532131586954762709001558430171513e+00 2.2527815651183770237634951840926738247049184158002374624951019708057840743766153192407138267909926662e+00 2.0274137704668349273956260143789891657270414777727197781188124568330883886626882529488801177485437256e+00 1.8090109655133582343610579938001414541601485809422395487570175487497193600993694614665450991031933434e+00 1.6003617432709172102473560383908370813307195804883141211167502239359581322966128512776384874033143060e+00 1.4045965681610102987802027946044408912313636304005596048726777581156860320173168295144548347871274876e+00 1.2240790077397241607947275302751831594178410609023608746623302430984130950375387366010819189528154756e+00 1.0592082944104200822974936438544276145468946566098924741629170353459337347362526580736787339285168349e+00 9.0991245631828716749413955254168824026832866613682736339437131942611783841155049640008123217480540386e-01 7.7456412628837371892488538359510396010892989005680890452005309955999163444225278569293245547033677325e-01 6.5153409998672624350057320001610065868566884104535801841706445280090129009283261288614731348278169274e-01 5.4050140023076324977003040781849224566436732857082385625427866009743323488697247061638365802725984035e-01 4.4113014604389114592992553003004553238800956198515486688081423078325328126423874494451321710352835476e-01 3.5357355984709269508048629423700195181190715640512442257677648182612975548859343194419882401150934545e-01 2.7708710790013109445099750568401148017280083524523349468183587753615714335355970561425839201971557072e-01 2.1168960188974157014002628742558360114797823238583072214111867447686042000291535673592653233728339517e-01 1.5720195114283536343555798190425375355051238074054996815776078942595315377231830713297832214717751159e-01 1.1289782344101461356106435916170505395624157646826059497609127042924142788292129021869131477133293621e-01 7.7570502325027716764929604499218332482347323641654592649722924637014067515144369590754337990266401734e-02 4.9911832443042472631098898196051062930526530570617885746309845895124499730662716589954223411163790853e-02 2.9964750157899721649283475337898855586346460442448309029898427663527927857330343691524983912379509714e-02 1.5759000791932524523259062604712529951535749577501286923080274298326183698866429413729931291162843118e-02 7.1832059397422428260616649139276843219353359136833848615174076318238349308801700150493216980632823336e-03 2.2265083198010385493181445155848412724164288678952143102147895874868782003530901759627864119886695124e-03 1.5870809938743695220840062578561651596912821442835693789022101303562202671367302221011505160255105766e-04; 6.1206342177877308455957423857831726188635724630224708135500757386311326948503689716198713795176197220e+00 6.0940425612103150926814152621750624480627842421153780995360067519965147387808435140722078238504239944e+00 5.9907470138576187637534515964185334327422060317536537756580892000119915726294565650512023223833744707e+00 5.8356579038326937806445706402454116923205176246523841471318600968095622783631587594035613192913519216e+00 5.6291336051256286615412987305828393218860662774102317309508944256378144719818921832389644883564618256e+00 5.3862026769772307660628242253037699857030048316317760489621669306476699340415492775973719659121255562e+00 5.1206750214027976726771595576594367546823672175193997826302738780663599169673743008658010613511055841e+00 4.8478302479065363788583182046563263458606919023236458728907304940430616298645015208663816706894330255e+00 4.5719210719662219249848105266940329908477583938792631823367479008685468001355542816607345408353237343e+00 4.2921107099711059384283618267234067377340644271601624111895922576971886990710877295796199517774022713e+00 4.0114453737029032804873717416521134557977879431106640725245113368017344170035136698142222920796419863e+00 3.7383534088347291881459931605113783179496736704694397345462622718442538994061763747740920447104969165e+00 3.4727956911729765890843230021537044359413781943669565764679693646706680049939553537811670902426782886e+00 3.2146014753296313082983018027323927556062705549457468374880856673439660819748311994866530815165501619e+00 2.9641979883655339091164221058980623692103050344402935978777714872265917552020500188747700783626835618e+00 2.7202639366426315242377540313215046589056714896029209867408733147463892793915038668196786702484844080e+00 2.4831307396712616694966585522151893013257379268735032767858539714597950163015573777340935865234337192e+00 2.2510852040731663691106749101806846969207898418179650913699828068456186646535677233602843228261249173e+00 2.0255266369057888555195866786591358089016937696645405763549275989729073643440652131524332386756177621e+00 1.8071457505218211658940502887619158643545398869646945989873900541961138420694660669247879845521552271e+00 1.5986313043553466448747088892387947638963066874379266327225287269712308459035150536378644659248172338e+00 1.4030183718609140583906316247650804481726785671208620104461362680168023569617759380121252260666777100e+00 1.2226199310738972984887778652503170424983524324434560250092569183334542383362254761491372537980840770e+00 1.0578366825922096275644665774130114230426083793403481991545698048874114334912284892788400029292935671e+00 9.0864439686704834798543774991406414552131127423774058836981553732453554370665038143656538197609387286e-01 7.7345444569601441614088144368547003849620851459738788648969603487727566452564478082893878096698631012e-01 6.5064773175498241245673425324548135650721600336379828960101294849463555839494202353378203558998954352e-01 5.3989115057815219653458217714945872082209353290699294440912145389157285046357313467994827139700238197e-01 4.4081140799318868102757894229941487111697662312280239515944175333582679031207106469903655844445504695e-01 3.5352144957293160409431174838865339763643339772810538668736943297915207780771222280960066503586953877e-01 2.7723750732334705407280892929125961021999790571740313443839184742350231143201250256964031791827543334e-01 2.1196747031306936625140468319757976426660853515756041915759897122886741095333607536118252084475401002e-01 1.5753859442278282003470833644854697240592204810709323531744134391867215223047400639196962001215476349e-01 1.1323743061072069951144447347548000390629492997425449673771850265141828404822352534303285818740229417e-01 7.7870995948690528515215464728412009351051911012671306425303090877126232676784861546095220412639840451e-02 5.0145520888801044933266958587774335902745387063501511235262277155001548809541748615815148580115343107e-02 3.0130422339716445437921218761634228526530442260347424699685479028123060705500244650725015770213239645e-02 1.5858121806114646767238195373420458528009883119962161641020715723466626077931462911378778280508756121e-02 7.2345512580989044920648082472115853159246170565927916562862915945535704738637917062853951663288941304e-03 2.2437001020040447731704155348886726873684832198044334695701095977323618021466768768393524920799460681e-03 1.5962548073461767925011229474763043197099704436117048346991228851234018477927744275888124489716013853e-04; 5.6942257152941557811120217537288073266563326328576670412335329387094871686147126472624169839103636070e+00 5.6895565626521498612397523440245489114204528538015698708553011819679689477590497253913232964861347061e+00 5.6357980773693333028023725882849520163426531571618463841009382959733388937206969175251536430440899511e+00 5.5342864190195152370965428588285153768459083377851597500129947128924313178203213063292411910370063062e+00 5.3862026769772307660628242253037699857030048316317760489621669306476699340415492775973719659121255562e+00 5.2007414951581749625613614786078657656366405294130198292491854374154230639759098005432080415526064779e+00 4.9824406403850151951951199870793549450058645638472899528218668084385214737978087148126638907796658802e+00 4.7475677392885904074970100989975553209311770729630357042267841179698603829974242564301228057978822658e+00 4.5015577382567347063010954742274786922585211599470553706944260309130739131529424808590732363261391033e+00 4.2445628504891784104637223108580992341632893572017724627282292225461096950477861090997897658451029552e+00 3.9812802995363132576632795977459789611052073893759170073975683819482831248590559195439534924500553170e+00 3.7213248024917227451907286888981496884328031378783249272545484367867597568589936899067836425957895803e+00 3.4649218949622788524972041307496940250625584728996139224078815881164476475894586870045624286453130924e+00 3.2120668569378444706056643333593677494262165605494780072190059698922909549335576741021607738986537736e+00 2.9639381047019114588871325284865550390648414444496512995268172741102753490750017976545604600587793089e+00 2.7204077764051663383055063069048755845978528028906876376893033342235597161762806250573472566913895122e+00 2.4829043222287022184706476542525180928189705053965579751822801426566087343892082253632799988361763900e+00 2.2503450381340731804182370407352532488442704161150809574588892576525901775955505464306184216141453043e+00 2.0243447737186267644737980269597433724796484884579218593417779508496091314705392871740282590474150939e+00 1.8056088628994796976354029827313241346677968594639304340473744416089368271658891275256015470523046821e+00 1.5968333301197801643168241755085933982675508187043574095142102383333360303310871486363994277001437155e+00 1.4010848039548715748880124848673271908087666668723792133866960315824298789332395131353975512515258810e+00 1.2206933053256766173593292709409214840129512710724520840399230580301391344997588807183931370984546617e+00 1.0560207825381536351835990859799000430542672447063527612864308223393021300606823180065453130557765995e+00 9.0697767863092789934429930605667564515120452606460585965912931491712099047787083171400294674476292647e-01 7.7191570942514651075649285272132660422012673023728807140031216403118084169158880420302637330823099151e-01 6.4920128024266780503582064454777531350492685079733644757633006037585335713317110440310993436144132987e-01 5.3853060093695698318581318982158549802611304477941275253017717372144184724587123078519816502371778225e-01 4.3957223989032905213514348614374284939872031653831199413564227427750601557008588695632278306874853649e-01 3.5246758690463304406328724928563115153575537751439992980008182336788739011464957013875272675691641049e-01 2.7642453971607820920969584579681779183277782053989376324833502139031974215669980323892994127338275414e-01 2.1141797251025847124370235971699567690585019913406837551649553907975890136429418118799267061588564563e-01 1.5723346598494482818066431247669831514943091685072096419292410496245868903755490289838701560179771441e-01 1.1312240916678487788906870728588704910579637957833529709724704285248620806411785079296370124022574566e-01 7.7874331963646945624959730483920934004572367564136669683824812503208705873007336450751244378797624973e-02 5.0199845017606807941612519935474714821406758608888149322717856870751985547122901040607381068165681209e-02 3.0192538623865796574229952718986301577607179068286305326904466949842128761689099013166403073813205105e-02 1.5903211763291656492977820694226950823349557207816883432248261009464615821778946432608497139869287623e-02 7.2593980386978231258814362510106967163738390203549755800433119611461434907447081162412827124434442552e-03 2.2520382041252464185450566569599883345434184703878266426015490308080954790126667690905446489257529830e-03 1.6015882498838499512369866649336442339917627864219178206449122857866931204713130184553781492940804314e-04; 5.3051118639215793298743155471128963621759794243713316998574191018455121558802904608219464917267008414e+00 5.3077601529385081254312811083033499249848550018527301774463438021479249289025313818020230197723008063e+00 5.2852788217257012644178047527123490540541883838331050295498695558765667890408448032226229687055195489e+00 5.2230516636086624294580458632168906383108409948407009941023025190343734974958372380022927273850310419e+00 5.1206750214027976726771595576594367546823672175193997826302738780663599169673743008658010613511055841e+00 4.9824406403850151951951199870793549450058645638472899528218668084385214737978087148126638907796658802e+00 4.8108121624105252318145018481407728660452264979937065645511316059095840533033332456687745379357759039e+00 4.6158427808914294306321011239803603970197146796249096053231129174911956507135033524711451074928758025e+00 4.4024934557445139188127709432567734740017566496857765461979103886398408814001731701525107039138815452e+00 4.1723466992479727556800817953446505753778270098887240908638800276224672659709201633035307330793218738e+00 3.9306024484230790780390539119121787085509099448572780359066900888369163438330144040071958215329652917e+00 3.6872560723847544137169621253586593473653737820651628511560810678244504395069104876409122417989174552e+00 3.4433975152105719496877103913220814869552614961400897458123868497512543792287852838152234469043704385e+00 3.1998361557607309498602434785024254549630319485187308588330609698533552395906876568888374590320134912e+00 2.9581365887155942629004812391174848697924096012560153426303313219162205939718905754752845913007915758e+00 2.7183708920530494130135029424043759931415843755867448415596083552116196719298477290191161201076141170e+00 2.4824055525225695159933760794988288677194543009126898396501442345987363250294785729151937609816173088e+00 2.2499160756735113118056010211633709016133129397798371296172916704346375553947441764286634039509809064e+00 2.0233495473615073572738672219347867769746263077221562860665681277137845368708355373643788644301686207e+00 1.8039946053681545395449176067145856008703804065047211058808472867844998897398436532228681833073206165e+00 1.5947755742243863988243850387895891824440166956161295916397582948491652251388428013528815264645972828e+00 1.3987551021741400214650401212335324947578929102269271502517356947970655650046662752345211161957374493e+00 1.2181840525209141123496794537636512618272129514102576693888281755525967634814984191411452583001916039e+00 1.0533971284457787572185628411708862658725252621749393368791864462122242231734445695547159531454898792e+00 9.0431880113636152766616669929464906416290664887501374181863709987765202788676291996242910418503084905e-01 7.6932330984935432180073900963047466343450972507092220910711050557008006815571498175714717942401097870e-01 6.4675658626324334907790975059016897009971676903374093529926043295098184373854132077219643967696698636e-01 5.3626577608997692030315604688254766690127764657693427734543828392675720715357191684732655829092305901e-01 4.3747753870581973934225202344000885184960014653607605336471395938336466762988339611918440689960786402e-01 3.5051374365436650707215697141225546050585884355324977376436302565593320875790629763709637562112289416e-01 2.7460200581515940443696277072992092241043870737077667257195812770960757487159956682005665956471389417e-01 2.0975258741654869157939163960655319106196891800393538443311591038536878770614322350394753386348290777e-01 1.5577627456914934941095031657660039611208959177230505989906234743776276848317384325486921207626945838e-01 1.1192619523811450712221556189192325006945078470225685328215903068086626444639867969495954648269437759e-01 7.6970524961535264272086527737414375351914146882073802043509691026307583454319615614455291373054451135e-02 4.9584173327768678557455791261534735216779201563213126443159318678036270325307817144541550399147821533e-02 2.9819225382023062401368262539488250273367251671564062413573988679686340061686935895053906271706140674e-02 1.5711190558328692037765137653408665750107263913454543256124956040367875835491558263153712163927727272e-02 7.1789556176732891694339556914752023371778671630010063114063548029843186674149454478705840521538378628e-03 2.2292486590067395181149853092129503653035559723476877648207009752560382064580983468056728419501273153e-03 1.5802996215683594423624471115243587116376587210257237771457417418668550998918166172294942668655481144e-04; 4.9507188646694531703543171940626185052254881400122951574974513944339608098911124303932271687954139982e+00 4.9549707425202450705676447040216018654331723653866827662613372376511037221364056337295560276913300162e+00 4.9491109367424194972581121392849009490504847974854966447781446420455063522409010508711037282770001137e+00 4.9161449114142392640827633440772272548227208153899532146808555225901805984361035812259856093215111398e+00 4.8478302479065363788583182046563263458606919023236458728907304940430616298645015208663816706894330255e+00 4.7475677392885904074970100989975553209311770729630357042267841179698603829974242564301228057978822658e+00 4.6158427808914294306321011239803603970197146796249096053231129174911956507135033524711451074928758025e+00 4.4600742638593826310974928506188239604091224574229400592402493835259435023702002272297025605317243875e+00 4.2816908361489286861867549724050791398077806866526547380960525481176359691669465728403149277003569672e+00 4.0809681649092169397401952717216479106964304217738612747386859787276557674553474943386476574744281281e+00 3.8633883398194465264530220640097061579774797134166566432567788099849073761702335969728781099459874491e+00 3.6396537098121677978762949153364466010405340688441077659012460914403727991371585498517665182619090966e+00 3.4115395770212378422096149257126838571165307353580928894608319593672733443156445339127561157530007413e+00 3.1803611116852643414115632119027775435978601657174943908694671631219930356932827286107289806178656608e+00 2.9480954178352319612182687435498987120527340608482996395506588985676353392582776579740982073275668557e+00 2.7151630246175420360379803628399176340366869491188717857568093246290611769890246877701715417021887100e+00 2.4836749681980026239597850436771608749037729753751284428929146419549066860138822139522319783485419929e+00 2.2536632193169553573685561657006141650993018739596251692284821905553720984114596362469961812054758524e+00 2.0279960951767546925357892705885787208861436328723683544949535578633327967233044914691744847910134149e+00 1.8085134812970829965007794381207647040018017260277070624323080462369063566481919606599438095320850769e+00 1.5986551792461678839054096631727974588160965407963368114170385697560531936063568285692896970877713287e+00 1.4018688912153538663839808862342232475758806874582224852723176292895193880202270271956675288554948792e+00 1.2206209402769730472618030841185279137513125894350694952095964632067336058159782863335491043460159329e+00 1.0553082724247353814791453545737826596884202536304492573863159746504057496462408249579779693179861549e+00 9.0581317391764881740894534849813511767725958565580385528166002365669811029650872542826774950566820565e-01 7.7047042229893408383994111881268223558512368238341790988710291409535139191717230565032313765111646785e-01 6.4761907501069993661329102435640768841883411794002087976963813261581125141634926639469519368039719623e-01 5.3689999544267229638946786676005823586777637176211660141818555218518901230725268934000543405924180954e-01 4.3793760497801429485803407004028311485217477283056541221614418236089644184469388768873639851159859506e-01 3.5083398222902452928622348207355875404818048372282354149397452633747358694637505532427782591974781335e-01 2.7480273269459351503268568674828045216721738715109654441397333552531635041718330498494767859838992182e-01 2.0982803605808986804389384252450028872699747375617433000176924025233105237647440487146524336415062420e-01 1.5571666937089922288112651773348557691259481782768364014338143235086435161224127207545023909137066739e-01 1.1174438752807524741502210210644409890989628663596813041762649818483156386650751291389606269708660601e-01 7.6712514266850950394716669339116428442754467069392852339449643780493180728733656831504221468063713555e-02 4.9317004959266891885785364610334081677887865761422494619263455804756641185621773231419395555773055444e-02 2.9586555174323104367034411562269007691987286057100417777011880858557651452252160360920358071549470428e-02 1.5551651346969491351407578518313426286057969892897156157641219148508970941601801517395596418756604859e-02 7.0877505770099766461682045083776356373714467522916644017860411530579393432863748452111971665811325534e-03 2.1961547562983165859171282596139717545169209504272615394155556302589247501202151795566657556766574350e-03 1.5538084805311156601752504743806544869295865932442745081341491515310891271368723271042419577462232891e-04; 4.6224182027838527620197249460448429209639205815012458006204944900528740751157319373783752745159220888e+00 4.6266720703865380206461889769553406800143086850244251375280700644632292212207497446106460250653749174e+00 4.6279260857985264180676865764181242975357088030699389482583288618814653718447564269199692135588644619e+00 4.6150484391582745562779428597998379322219588452776663618760889340915801439517506758705248617163029135e+00 4.5719210719662219249848105266940329908477583938792631823367479008685468001355542816607345408353237343e+00 4.5015577382567347063010954742274786922585211599470553706944260309130739131529424808590732363261391033e+00 4.4024934557445139188127709432567734740017566496857765461979103886398408814001731701525107039138815452e+00 4.2816908361489286861867549724050791398077806866526547380960525481176359691669465728403149277003569672e+00 4.1376800721558960202163223716827327716512642463513103435931873113757073930550775972114786066844361153e+00 3.9676419976984085455219663516025744663787960760448147329323614780220555786187968579692539623688957640e+00 3.7763875875685748962924932914364019902850722688365534778667162119137364637338180979139680010874323797e+00 3.5747952734398163778716337451987460265252984389973660440333454938500125047910590207949014832955771431e+00 3.3650389432025116423050906969168256741129547835070054307337281349063228284680251950980047584371039505e+00 3.1487887198051176578541577680420102676818781781895161431231627412654122122185573325497527345792078413e+00 2.9283998415057239386412326750832620543199278820432822837715410446465690464975976015858550649096471327e+00 2.7047624776532469449201405679728386532879206962111904729481196163987808438701739699218794502011655846e+00 2.4803509746468771525565226881553333311793901027948477886298069676416817761918858618792323954176141426e+00 2.2553883400798999777180056921996527346444475769768091350362019489201366969129948244646315201400148814e+00 2.0328722906743885024974855775827919803069130278331394929585986358488911884951306458256661025617369854e+00 1.8149251196375109521143788784575583668796871548483880090982136627450095914341270251476018608032520948e+00 1.6054298738348466472570611672691630858174919719976286758230685324647957411719429126770996981545929872e+00 1.4082888769784893990648789624992779636596140307796243876100875199642916414149586850355973625020510445e+00 1.2263430940258811961036036626118403305713458887024229632704296890058291362980614328749041507647305189e+00 1.0602349647044405719996449984318468385707132892885933782480611032428009835180563189498895428583380159e+00 9.0999575171805984372254133847321923139336877127609453349120963472981885417449817510552588949462707303e-01 7.7401315796194477421209251482759554631003283070201763290244518103344683841828144662864450198783431433e-01 6.5063942848430995853652611219144646996538896932969703785512433659433924102665795798154288919222963385e-01 5.3949061767688470030867322733007488440989604506329667784467223660472981812274804122103514102695782864e-01 4.4015733721118437724350566739521337167684646535989643673785018455728447696341064334327133857370088585e-01 3.5273161865481476444545848770629877679096423368688010247661394321068210364547152444194693710055031323e-01 2.7642599579389313492896879581273340497365739708217212669039228609733289679492844272936110588460079949e-01 2.1121084259666983932686060663732271144724690577287107733291497315969970610688498423797640569504813319e-01 1.5687280541660330886016607216947572351623418087471371488966041241299202436287181181880846090039382446e-01 1.1267013020226110085595420641443115210192480527637938099933610891537943650107729605258163541046472635e-01 7.7401486227194515791553378320347804993978891621171478738133772314899266249878961997941888289119198580e-02 4.9778262450342270856465491014484207127043870373003270325442203972735913588527737034788749633605957641e-02 2.9855692692473602592275380759337353135820949749373477882022739634524888346778936027364261673668208599e-02 1.5678929532161854785816471500603020590135504268767315435526961314269204639058043308812552524062904283e-02 7.1310642942296784932979823905073763196738147093895297972367915404871192599625321506147597855374530339e-03 2.2029478041103641550640079284071262583283267553495162825330180019131852177957049275636883205601979009e-03 1.5429347669912662729041284524509001480771385061115181212892864954727841058290099179836782611377023342e-04; 4.3103318939555258978959347034487330534448237302280633691611705884525707860966022813713827178096646489e+00 4.3145318211652755381404506495904602204368666673132946472278398212645290954038448228796918985281123402e+00 4.3180209725848492084865102419073000785647747525359505265554419993014973385850095795673228882382127644e+00 4.3167176497609928001478634435926249649825761017288676564581310428716243737999571952384260480823749552e+00 4.2921107099711059384283618267234067377340644271601624111895922576971886990710877295796199517774022713e+00 4.2445628504891784104637223108580992341632893572017724627282292225461096950477861090997897658451029552e+00 4.1723466992479727556800817953446505753778270098887240908638800276224672659709201633035307330793218738e+00 4.0809681649092169397401952717216479106964304217738612747386859787276557674553474943386476574744281281e+00 3.9676419976984085455219663516025744663787960760448147329323614780220555786187968579692539623688957640e+00 3.8278465715136092972273147307648392510933393541931078540113963135884373376752525943702002522179918446e+00 3.6641302968279444364742874372845746905910361323684374779123384008264609984645487375164222984085024208e+00 3.4865859829976876743219037726996245035292360530464892761783785708187664963503202884168490274455821108e+00 3.2971942393637214263928533421829257290247629039567604287974892750420979683914673234070114321477356354e+00 3.0979488864058209842615064515792231929926334413898182465850274031979594791544951305799384716763302134e+00 2.8916727199479825846448612414916631241552487827738826277213330438111465326405888747452854506178761372e+00 2.6795322185203124598408772152028055247174472548375139142860295653900912657462980370188094185170545948e+00 2.4642541248896000859750838044607591107374056902500200940538940119439254443104718794386881645430760191e+00 2.2463495545518907783309372573650967447282085368908966141645700670453257926769143133840994272902360906e+00 2.0291153555691131564749298843411441198879795457481961668478683156221833176322646929328843881385534415e+00 1.8148414642158005012510074638213143482272628098514793148797133453382425895441236773539449460910067599e+00 1.6075708210857084112488764694252902889107836344669161706379708204324006919437584325092813061223736871e+00 1.4114583055793530047637554809923527976355358532157283541916149181920522490889847871255829025366193417e+00 1.2297049041455755135762407888377413520472100698661596809061750723172717094180725524868772995109134958e+00 1.0633056523431868158336242751028316859608963633933763863236870993432050478886389633353316179863151135e+00 9.1257177640145033190987816412155360597010091312822804990280985193748310145751943528208342424774866492e-01 7.7605257037860515002501397772969413715873417778549783078823984641485240706043972740018444193565494636e-01 6.5219322310832691028987603931138652558852980283254902232610210033442730381534460045993201207322266240e-01 5.4066754785969507959671249176728615092943494177546533704798981315984620941865347515561796037417329274e-01 4.4107049727210671607255382299720383984743259947230558141989929938291039240618084693535573855315571372e-01 3.5347219930540806437972992725842611647356576320173726372263935430609094586458985325426918441674621033e-01 2.7704069981549246228871486012093837844010451376124425971585026202089995646690451736904858394064269215e-01 2.1173068674491906842970509516390963061085869206424768996955546959064619681502400301314112182566675551e-01 1.5732850943335755220398154449023025279020503885226024408653891985234939975391516446336723769026467972e-01 1.1308703629120646258645085938066725813506346111780822170723535525849063610735956148988440055958325477e-01 7.7784510428531695690803047514637362771644552951510202523057455478374326158238437650601198873379265630e-02 5.0107799092138864522640520409801696061197535145731142624708637047451546836881710928679762403091786271e-02 3.0119162188709346651273342525164667740870421220480922362434469929674056246070404617144667772412491821e-02 1.5853277000921894406321643074515018259600490578858405923020776763841342189507320209382175399798814106e-02 7.2274414020117158548546759677238825204252362175336088557030538619148686979905410975192237830465536898e-03 2.2368775223690541496864026045278738839235704454197682304996433796810801441362932444533434445978046993e-03 1.5700055460016883992663115017783801596489915368028237293274986045471350683996525006074002196421208338e-04; 4.0113430911812198660694558595575130732009322262338743097640528335611158346980196826077585772511702106e+00 4.0158157258216034554471159226037851611544628437535974872961495818777738144329703451260032761739430883e+00 4.0196235261389120251246755040793790993030788925599356182797992439035702286679124652724709287217402881e+00 4.0233320613259970894561523131720093180651337898529058715538780670070449823537608797926213032687866731e+00 4.0114453737029032804873717416521134557977879431106640725245113368017344170035136698142222920796419863e+00 3.9812802995363132576632795977459789611052073893759170073975683819482831248590559195439534924500553170e+00 3.9306024484230790780390539119121787085509099448572780359066900888369163438330144040071958215329652917e+00 3.8633883398194465264530220640097061579774797134166566432567788099849073761702335969728781099459874491e+00 3.7763875875685748962924932914364019902850722688365534778667162119137364637338180979139680010874323797e+00 3.6641302968279444364742874372845746905910361323684374779123384008264609984645487375164222984085024208e+00 3.5275710888862446424458472358432477852044076261012941803877016679559780464865877779706955281311185249e+00 3.3749169115319501098034806702965577309918102616154354994999886763334261791552885961538052342457420151e+00 3.2074433191872829105925901466219128307306720354590952102172497316832588687329098590381952931901595335e+00 3.0270836244968419333333912769604868988588536673935921049464551741176819804161939967810997447337595326e+00 2.8367908968536835883890834065548537577652789809411492056549162980485902280067537078003037658155675731e+00 2.6379870174068903521744091790233158768295935076585089816893463680976076793340314386182840205577586307e+00 2.4337220189490349821801882719524986333346722822809783607981406273235998407077561944203899439688706429e+00 2.2247465672146488753459437552176436682898905037560827029028020390022924529986122448541388337065062934e+00 2.0145990576380760292678120594000112316325917735585141910153022444839920818534576029170462937594428139e+00 1.8057793895557758763129185827069016937297446775366642426937937071309906383888142590709340778912229222e+00 1.6025133086409805639090152421781878075067563304537540847878084555777747325945780988755679396693795135e+00 1.4091368142118838289972555561860668257523060863155506522810791187030036466350206546555066343453990192e+00 1.2290149338382314182758987233082825242152408467200083631630556501407567614538670030772553646309418980e+00 1.0633788021802894565533548243165506122053292093176954196804582550262803642097856562135404253385084215e+00 9.1281609293003406895788259606934919643776686597415288521627125365288356760548355619409297821384883288e-01 7.7615622638567900963758684422060879910535970119159717579255675755551354161677640723248986054175031881e-01 6.5202704833305939731748295866301245088563295467719338774659352711733493162214846839235182334277269987e-01 5.4021663471340163231183544329138104671124393434133231789387681762109329777358810972063378938622640760e-01 4.4039338955805407728376567936789189248367892520402352324866136992167906898521732603203414315953563388e-01 3.5265710850336029445327405568741544076593066116303306329443413142559476819850083126646780765688628170e-01 2.7618397159429068135444901166662236900357036127622814975644133899151623921298058532385005218325897347e-01 2.1091834356548143139998823213695958465887699307972634353546757670404516089523481018954210949500560662e-01 1.5661378988518106813625272877672962221608922159302187015565331307664666412731628209718023119972794274e-01 1.1249145932946250947611983398118758733591756284296330977319146455176065167743007189032680728717209897e-01 7.7313944939131726637805834323762312015995005167611146976236663789727544984675436741047825451273938452e-02 4.9762221233365145307325608117556942700644198918471431234283326614165939733315877313528342752167332130e-02 2.9888687567722808171403172292052210847412442064374109351650666448039339190987466929845460364509761924e-02 1.5724936309666010940929436584235510664180468113063251621670378271530347502547312744823539459433458146e-02 7.1729008625628403568814569163876134802411678850117328841992590378707881684015970921881800942800801413e-03 2.2235099526045903867899119294877568642702766624258087407102725760078478575206873411916518236982292073e-03 1.5683325565178257700042991348602314556437193442260337511110694996784874899804871277964006106120276942e-04; 3.7292499563482568973046157083883799658300714590722187403739224733452839367639109222593796367520364276e+00 3.7342876014376883771221815954804893919957633056901998763648324166679600471650296606255950206521528447e+00 3.7378871124499268166369035989299584153243487936947834844624851909585804239323204113504537035610147132e+00 3.7426553881234727408839825544641927276028259438216773474574976411655542235609543321542583330307912484e+00 3.7383534088347291881459931605113783179496736704694397345462622718442538994061763747740920447104969165e+00 3.7213248024917227451907286888981496884328031378783249272545484367867597568589936899067836425957895803e+00 3.6872560723847544137169621253586593473653737820651628511560810678244504395069104876409122417989174552e+00 3.6396537098121677978762949153364466010405340688441077659012460914403727991371585498517665182619090966e+00 3.5747952734398163778716337451987460265252984389973660440333454938500125047910590207949014832955771431e+00 3.4865859829976876743219037726996245035292360530464892761783785708187664963503202884168490274455821108e+00 3.3749169115319501098034806702965577309918102616154354994999886763334261791552885961538052342457420151e+00 3.2467392473747959489077681652668928750900621243580371593566879523007057789103730496398099350864731435e+00 3.1020042582786468002174499015165776786175687433846396891862846657708231484706333465576356829945357957e+00 2.9418760122750467250384195216058225007397126345291385156746236428367682968937438051466902168696328158e+00 2.7691446828950889369727783057867438202625475302591063689382295326340482194144189075674652896967706368e+00 2.5853895004789480771407558148971217125047281579883809678442698924885452046767758096223873766877207415e+00 2.3938587743643224935866615341924392813640129654532144258898243978309166098027893943058494658869440856e+00 2.1955354696949198313094892141495168457640924309937959175333909388685275255357144192005102615426444133e+00 1.9941408958668167304019102586344327205295005127319848634721161773238378768396125879548600388046346496e+00 1.7923762638590407878476151696932914684625126740696474990680758931918941638422804572277087472675677050e+00 1.5946318556175396528418350842527589964776445088042286129592172432267440995059440868822678236792792516e+00 1.4053784898939397860915404191975903022597266032485230275302369810510478067657618043954009380933655210e+00 1.2281373240321340057628978135392174755125470704770518848081652489234324111383664901401441014145861115e+00 1.0643188321354941677268844680007318180145652721087362027824558697784572895834397864353668524463762858e+00 9.1470387968619186161560134818079931089581611787298321204841263326010877107341391297193329120918165610e-01 7.7834112054287608207651478295840923202345467002365920337713526990840764542296346637793198458459855543e-01 6.5409022637707560368983965828192133868475764039212576838744563496492522741608673041798320339132378183e-01 5.4193976610068467549287041144262439035809695597649326950874028478290381335770216951432706829199016166e-01 4.4170658778284383488899165654218591052708811675376481511434141173690884254722221196514555411219948026e-01 3.5357925130451841142980739596575467775765493853850852118483002537840174800540829580743953304070370222e-01 2.7677815804033089787903179388936072303206880058708751887679436087106720006176532995241799417423517983e-01 2.1125798066686529067719140562798135771650720271388402799240724152784282358767846847705918103231724367e-01 1.5677256490542692759789889982651778066388718336604972365155194646445451518784379925853974631828501703e-01 1.1253948623911576513575848725282578609843383126493119627868576011578172731145541503491331647054679877e-01 7.7309961741224917818771253276164137828762316438209912367636800968083084354452030991434826732659820788e-02 4.9745847112630965175228392032371009604970673724543449830691902929559316423484005762855758438910032794e-02 2.9873271340253715477638397190100049169234288392295973747057975699391749815915549426855313090512224347e-02 1.5715887365569053944650686412556001344404785380261801857405073838135876809899193814200604344898659991e-02 7.1667502906068139166933268734148097052001684014436488001382656460690827340452738095210991959541744525e-03 2.2216344456834058835739704143021931240671670001290502779577365164164803387339848535457485508516508506e-03 1.5768310677195286960059502909896208676522171022494602819533833734149396173922477648891891379947528612e-04; 3.4603460114366040281862392246061628301070489964939638692884518909674767024783550609560506259238710892e+00 3.4661023678595250109259653013418989888311722323685236848513996471320680579376890103920320221512152061e+00 3.4693793303833677929087855258408943607487451671570136805065156347521046036896256569934236977740799170e+00 3.4735233191530132454702349098184736516366922616464192852690239443761679990752877098376026120010791221e+00 3.4727956911729765890843230021537044359413781943669565764679693646706680049939553537811670902426782886e+00 3.4649218949622788524972041307496940250625584728996139224078815881164476475894586870045624286453130924e+00 3.4433975152105719496877103913220814869552614961400897458123868497512543792287852838152234469043704385e+00 3.4115395770212378422096149257126838571165307353580928894608319593672733443156445339127561157530007413e+00 3.3650389432025116423050906969168256741129547835070054307337281349063228284680251950980047584371039505e+00 3.2971942393637214263928533421829257290247629039567604287974892750420979683914673234070114321477356354e+00 3.2074433191872829105925901466219128307306720354590952102172497316832588687329098590381952931901595335e+00 3.1020042582786468002174499015165776786175687433846396891862846657708231484706333465576356829945357957e+00 2.9796470617804220309555197023657318592739909629755819908925512232179146472267347060294181442126105512e+00 2.8403998504261307606290085639109118226538002262113128051349121264893906022030295748344832477379352166e+00 2.6864275863835671417411363118520516718777079438033130033839439669686444691447862132568689318676690664e+00 2.5191286250715473969236723056315339053701880171539523182947832490237692882650741303828377489659628698e+00 2.3418290387589466864491305314733757875498738309971166282730518505344240595806808422525789516477878698e+00 2.1556691072461718002752874390105613223952016938941708168661892410561738031399582613972967527194842787e+00 1.9645553622289310573246291274762202993625057274049550366511223437276841417623255377876064036740739675e+00 1.7713367385529474281254028669759294723560660951055847842723410200784377745809235421835771243639999314e+00 1.5805528199737350532631928426313960204667143547237455283626672877719347781619844889161614264443816381e+00 1.3968339772503718243845517578363553469507098363934944314706009269183270766502701531666210791928162083e+00 1.2238431414300733381266043491624584082278071950396024428581441934652932642258867518125982585595664388e+00 1.0631093677755684894317366053936148820250285264349027270426151379875726717572254877255720871091913256e+00 9.1554961510182103020470221094938044757063517762414390006330687813424833044644608221753428830194556826e-01 7.8037396041848595770026092305668376756660508793391166804714804654977907025404136564100879161889198014e-01 6.5663232911951767231953316496836035911320834086767963771982362198587840296890108828193565733196687818e-01 5.4451450871914261997408718030715770174063007964240236885571340417387944806442216100744332560484912573e-01 4.4402225514779061783225436034478332361824651211068117594540193577259374883684168396407165800800100185e-01 3.5549462453746150069773835604955408375679780338554618418489420333622887264155115492907952273464290299e-01 2.7825880098666486556970606233493190845651465858385330007214265098709521399879566232045563037512636835e-01 2.1233839404347430647052358365774944745009952624654467143131610036958980290911182217959668620033489483e-01 1.5752310850270121640737938820869291348827515000311193698355170414899220249043424483112112283426294675e-01 1.1303744239948799421486788741600888034036611021118522548348619177721713812062546972336926319981004829e-01 7.7622966902444710466090109430278735154104989187542368399542406861555140785482528474830533177352720262e-02 4.9930172978304714055471822916723179143723606012342779157848081263651042834096888564531189964473074679e-02 2.9974936945643489184219434086918166387248339836033916283632122472411722459734233728794653746596156468e-02 1.5768155194643449042945940900235275892947415056409164315583730648843765076939009098915334753096284128e-02 7.1908171491519278995641417619659793904937572283427216106591583932381476238057589052371633164892599790e-03 2.2303071929705575951536787194357411715512819079332342120847124516965362474864824141434273595880701230e-03 1.5942910392613076022415884008343555188195994468990059840513007240282097179713201650138421616341394617e-04; 3.2016763156887516332274102307207901416089795572018023483890500458513011234349928454224444797660724683e+00 3.2081611217931924665958703806013882713933622702155491979304794038550176964746049835231299722186907352e+00 3.2110408208121599578311622625687655128616782970339899892953748296259891959033053017827924185950144234e+00 3.2142983360735079840789666026280327255335907262346009668425635332120580485025979082775563297903432328e+00 3.2146014753296313082983018027323927556062705549457468374880856673439660819748311994866530815165501619e+00 3.2120668569378444706056643333593677494262165605494780072190059698922909549335576741021607738986537736e+00 3.1998361557607309498602434785024254549630319485187308588330609698533552395906876568888374590320134912e+00 3.1803611116852643414115632119027775435978601657174943908694671631219930356932827286107289806178656608e+00 3.1487887198051176578541577680420102676818781781895161431231627412654122122185573325497527345792078413e+00 3.0979488864058209842615064515792231929926334413898182465850274031979594791544951305799384716763302134e+00 3.0270836244968419333333912769604868988588536673935921049464551741176819804161939967810997447337595326e+00 2.9418760122750467250384195216058225007397126345291385156746236428367682968937438051466902168696328158e+00 2.8403998504261307606290085639109118226538002262113128051349121264893906022030295748344832477379352166e+00 2.7217506734521686546643965746343101616177688419648184126177327516084511930647254245426330430269462481e+00 2.5871136151646999037505719386791848695419972628601481421237857862430363756441657606612183558465214268e+00 2.4373065215790032192707678708516177677499838311077771138502844340262080854374528630413660076351524680e+00 2.2754770434847186771258072717360258059279854853702646089416893893901635730224975270553508552271397986e+00 2.1028117679270616159029689396132463370540213061887491722659556067302962200701109011148098505643318946e+00 1.9233097098998426160513015210616938501672896389733371393179227432419120912328374612535833415167745494e+00 1.7399855479729337060376484318673389122549212482381661828452481662203765615771569248487670840655734929e+00 1.5575405960714802488082203762864544616154291794686131641634140980962797714876941027456824788635363063e+00 1.3807289469001668949768385530768966888776749720556143760589004919202254926909686099581080380591019546e+00 1.2133269644849351567200455291997997379424268110074454152215614997225513410742731640883389886164060418e+00 1.0569816421320693584824302919573123570318767066831524158596318211127977418400689397475798174762001232e+00 9.1272176496296731778059342403358845836070209000826553301697246015769961653933280784033536671317369182e-01 7.7988024589803566501579704849938748646074840810306415286915223590697476765356047375107930845185861247e-01 6.5763147977960896502384083410016651482011069796068863881057201010081283409399438600366597975539288219e-01 5.4630783750811471767824618111674076667445900705319592090059614799037699434161780878721075168930005807e-01 4.4608155752152532534441085218594340507317001886451000293918869246100269907933924774148940496197040789e-01 3.5747230667691444707716578629027265458837711006720030322913427349230221005099315247717945205905921125e-01 2.7996608527764335352425538259683550719257636438844004670038358360974414785777450261428452125153104109e-01 2.1370274388857200400092937118492772357985779518638443584839402335128070171433200325004808584421020933e-01 1.5854254782128258472877963166259370385522869714176561538087666874867470702909877883606748187384241837e-01 1.1375006017487300542179682043620738415258097937895727169686617427986131630722486870420126217926230661e-01 7.8086552391603923783248776522315057833376913059979787489285792448135891734727534125102495574441551238e-02 5.0206168050711783794317131957071197897366688061996357812911854648349072938739296321547912910936646931e-02 3.0121012044635389443976946164908632071698240159176245863961757984949822748949144595270613838734508063e-02 1.5833638411673090144972590116838904312926448283062693126795038192699765900067645767862304341209526194e-02 7.2149046824036562279299532436272967040015200147732167719484006861022450564769756538357479728903637721e-03 2.2369194793613784121322352525824634620224603245679313507858137425915591544858192029365379476925449554e-03 1.6032739714831527999816072421658040923301131582594575454949814279158860535243949809888150016151403192e-04; 2.9519073442315353502003021470708215605056505165845377647707104423837067273856008233258290296856522988e+00 2.9590067353294911391605483838157950594400542279562976455268367591967590127085975350696595708870677840e+00 2.9614156657524424474634334817618332811120550684177128716087129365747808021694897654380953188942610114e+00 2.9641212551635179659227594797271048512949801883095510319336497164135267263446880829450218377560751586e+00 2.9641979883655339091164221058980623692103050344402935978777714872265917552020500188747700783626835618e+00 2.9639381047019114588871325284865550390648414444496512995268172741102753490750017976545604600587793089e+00 2.9581365887155942629004812391174848697924096012560153426303313219162205939718905754752845913007915758e+00 2.9480954178352319612182687435498987120527340608482996395506588985676353392582776579740982073275668557e+00 2.9283998415057239386412326750832620543199278820432822837715410446465690464975976015858550649096471327e+00 2.8916727199479825846448612414916631241552487827738826277213330438111465326405888747452854506178761372e+00 2.8367908968536835883890834065548537577652789809411492056549162980485902280067537078003037658155675731e+00 2.7691446828950889369727783057867438202625475302591063689382295326340482194144189075674652896967706368e+00 2.6864275863835671417411363118520516718777079438033130033839439669686444691447862132568689318676690664e+00 2.5871136151646999037505719386791848695419972628601481421237857862430363756441657606612183558465214268e+00 2.4715585392466349273588739700665410591303145988060886707257621091103144881630483297954767902194715006e+00 2.3397448086575495552892124643290565575213945269894772654718014757055496165793487043378186277125774188e+00 2.1943176384337051879126311112325995866792321822429838053942923006502577939349665600055990024196793091e+00 2.0362234042548614070769630288633455930556519484987943468660472335934544958940392287801977407822100675e+00 1.8695287342448197323593942020698396603658773143107380675979896322398630818377413097494684371049247405e+00 1.6973350645931079034924191505116451950889086788828191850296685120938779934573226604736174968462289334e+00 1.5244658975795554999313290563785884878272254212617328139120245872594900760621333211650818988000984835e+00 1.3558040899913516990815860365912000965035524367939438211644341854429828899405505273188090653100973407e+00 1.1952352128098650157599994326464537350182371669150664317950925639714000109254777530157712601769287960e+00 1.0445035007878433686584261099211145652413691890436735464278790813602924155380971591369416345307919928e+00 9.0476086591462873988169515495185860981363314542780310523644704767450786114115426449706109649854765177e-01 7.7541954359210476025779685893015226089981212778991081651524342749851489121597298464965106166831822678e-01 6.5574138659203432348270302448268031993803178386661186776433894446499831660513330587163467680094048538e-01 5.4617499705254458581020530057367549945865755021528532576125881605696540723640271488470067091454192212e-01 4.4702009494377984131717870370430849846201435555660215135694328107291551260383639390256338256959786082e-01 3.5894176860844530897036906086579509519070895379004549372459070416448912195678716766179854553377862988e-01 2.8156900992970480415098657121657422661951185985388146839843168259570355377087587087291978865936486781e-01 2.1518739044157921264796629365790553744352474505265017596530550184024812279829485068726805921406398532e-01 1.5978377256297454598290558316855637467182538015403046153788488141634456321471345297033325593319829607e-01 1.1470847366308811812436501699757728122793688859947178070478636012460759474026485521916455504703570787e-01 7.8771577330642644157208040269790531647465183689362000734080418098082057931059304645577517739695105407e-02 5.0655996345527841386220336937442253928412844100988611791206761667592412340112200541564572209794322033e-02 3.0397207530363655680951208660693467894124394076739468490373262666137749050856479187146918624829048703e-02 1.5983723186560046633945303306086620103057675484500934594551677683066829175734097427461470110278566866e-02 7.2852194379658083087568888244116439200529010062158174588374502871098591918362832593009200151636345378e-03 2.2586389112779884853729674459472147829366335091905022453027364401036289568088569509822098088766527724e-03 1.6171009260753525223671051075714300057566771708339731013045555339564944015493761670081893771085223815e-04; 2.7088684258075343197251051724213816809741239503911456853463028063144606515388772757964136076131359214e+00 2.7163691916143897088570522104187270597046605453027105506562547246553781355750632742211000775635084618e+00 2.7183019876012115297964051780751490075600753637925458224500114851098684316357047726664187972591362383e+00 2.7208518838737155643892917071398211463838049761925549036310707719069437004126461747789825217273717411e+00 2.7202639366426315242377540313215046589056714896029209867408733147463892793915038668196786702484844080e+00 2.7204077764051663383055063069048755845978528028906876376893033342235597161762806250573472566913895122e+00 2.7183708920530494130135029424043759931415843755867448415596083552116196719298477290191161201076141170e+00 2.7151630246175420360379803628399176340366869491188717857568093246290611769890246877701715417021887100e+00 2.7047624776532469449201405679728386532879206962111904729481196163987808438701739699218794502011655846e+00 2.6795322185203124598408772152028055247174472548375139142860295653900912657462980370188094185170545948e+00 2.6379870174068903521744091790233158768295935076585089816893463680976076793340314386182840205577586307e+00 2.5853895004789480771407558148971217125047281579883809678442698924885452046767758096223873766877207415e+00 2.5191286250715473969236723056315339053701880171539523182947832490237692882650741303828377489659628698e+00 2.4373065215790032192707678708516177677499838311077771138502844340262080854374528630413660076351524680e+00 2.3397448086575495552892124643290565575213945269894772654718014757055496165793487043378186277125774188e+00 2.2257073544641421703049609473921546572940318624137750014014889017670915664309849767390470721366835573e+00 2.0970724571341779733530925785667983094926660773411457215799321635750883268288444884457515794524704230e+00 1.9543837062610194867033328249502379842044251408654922051254216660858093585920951102565437520755463195e+00 1.8014790634055762491567940184917220198269397088407842338768662548804763982580864663232069435858026615e+00 1.6414872487554517660424256305301853256417998425324163692517125417189062213887788383659349386352633983e+00 1.4793171362029745146112131358377538162509846293540997694400708710066493917058632317564274255228147302e+00 1.3199468421415186958927133584914624271715537591567189101792222620656126538799386656534760899240502634e+00 1.1673961533615665966084027874077052516064017854429854120286439555924238092340102827165924233807832859e+00 1.0235100293644159968056742299810901319798119828409151599122045825676704706235184252580681707091570223e+00 8.8948298332552772711385751258262660464800695662969313802466115429673167812186267176582189023228531475e-01 7.6481284858906560749178813062046330413566208683801343491275950269442099540593156869240884963231220592e-01 6.4885225333095867258093248777245751213204058716111782358361464797596219968351458345257768929289645299e-01 5.4213438777222363363479333928458742347720920482535555435989658908635573724373850070109959235413067449e-01 4.4504746171379385945996010679518332498332317614265291119761975133195102830035106855978537808295617839e-01 3.5836189145348168215875530101435602925492443579610111830455523012512248018412896638902708553536032377e-01 2.8182231586360574764916977359177166004535054925465156071724853091825665052152122908196894293905838460e-01 2.1584586260956168548032202869068701655823420515204828251766979144848581457297457390327081646838056070e-01 1.6055108495390453439361349783146805294737875516589373084870407426046366423669577689448783952480287396e-01 1.1541294148117554862882841048244503340173624208066450972143499196165136550675506522777803580869005024e-01 7.9336427042667557372415915235021253886753696633703311455071484926448850897378255126534601600628875731e-02 5.1056848235694491048211684755598924639536146712020983894328716767510170990879981847913617691332269447e-02 3.0646723444474468952114218943987674689716531608519724709392317049265949687693894308050755551580991064e-02 1.6111921339506082992193858285778800757600951104292989037741161093922112051528920165417388754319935686e-02 7.3401127516690907212846555328870894889954587013303435723451617918097053623892224312429622951149115546e-03 2.2751138307519213292067118289134193349519911121106090330501610942447441926026638012497918605008283343e-03 1.6310825159325640540817007442577762056124313316269107183656429139375452390052299741533711175007025400e-04; 2.4725752266224467876647979336904665601221840958796284383714788339252732401822227738884546525259382286e+00 2.4801969666075329073514950421439486594509022133839980487718672331553426360474071075057680115297338859e+00 2.4817644386252062363690041234759610208839889344592597660366402726072174905470702054527346414340527423e+00 2.4843705913475430506563143274939688072933542202672904527402543740614532131586954762709001558430171513e+00 2.4831307396712616694966585522151893013257379268735032767858539714597950163015573777340935865234337192e+00 2.4829043222287022184706476542525180928189705053965579751822801426566087343892082253632799988361763900e+00 2.4824055525225695159933760794988288677194543009126898396501442345987363250294785729151937609816173088e+00 2.4836749681980026239597850436771608749037729753751284428929146419549066860138822139522319783485419929e+00 2.4803509746468771525565226881553333311793901027948477886298069676416817761918858618792323954176141426e+00 2.4642541248896000859750838044607591107374056902500200940538940119439254443104718794386881645430760191e+00 2.4337220189490349821801882719524986333346722822809783607981406273235998407077561944203899439688706429e+00 2.3938587743643224935866615341924392813640129654532144258898243978309166098027893943058494658869440856e+00 2.3418290387589466864491305314733757875498738309971166282730518505344240595806808422525789516477878698e+00 2.2754770434847186771258072717360258059279854853702646089416893893901635730224975270553508552271397986e+00 2.1943176384337051879126311112325995866792321822429838053942923006502577939349665600055990024196793091e+00 2.0970724571341779733530925785667983094926660773411457215799321635750883268288444884457515794524704230e+00 1.9850731443637667723817335464183835388327306760323363191547994052755540197356554283890956347704712678e+00 1.8581338446668771876441995612596244802607266195619676467382537425169967547712791680451846403079172011e+00 1.7197664045245285075173476792300927565575052886389620751921867685417300766214673295097972968147141607e+00 1.5728556220784302474007987702469962078181275899615407799937831653475071264204942119382379527902656219e+00 1.4223172255226579701134859382671701044618426037061650848601567366184405887064840311504260976691210282e+00 1.2732519375909682668129649560834449687859877830375056512168039621727067894097888754724339620086357436e+00 1.1297543711581805261413349730747549410503444225324096936672116614126802938035964647347696394380050780e+00 9.9372323272634879834820968470672085426234538298873476277053113910339596198313366155024888101222016559e-01 8.6647806050639084922266660535437892162026651914259051375533978805257256965561702551305779247524355464e-01 7.4755635565581990972641588690614362910876601146078240996700116629031823709507286482998948793940055790e-01 6.3635886655339653354272176309294140710393504286614790934943703647432643012841359663970488864451715163e-01 5.3350455310351074994614937303153402039324803338195569537782858642463158878634498280350576778584663195e-01 4.3945688378334322966912493228861440994007924162381682204287621216421291564515630417592249068995523186e-01 3.5506567129671412734621153364372296744157780251001706389170832416432589378950652409538803954935462985e-01 2.8015042580716362978538752879686680610448942407151089012142489098089162540330888166044121661522751683e-01 2.1523800996730130476078052478930283051918345655538159894639092632669474892167050345714112524015341452e-01 1.6057315500312938019492199069995523608030993818901881827519703537398097758043960363568834468497898255e-01 1.1573992928466404218621654102350221374655615053415768077944062832126093949651077409132519225793135340e-01 7.9739860223353231759588196979174525918312008094581092075219977625508712809827149675054756989024074976e-02 5.1406736750598424487722284652676512889173326447927140141496095045636572496598781647872448923422188823e-02 3.0910574894013586673424100791685614573944925801836328265360155894715319788101582367998884066612529241e-02 1.6278899315734582541627170033838203802302294378031013004514532588947176121277835602782000927157538760e-02 7.4291735425132767689861991281129741514024041181609705751526131374028763977503342244369708119083525434e-03 2.3043885103875333483228582534825348490684487877440329689363663005729906037527698559114340592563970089e-03 1.6438993949890883964885139955745875457025343195239844847778138327176471701671169283468884486643002353e-04; 2.2412745080311906941862738601915869498134312495920225107394124317347971972326767841825495970812072816e+00 2.2487228047008518962799343643896216952722535750911465456033779400711981405408803995178679405073842969e+00 2.2501166628279577849503682570294930569105714615122195923206738323376579020775041033779278654944659071e+00 2.2527815651183770237634951840926738247049184158002374624951019708057840743766153192407138267909926662e+00 2.2510852040731663691106749101806846969207898418179650913699828068456186646535677233602843228261249173e+00 2.2503450381340731804182370407352532488442704161150809574588892576525901775955505464306184216141453043e+00 2.2499160756735113118056010211633709016133129397798371296172916704346375553947441764286634039509809064e+00 2.2536632193169553573685561657006141650993018739596251692284821905553720984114596362469961812054758524e+00 2.2553883400798999777180056921996527346444475769768091350362019489201366969129948244646315201400148814e+00 2.2463495545518907783309372573650967447282085368908966141645700670453257926769143133840994272902360906e+00 2.2247465672146488753459437552176436682898905037560827029028020390022924529986122448541388337065062934e+00 2.1955354696949198313094892141495168457640924309937959175333909388685275255357144192005102615426444133e+00 2.1556691072461718002752874390105613223952016938941708168661892410561738031399582613972967527194842787e+00 2.1028117679270616159029689396132463370540213061887491722659556067302962200701109011148098505643318946e+00 2.0362234042548614070769630288633455930556519484987943468660472335934544958940392287801977407822100675e+00 1.9543837062610194867033328249502379842044251408654922051254216660858093585920951102565437520755463195e+00 1.8581338446668771876441995612596244802607266195619676467382537425169967547712791680451846403079172011e+00 1.7468015639556018631455636876609028788364542595111032521240984986234870062727585077160286416199529959e+00 1.6232463208308769518385888289198555368949967042336808312668555347201075631876742034724807946874514361e+00 1.4900483491313070493285025004556193482046447555136504286861413115047318430475453530477324158199567519e+00 1.3519826907090023187093827673478763810852265075284070216381570589750510796659390270739313310794928561e+00 1.2141139897894116462274743283281423288532996671142651441177436248049232234000737587980891398380762698e+00 1.0806146336713329713497236111555652092010972256083370915392680704175540067072645023472888031006989547e+00 9.5347409735647555581032959882069235912082748880628444273401500947043882083923528671987968646276206821e-01 8.3402821007323013838923675412666985680196580954407453881210037599648934831482829775413428439290067503e-01 7.2188507642201777665962526958288520062752318398892296657566490446992569768871168191526636305653138915e-01 6.1649955880055517365678241897381270305249566663447269282007146999754114810080526147095064936966446868e-01 5.1853310566790115072150572598483959268116834502383923198206963214649575463796308144476545604647351491e-01 4.2851325444297584605640790531757596839317164819606765765904646676656354953921010597978817314257401715e-01 3.4736788326289062746347561458918586768285147095022422709619902108591379843345058990575135037006450014e-01 2.7499554142227834333133333286020230831360660716422304773508032394890139271244170547997181839526305908e-01 2.1199494988446998755840326931043958076303278939645243738095764198348050145060763400935961424146667323e-01 1.5868243711764291009400726365453867019666858062729995980564377275150089133052127274947040200685369457e-01 1.1474135848709391780595710969425833065999248530959884234689800266978137839988495697393943805482914086e-01 7.9285093358152925793519259302000431378700348025427684970962681676865912442247692536190974032687913762e-02 5.1241756863260883879019233493102423711510232692144462702755906861340607322862670041144117101458204111e-02 3.0865822666920199019970643560276942136118649712261629127741296010313740081060834389330049532217140864e-02 1.6267531272542993520876973452050589967638509528996204922632952138411792446741941608636621154774857110e-02 7.4251732429703515106999791932612058351240423561255004889884389603410654711857783859667814314901031575e-03 2.3034695351009015091477261951831195668943888727676427181991770510246418920245012583942313765652609915e-03 1.6440563461069762611131954761673767283391422419099497996707413615058115969243465260251992654464604815e-04; 2.0163715368319027138141453190081319121648660101351912279833994369860028084768475278382854270756798272e+00 2.0233797480821703876466058144403135934892812784128722610722164110400945531240692284209288945999168504e+00 2.0248126178000624263004255879367782037401649953681875644768871146632645241400943204578610581509312946e+00 2.0274137704668349273956260143789891657270414777727197781188124568330883886626882529488801177485437256e+00 2.0255266369057888555195866786591358089016937696645405763549275989729073643440652131524332386756177621e+00 2.0243447737186267644737980269597433724796484884579218593417779508496091314705392871740282590474150939e+00 2.0233495473615073572738672219347867769746263077221562860665681277137845368708355373643788644301686207e+00 2.0279960951767546925357892705885787208861436328723683544949535578633327967233044914691744847910134149e+00 2.0328722906743885024974855775827919803069130278331394929585986358488911884951306458256661025617369854e+00 2.0291153555691131564749298843411441198879795457481961668478683156221833176322646929328843881385534415e+00 2.0145990576380760292678120594000112316325917735585141910153022444839920818534576029170462937594428139e+00 1.9941408958668167304019102586344327205295005127319848634721161773238378768396125879548600388046346496e+00 1.9645553622289310573246291274762202993625057274049550366511223437276841417623255377876064036740739675e+00 1.9233097098998426160513015210616938501672896389733371393179227432419120912328374612535833415167745494e+00 1.8695287342448197323593942020698396603658773143107380675979896322398630818377413097494684371049247405e+00 1.8014790634055762491567940184917220198269397088407842338768662548804763982580864663232069435858026615e+00 1.7197664045245285075173476792300927565575052886389620751921867685417300766214673295097972968147141607e+00 1.6232463208308769518385888289198555368949967042336808312668555347201075631876742034724807946874514361e+00 1.5143618971224957533069711093508121862386977192369837376510343632804226122835920633190412268416610940e+00 1.3951763908335770410099443971665139235351588121052524834926700547439498109390853653928796730561823742e+00 1.2701349726859851636903427635478867665408054744918897735571601791000210216698324086947593361629627343e+00 1.1441741407614674446709087850673693481088357765412573385379007005685359421739735781964444150941251884e+00 1.0214383731024901794220988761177013018641911432225763671971112664986313396172620566368867453576502923e+00 9.0394889720189455443719553704288159584926832770581128666187598076363280161333582793879001470776850486e-01 7.9312000128771861278916252910273837572057933175028622521519832136083336495051917767116710145777602285e-01 6.8859111034252458133345817615879576209693676993407444062943953657827815002502421343367024524554754904e-01 5.8985338232320822298667549432521182402923250022655305972677667467534021244633055575548531973668783981e-01 4.9762274637637305978099432579157372151848888768884771113295396712017289480849420794161529942312942899e-01 4.1248115451571649613539699804022956695909196661819856070379188431042663578766715265590771414403365693e-01 3.3541235849486176321028308448136553980941424215110638940380532987159919537739498945097490208267188664e-01 2.6637067369024791409722849799716090142453133023498039568468306257505151080267481701067790559106978088e-01 2.0602048037260872184921424017998998479224346371992862012088732209950929571709207515301433508786706738e-01 1.5475119851072613780362154502519824331402617652652163532506520207522535717349213456596993316491769334e-01 1.1231374583286230059325831702119720889424533711169008437515843952021667113953253918652189032556496106e-01 7.7894802328897303168555643491033354921326035317368228185410143640436764479400539754199643123333719962e-02 5.0517450141122289470619316990272558767377753916014866278323152100354603522746180329936901537225607546e-02 3.0538233589897796682868868920786727976671375201344759622181484467448304076740326572410973592626184138e-02 1.6149010074886621156153614559862681252472476540134727019028099440415257928217813805911637194607191965e-02 7.3961297770957035010155530467715205846888223532593298267192741576711613109737691185603553971700723099e-03 2.3000744608419569140705631531898722340297906226988010654902732058399136261281262297901026068346328363e-03 1.6426380919995839542148485183693156283981862075513870435388821856212457188938490356566549234655726791e-04; 1.7985986450687474290096326649820149085798552395727463334422749611667576210780986654527124830356938519e+00 1.8049617686025303765646679870524988957904282309425668487162311871549333844226787731272474845467891625e+00 1.8065941984834338308123058360378622551851529694514020019669913549477667240204031663576064648644868762e+00 1.8090109655133582343610579938001414541601485809422395487570175487497193600993694614665450991031933434e+00 1.8071457505218211658940502887619158643545398869646945989873900541961138420694660669247879845521552271e+00 1.8056088628994796976354029827313241346677968594639304340473744416089368271658891275256015470523046821e+00 1.8039946053681545395449176067145856008703804065047211058808472867844998897398436532228681833073206165e+00 1.8085134812970829965007794381207647040018017260277070624323080462369063566481919606599438095320850769e+00 1.8149251196375109521143788784575583668796871548483880090982136627450095914341270251476018608032520948e+00 1.8148414642158005012510074638213143482272628098514793148797133453382425895441236773539449460910067599e+00 1.8057793895557758763129185827069016937297446775366642426937937071309906383888142590709340778912229222e+00 1.7923762638590407878476151696932914684625126740696474990680758931918941638422804572277087472675677050e+00 1.7713367385529474281254028669759294723560660951055847842723410200784377745809235421835771243639999314e+00 1.7399855479729337060376484318673389122549212482381661828452481662203765615771569248487670840655734929e+00 1.6973350645931079034924191505116451950889086788828191850296685120938779934573226604736174968462289334e+00 1.6414872487554517660424256305301853256417998425324163692517125417189062213887788383659349386352633983e+00 1.5728556220784302474007987702469962078181275899615407799937831653475071264204942119382379527902656219e+00 1.4900483491313070493285025004556193482046447555136504286861413115047318430475453530477324158199567519e+00 1.3951763908335770410099443971665139235351588121052524834926700547439498109390853653928796730561823742e+00 1.2898604512621136583396554570862329991349651620341142317723400734130606098158730061673724359449421584e+00 1.1780838036374495779854172265645827879365770353503365410579587590086988235139510757692456793990581229e+00 1.0644993124168639844154686260767077477143884330893134271114196560509352385809980663481799040169880522e+00 9.5310098610261821705827034762327818016826275751109963610898846083408324053493352854340039809199230543e-01 8.4589290557779414960324102058992817240430230738656212962398995390177080108470646061342290032639305346e-01 7.4431312716319560410060666352877300246397801295123545083769242019554418904642361063983391549131637718e-01 6.4806354853282065109126149195660772646784227968988991098612844464089056228821980464750018567250878361e-01 5.5666576888033483282415993429169810940907431988674211794020830833254945641385615187119802315027848053e-01 4.7087872567226269381320327543088211152951889734330053697724936225074426112129634171605422977800590150e-01 3.9133715733102613330968013281066394874660406533129495126330647116872412150510861845917011659375770250e-01 3.1905667612705537265157962171614613883132731740263660856291791500038987860941438836856453560211111150e-01 2.5403793139511744685252012137885037965412625108861332457245630257346522166794459212039316390023645601e-01 1.9700740257839768020804286850430285005138811261788983279384548449942682359489781549301121569748017521e-01 1.4841072709063722620997324343053716150627625338499159095997036633338105173498929550541204146176262830e-01 1.0805831574047364131338684939293198390936746453140125423452363015350093065405414368320737875982059392e-01 7.5205992741369421826450196447939248866543992368898504236801729105143877955280055452888257091372051022e-02 4.8948910832376685327719459231688559017739386112935667241135675501844060584163786574362876135289016599e-02 2.9710425286902157248590705190268472846098760589690733845205274083378421419651565466840598768268109332e-02 1.5773543861015504006649927742505073420057242936559137874409071364297778731645925348319913834763160767e-02 7.2598642151592256877847738435093083918580901563588299671506292718692291663667739248878061231075281467e-03 2.2686626470076071092606365539141893148949278317509679942899222401764854070670704421634501937652938980e-03 1.6296021435027075184428562410020459767435496960448305811043163675281865387446726667230217558675471635e-04; 1.5906804860278084207207449980717892999243503939296628926050872756286338121355231360518117592785143453e+00 1.5962751008368103190681312472700426192058648149276201093589461146028373167666141950105289224163600250e+00 1.5981682084843065822988029193246708542923461735173954171213401701176100292126367665874515685992015851e+00 1.6003617432709172102473560383908370813307195804883141211167502239359581322966128512776384874033143060e+00 1.5986313043553466448747088892387947638963066874379266327225287269712308459035150536378644659248172338e+00 1.5968333301197801643168241755085933982675508187043574095142102383333360303310871486363994277001437155e+00 1.5947755742243863988243850387895891824440166956161295916397582948491652251388428013528815264645972828e+00 1.5986551792461678839054096631727974588160965407963368114170385697560531936063568285692896970877713287e+00 1.6054298738348466472570611672691630858174919719976286758230685324647957411719429126770996981545929872e+00 1.6075708210857084112488764694252902889107836344669161706379708204324006919437584325092813061223736871e+00 1.6025133086409805639090152421781878075067563304537540847878084555777747325945780988755679396693795135e+00 1.5946318556175396528418350842527589964776445088042286129592172432267440995059440868822678236792792516e+00 1.5805528199737350532631928426313960204667143547237455283626672877719347781619844889161614264443816381e+00 1.5575405960714802488082203762864544616154291794686131641634140980962797714876941027456824788635363063e+00 1.5244658975795554999313290563785884878272254212617328139120245872594900760621333211650818988000984835e+00 1.4793171362029745146112131358377538162509846293540997694400708710066493917058632317564274255228147302e+00 1.4223172255226579701134859382671701044618426037061650848601567366184405887064840311504260976691210282e+00 1.3519826907090023187093827673478763810852265075284070216381570589750510796659390270739313310794928561e+00 1.2701349726859851636903427635478867665408054744918897735571601791000210216698324086947593361629627343e+00 1.1780838036374495779854172265645827879365770353503365410579587590086988235139510757692456793990581229e+00 1.0793836143351669010702217139790637443843593225788476393232712381998720013629633560022475248036943658e+00 9.7826049066658115593739849494681676941081309951359964800812322275411152439024556184880337792022325675e-01 8.7845074903045987769034999370939714543005219580070344285767986198641987589259822911554708896596777307e-01 7.8186612785246990829990778090851491560110655537980018683529501512630177109560403350079955897399517320e-01 6.8990507610071903598268710753615238707921608809167539443014831358748201822162664708326819715355887718e-01 6.0232892293067651645882427735392724503863578320689261064576474064451239192448895454776223738160981205e-01 5.1871696991746341098838719943209285605601640897465765617302346340532506163451244223315669217971328851e-01 4.3984132350854747067728446066494228168550956474912490959366779060862878197772673119914111092407538338e-01 3.6637043467435852147661933405605830021914648611508158008798409122575781455677734076752451364602760678e-01 2.9934950029777793679364939819193694130079141877852041995411324754819599177914934370357890971918955651e-01 2.3883271532987616209108301697952510411619621936926927644308966522406189254017704484488452545795344146e-01 1.8558047001246342105951812371745833128903673238141012673355306616980035968223401532534170853753457165e-01 1.4008817657561660273945138338818085109966523301100620295550163486942864649332418993053005984398814681e-01 1.0223265081422405887900630206166101182053494888092520474106472243140668378862579279636436750905608671e-01 7.1337017199496349570667047528830992714698245884396971188249284051886163682720897718157807581114363146e-02 4.6559595212128414688513920835164676816063683089185179734370806992590097928276040237041455345880086368e-02 2.8350455669171169835503965180006312068084019347178327360365533654655020304627323711345328041329151450e-02 1.5098992475307027024437046639974908354456469111446519268771165595341693912102862183233255416588312651e-02 6.9754597757976899922358027783896092865543540789533776475361394604451451710901105384695123165611686813e-03 2.1875537393353902547338220684611837013588532901348510739549609641002973511306564535484653032921605766e-03 1.5794524335981958533014170684795389348554796872188008272953394665082552983806606732263239122394857696e-04; 1.3956750385346199869914701737360025294069614604360604536785690608803323762150700538943455929872361129e+00 1.4004564275471663051674861961989351342692442864139528507507306291716614713747424254017484855166035041e+00 1.4025718841904829881488992755725343597227579068585219629754705246914176575920337572236639671268053899e+00 1.4045965681610102987802027946044408912313636304005596048726777581156860320173168295144548347871274876e+00 1.4030183718609140583906316247650804481726785671208620104461362680168023569617759380121252260666777100e+00 1.4010848039548715748880124848673271908087666668723792133866960315824298789332395131353975512515258810e+00 1.3987551021741400214650401212335324947578929102269271502517356947970655650046662752345211161957374493e+00 1.4018688912153538663839808862342232475758806874582224852723176292895193880202270271956675288554948792e+00 1.4082888769784893990648789624992779636596140307796243876100875199642916414149586850355973625020510445e+00 1.4114583055793530047637554809923527976355358532157283541916149181920522490889847871255829025366193417e+00 1.4091368142118838289972555561860668257523060863155506522810791187030036466350206546555066343453990192e+00 1.4053784898939397860915404191975903022597266032485230275302369810510478067657618043954009380933655210e+00 1.3968339772503718243845517578363553469507098363934944314706009269183270766502701531666210791928162083e+00 1.3807289469001668949768385530768966888776749720556143760589004919202254926909686099581080380591019546e+00 1.3558040899913516990815860365912000965035524367939438211644341854429828899405505273188090653100973407e+00 1.3199468421415186958927133584914624271715537591567189101792222620656126538799386656534760899240502634e+00 1.2732519375909682668129649560834449687859877830375056512168039621727067894097888754724339620086357436e+00 1.2141139897894116462274743283281423288532996671142651441177436248049232234000737587980891398380762698e+00 1.1441741407614674446709087850673693481088357765412573385379007005685359421739735781964444150941251884e+00 1.0644993124168639844154686260767077477143884330893134271114196560509352385809980663481799040169880522e+00 9.7826049066658115593739849494681676941081309951359964800812322275411152439024556184880337792022325675e-01 8.8929978899691803739336286591805550094474231777439538170454798051508281921056618866653030334176520986e-01 8.0096750046024829242684148773530177909260887855242189922824492865155781958980812733647220752890495038e-01 7.1501236519475253854046178545638823543926003652741890783559704148406394780606645627268060915170867225e-01 6.3274492531983366972927520793040025213002722833835430783386742455118242834622436795450719016244681227e-01 5.5397799274919671673353967382068918416776005762319176407789415022310156520271212590534179564568003537e-01 4.7832163771279115760408564059280305005012371140692855846275341007643094489064192412331745750557525853e-01 4.0656163769150174391954737806812321502847678718066320399276027319579655821146103308667620022446862543e-01 3.3939592409730019995452806245173542445806499099168242202639029875984147779477158192323604301180696779e-01 2.7786352976264177506342611064845548432407467879591194438181061002018388424689192729471718628012626412e-01 2.2207587074381753127125220723957882916510025311036158198307574848293310751207786981271547901584433552e-01 1.7283759463937677808789655954826849059347043615423004034930161491426306116501165006447752475760699561e-01 1.3067099935388849277241968555481930300166501043753361241596734172491260149555119701157934124995344980e-01 9.5506223157251298760091164024131846279229859446522731825637145459287527094232742663377991290352479695e-02 6.6751939450132549867655389987807089195431604003745934564901509050099355679115802572738702029681507111e-02 4.3641428698541893609433118993270219960349151904943270675823263567839789967512169245524751545136197568e-02 2.6630964017523702057737574116698462546786789192162082268905617523168153540853685630809452614114530489e-02 1.4214182033344285648810822762405134627318452980996201528938818595989504171205938331688988645639963606e-02 6.5907535073612974530992541189961174641929605612206184669556136170874107862517004358905572587291967468e-03 2.0757484604022892567007385625949107045283403517968690580372322018541741217944425032426335055835771337e-03 1.5044066693156946481041112096193773580362458006678146858463072505110988930761865661756367397480544657e-04; 1.2158980014191986948476655758361407416560490793307898092082486326876082923700633523237875730600490877e+00 1.2198875579967721442771840516450019401730839665340656734033552165511332129393936197473427621594013942e+00 1.2221106801906043391481336591256068636713684911734723199609412921025701010443872633898596742189347385e+00 1.2240790077397241607947275302751831594178410609023608746623302430984130950375387366010819189528154756e+00 1.2226199310738972984887778652503170424983524324434560250092569183334542383362254761491372537980840770e+00 1.2206933053256766173593292709409214840129512710724520840399230580301391344997588807183931370984546617e+00 1.2181840525209141123496794537636512618272129514102576693888281755525967634814984191411452583001916039e+00 1.2206209402769730472618030841185279137513125894350694952095964632067336058159782863335491043460159329e+00 1.2263430940258811961036036626118403305713458887024229632704296890058291362980614328749041507647305189e+00 1.2297049041455755135762407888377413520472100698661596809061750723172717094180725524868772995109134958e+00 1.2290149338382314182758987233082825242152408467200083631630556501407567614538670030772553646309418980e+00 1.2281373240321340057628978135392174755125470704770518848081652489234324111383664901401441014145861115e+00 1.2238431414300733381266043491624584082278071950396024428581441934652932642258867518125982585595664388e+00 1.2133269644849351567200455291997997379424268110074454152215614997225513410742731640883389886164060418e+00 1.1952352128098650157599994326464537350182371669150664317950925639714000109254777530157712601769287960e+00 1.1673961533615665966084027874077052516064017854429854120286439555924238092340102827165924233807832859e+00 1.1297543711581805261413349730747549410503444225324096936672116614126802938035964647347696394380050780e+00 1.0806146336713329713497236111555652092010972256083370915392680704175540067072645023472888031006989547e+00 1.0214383731024901794220988761177013018641911432225763671971112664986313396172620566368867453576502923e+00 9.5310098610261821705827034762327818016826275751109963610898846083408324053493352854340039809199230543e-01 8.7845074903045987769034999370939714543005219580070344285767986198641987589259822911554708896596777307e-01 8.0096750046024829242684148773530177909260887855242189922824492865155781958980812733647220752890495038e-01 7.2366523243855868843477073326379246094226507454084662790284063593165672389664043787259115003816485659e-01 6.4804058571934255155861219933136214025864330615757484667933892214964313411200514196692881627351193568e-01 5.7529505917296658585628119905171886363652450024287743640957283661153080710471283627940201950421743217e-01 5.0522482131802472846159765243534071784023418482416816721197412898760837843224005490533299411509286475e-01 4.3748052334558240194743578964642463812767570782615253643769380909453680621797864528291657924569153288e-01 3.7283365774996236520888692167053350074136103544820707753317395014818045662601241297814687235062754458e-01 3.1198894616028252421839408228219639210181849145509133119710225886073499547182487825735274532445920667e-01 2.5598348187309839925722185847579102075204602702945416845821784805356922682321912456492609970796872730e-01 2.0497892249869466740811061027686606571327209296855326273402920521749884774039374337904829541465149548e-01 1.5978899966839024859190587567621381270485699529201953989768737269036879710900985165707334365177253215e-01 1.2098027334719179712384548829106220019440773448077032286873880853440388827741508862430673580038344733e-01 8.8540195858405828094229739868420580387927828316815830096388139165202574727902691325202069147492374032e-02 6.1947539633476012347195797388870112639625501241295036056785138816656187260017181644221109238183523088e-02 4.0530505743611385153158241251972869748900167923686969735776731533856968800868999050908972555491794279e-02 2.4756690660297772636683292762101278098679307572057336135864702899903559930794814565340903109293780883e-02 1.3232248089141372623565659859672102435747795211647148999166730183654914084427952089124693056708029159e-02 6.1448474046314136076808260524905088922920623681030820881572926598352156151127123884692364753351353819e-03 1.9365662599447971388224573963115435793721556316371268393440715445637598717940483471836760387516551999e-03 1.4006045719942509370192541449938023885592786521020908256485841882522509537380102146862926319190188019e-04; 1.0517347609652765058250050188104711909515982399398615155238045092691412357088264617297360500961795652e+00 1.0549950869784914640954407780855375440796837554999394860102467027888754094182804077522758766412380293e+00 1.0571830529314973409108079838591665512633167790749009421536518177896032198654784428561252742560625207e+00 1.0592082944104200822974936438544276145468946566098924741629170353459337347362526580736787339285168349e+00 1.0578366825922096275644665774130114230426083793403481991545698048874114334912284892788400029292935671e+00 1.0560207825381536351835990859799000430542672447063527612864308223393021300606823180065453130557765995e+00 1.0533971284457787572185628411708862658725252621749393368791864462122242231734445695547159531454898792e+00 1.0553082724247353814791453545737826596884202536304492573863159746504057496462408249579779693179861549e+00 1.0602349647044405719996449984318468385707132892885933782480611032428009835180563189498895428583380159e+00 1.0633056523431868158336242751028316859608963633933763863236870993432050478886389633353316179863151135e+00 1.0633788021802894565533548243165506122053292093176954196804582550262803642097856562135404253385084215e+00 1.0643188321354941677268844680007318180145652721087362027824558697784572895834397864353668524463762858e+00 1.0631093677755684894317366053936148820250285264349027270426151379875726717572254877255720871091913256e+00 1.0569816421320693584824302919573123570318767066831524158596318211127977418400689397475798174762001232e+00 1.0445035007878433686584261099211145652413691890436735464278790813602924155380971591369416345307919928e+00 1.0235100293644159968056742299810901319798119828409151599122045825676704706235184252580681707091570223e+00 9.9372323272634879834820968470672085426234538298873476277053113910339596198313366155024888101222016559e-01 9.5347409735647555581032959882069235912082748880628444273401500947043882083923528671987968646276206821e-01 9.0394889720189455443719553704288159584926832770581128666187598076363280161333582793879001470776850486e-01 8.4589290557779414960324102058992817240430230738656212962398995390177080108470646061342290032639305346e-01 7.8186612785246990829990778090851491560110655537980018683529501512630177109560403350079955897399517320e-01 7.1501236519475253854046178545638823543926003652741890783559704148406394780606645627268060915170867225e-01 6.4804058571934255155861219933136214025864330615757484667933892214964313411200514196692881627351193568e-01 5.8227817731734099696488254357780614242591591036521649092396650302913049829979517877407356323739533063e-01 5.1868991668612656624510640411391888422070361372984465831309089839575946194769344923021065581332564332e-01 4.5706883477951596092515732042536061909489532809938345236518227716722796734042682820041684315779661497e-01 3.9707190052863764474025357248039696473330851018948606841670392546045232619877944415249443706219332049e-01 3.3942899386502516366198893405105292739494307119763601105077173085999702144283033333084291219211689191e-01 2.8484007300173585543822552498646428279969447112179138502037088332806823752384029729449921878412729220e-01 2.3431552635885235726721205735292446931218883762366411843255274594980885523220114130605192289188459888e-01 1.8806462241819862501127687182743244203843437952785098361690957017990962904669506478936613286433764469e-01 1.4691115319373062633586471514928866145899473755043098953916141128195005438534369829893220205990232412e-01 1.1142483080263673372850342459003219442881328095196412066186112978153229594872624165325600396128207094e-01 8.1658238017927739883365679456577097937302424749753996687042234512562506377064812634526548548973433592e-02 5.7199321360781977230396001341321092337879352860156454902493574162955015016903855989610028451584152031e-02 3.7457846524276127077131550293178535533217020087364175299126546507017918926070996070890908009407394216e-02 2.2890556916070646209317905499952743777268023132917841786908971672009229547988722900231658182539284435e-02 1.2231887873835863962870483085356326349121326234568017279800123902151487620294152102520544698907512422e-02 5.6852488546684684847191983253082570139080511956800784009426344135833435008482015748576742894969625033e-03 1.7960805202994542389160479882470727882623045226841398003342708794076009261154996607400897227346024211e-03 1.3035749683098084400039988325317206972199482773842765368607959273294118098721070529683915673921009777e-04; 9.0312952883514385698765447017101495479824562632227865224492567114331384260959189232063968608750390013e-01 9.0574679235543304410318848854695657554468757843328141588895431960935735126552080354545543637522266516e-01 9.0776398381178195203253303355123273330338620905702689268690915817443272334589733978397162282225795347e-01 9.0991245631828716749413955254168824026832866613682736339437131942611783841155049640008123217480540386e-01 9.0864439686704834798543774991406414552131127423774058836981553732453554370665038143656538197609387286e-01 9.0697767863092789934429930605667564515120452606460585965912931491712099047787083171400294674476292647e-01 9.0431880113636152766616669929464906416290664887501374181863709987765202788676291996242910418503084905e-01 9.0581317391764881740894534849813511767725958565580385528166002365669811029650872542826774950566820565e-01 9.0999575171805984372254133847321923139336877127609453349120963472981885417449817510552588949462707303e-01 9.1257177640145033190987816412155360597010091312822804990280985193748310145751943528208342424774866492e-01 9.1281609293003406895788259606934919643776686597415288521627125365288356760548355619409297821384883288e-01 9.1470387968619186161560134818079931089581611787298321204841263326010877107341391297193329120918165610e-01 9.1554961510182103020470221094938044757063517762414390006330687813424833044644608221753428830194556826e-01 9.1272176496296731778059342403358845836070209000826553301697246015769961653933280784033536671317369182e-01 9.0476086591462873988169515495185860981363314542780310523644704767450786114115426449706109649854765177e-01 8.8948298332552772711385751258262660464800695662969313802466115429673167812186267176582189023228531475e-01 8.6647806050639084922266660535437892162026651914259051375533978805257256965561702551305779247524355464e-01 8.3402821007323013838923675412666985680196580954407453881210037599648934831482829775413428439290067503e-01 7.9312000128771861278916252910273837572057933175028622521519832136083336495051917767116710145777602285e-01 7.4431312716319560410060666352877300246397801295123545083769242019554418904642361063983391549131637718e-01 6.8990507610071903598268710753615238707921608809167539443014831358748201822162664708326819715355887718e-01 6.3274492531983366972927520793040025213002722833835430783386742455118242834622436795450719016244681227e-01 5.7529505917296658585628119905171886363652450024287743640957283661153080710471283627940201950421743217e-01 5.1868991668612656624510640411391888422070361372984465831309089839575946194769344923021065581332564332e-01 4.6376744210237138562313455798877723186284572626718995163194114882115136997511165999925848547788448095e-01 4.1022133005941404896124055368183247700602071612067049362919023776338315229596174901364489138068847359e-01 3.5769881257966115500440524386177504622452505581412017452587349768885822623681873762726566022437193554e-01 3.0687037428821255417842493046602176768099515734713896188346890579827572266928171429594990154550313665e-01 2.5839678104894713939703493730546124073092318208849604099162854739052592986968808634517193042889725197e-01 2.1325288700700523928777931751870825994984486789544373280077536149657273247767909524824192878966729549e-01 1.7167841282361918048302942014051846650377589243848479635331971930855055153300954453454819716792311651e-01 1.3447760985812688739264743467360634586601388250147488329177397820326493422152571813313361866757041183e-01 1.0224929029185837522459876806488525535110352754997434956674182574048855865658216455214428702207820853e-01 7.5103525076065321507107903902497932986022225385331310093253743592156593874708857419140089340646938468e-02 5.2705361204834636442375197741854637767212044887714295699572563834367123150480542215768965765708149539e-02 3.4565155233919722204126753895680608254720485288349432301812663085309586790626549135200434608376489519e-02 2.1148411179110166961935378280019698063005484409536798210238175008033930514393855323381509912981452094e-02 1.1312777729679855988573618966902630637744978694761729318394432818628643506595414052303058073955457554e-02 5.2548017686593034831362506424101166589767095716671122009832745024832628930315896805611898609036561747e-03 1.6556687303565374596944351544732972897822901588603090533070391057552708302999478094598744075238232256e-03 1.1926749996179739451945695995721292162528568066878545906590480700564547144341640785980145241419294147e-04; 7.6847850191510045789999571804899440699535114636429833406000511158777075741975616505125576913465155320e-01 7.7054327400697413225802146640344490220401307092516837607952212453755922673177376675137593445536652758e-01 7.7229274112384834165431255013327530820514058814878926068901534143827883921409700084049555199823627662e-01 7.7456412628837371892488538359510396010892989005680890452005309955999163444225278569293245547033677325e-01 7.7345444569601441614088144368547003849620851459738788648969603487727566452564478082893878096698631012e-01 7.7191570942514651075649285272132660422012673023728807140031216403118084169158880420302637330823099151e-01 7.6932330984935432180073900963047466343450972507092220910711050557008006815571498175714717942401097870e-01 7.7047042229893408383994111881268223558512368238341790988710291409535139191717230565032313765111646785e-01 7.7401315796194477421209251482759554631003283070201763290244518103344683841828144662864450198783431433e-01 7.7605257037860515002501397772969413715873417778549783078823984641485240706043972740018444193565494636e-01 7.7615622638567900963758684422060879910535970119159717579255675755551354161677640723248986054175031881e-01 7.7834112054287608207651478295840923202345467002365920337713526990840764542296346637793198458459855543e-01 7.8037396041848595770026092305668376756660508793391166804714804654977907025404136564100879161889198014e-01 7.7988024589803566501579704849938748646074840810306415286915223590697476765356047375107930845185861247e-01 7.7541954359210476025779685893015226089981212778991081651524342749851489121597298464965106166831822678e-01 7.6481284858906560749178813062046330413566208683801343491275950269442099540593156869240884963231220592e-01 7.4755635565581990972641588690614362910876601146078240996700116629031823709507286482998948793940055790e-01 7.2188507642201777665962526958288520062752318398892296657566490446992569768871168191526636305653138915e-01 6.8859111034252458133345817615879576209693676993407444062943953657827815002502421343367024524554754904e-01 6.4806354853282065109126149195660772646784227968988991098612844464089056228821980464750018567250878361e-01 6.0232892293067651645882427735392724503863578320689261064576474064451239192448895454776223738160981205e-01 5.5397799274919671673353967382068918416776005762319176407789415022310156520271212590534179564568003537e-01 5.0522482131802472846159765243534071784023418482416816721197412898760837843224005490533299411509286475e-01 4.5706883477951596092515732042536061909489532809938345236518227716722796734042682820041684315779661497e-01 4.1022133005941404896124055368183247700602071612067049362919023776338315229596174901364489138068847359e-01 3.6432958514671264382369376299606006114118079148483227841199889182789451119961047369371995636251402753e-01 3.1898293406134314711450327061475134586209029134512419454283335368609171627135992980802138897065380602e-01 2.7476458990393488573682364241412334004136363379795995437375289342500120899546280722137109306817235065e-01 2.3227864558418860531028852286693209480771180393950852900544419959693331796558554615803952251489040746e-01 1.9243501225025508005612345208427797525425936349703910242325239049093655601085163647028062540002088796e-01 1.5548033338156947576378913032046874782129746082577167067444060362717980445737888626902501780655270314e-01 1.2221170895580666338896799986559143690570370654735189953979579558706442552347287740837803430354797489e-01 9.3231653442854838470652718690155466027779569618864071098280135828238820730061492516553700455845252888e-02 6.8694238995288012279504955104713548632407808296245846030099614509514558189991945853966450780400279689e-02 4.8347688489575774924697704653891782193118835786381469328468247312450249226509472793638535641428108574e-02 3.1788665459512957063253211131171372145041106651043271296086055371626026205484643772184148071698418409e-02 1.9499953678038879509176125380812888946347844856069226106322831108473766837601984120882772689188274558e-02 1.0453208537162303699515384278464408607324798285874912538231037933566701702149050389879319276959111336e-02 4.8693746476035655091338685719623403278041609590889774453084674186675568184901808066242461135495545526e-03 1.5378928810945167692137306303505174961747691419270792934847252444873252460774116346589186325336456643e-03 1.1010032456551040175073538922163346157469016520399181736928444587919143359202292899829518073481663587e-04; 6.4617094936929933878113638925342163948476979081286876925343088526212172722985155934743293913369737839e-01 6.4777575553025174798010904788050242433173941545132608225621865966913004544197317847179369707762599725e-01 6.4920119292686710877739392681443271988825607814476148754142257565008532085843651173535807236501531443e-01 6.5153409998672624350057320001610065868566884104535801841706445280090129009283261288614731348278169274e-01 6.5064773175498241245673425324548135650721600336379828960101294849463555839494202353378203558998954352e-01 6.4920128024266780503582064454777531350492685079733644757633006037585335713317110440310993436144132987e-01 6.4675658626324334907790975059016897009971676903374093529926043295098184373854132077219643967696698636e-01 6.4761907501069993661329102435640768841883411794002087976963813261581125141634926639469519368039719623e-01 6.5063942848430995853652611219144646996538896932969703785512433659433924102665795798154288919222963385e-01 6.5219322310832691028987603931138652558852980283254902232610210033442730381534460045993201207322266240e-01 6.5202704833305939731748295866301245088563295467719338774659352711733493162214846839235182334277269987e-01 6.5409022637707560368983965828192133868475764039212576838744563496492522741608673041798320339132378183e-01 6.5663232911951767231953316496836035911320834086767963771982362198587840296890108828193565733196687818e-01 6.5763147977960896502384083410016651482011069796068863881057201010081283409399438600366597975539288219e-01 6.5574138659203432348270302448268031993803178386661186776433894446499831660513330587163467680094048538e-01 6.4885225333095867258093248777245751213204058716111782358361464797596219968351458345257768929289645299e-01 6.3635886655339653354272176309294140710393504286614790934943703647432643012841359663970488864451715163e-01 6.1649955880055517365678241897381270305249566663447269282007146999754114810080526147095064936966446868e-01 5.8985338232320822298667549432521182402923250022655305972677667467534021244633055575548531973668783981e-01 5.5666576888033483282415993429169810940907431988674211794020830833254945641385615187119802315027848053e-01 5.1871696991746341098838719943209285605601640897465765617302346340532506163451244223315669217971328851e-01 4.7832163771279115760408564059280305005012371140692855846275341007643094489064192412331745750557525853e-01 4.3748052334558240194743578964642463812767570782615253643769380909453680621797864528291657924569153288e-01 3.9707190052863764474025357248039696473330851018948606841670392546045232619877944415249443706219332049e-01 3.5769881257966115500440524386177504622452505581412017452587349768885822623681873762726566022437193554e-01 3.1898293406134314711450327061475134586209029134512419454283335368609171627135992980802138897065380602e-01 2.8047613789809559881389684428122645112819207747847677857094492590183663554943108513675917384294598346e-01 2.4264452411306024220232531217619527391705890128705548564732595888334267354043004065167238110303294364e-01 2.0600219677712764696700390907857493345911741700277654018768582848000918893982805699061946001212600807e-01 1.7138158967146436568562584667224109311756529446486423012615673230282442145237254346531738875666211195e-01 1.3902441575251390236018561843213572437952265519571992019699955231422464098315195355517777953558751948e-01 1.0969717702240105073698955445145111598461829518047931116662474063228099655163422681068145028739324067e-01 8.3998934877532012580033890388337661076436164972233126067999811621562000156173304861501138404062089653e-02 6.2119039984676817720404874555995615639354602374253632443151471868855815269109115390693664565932080295e-02 4.3871566249136473989099009632776826296391177757078450791254127011433255327455471056169933766056335304e-02 2.8932265779190935754268724261310635522513915005739003988443759391471919649250684928935663028526618529e-02 1.7797252866989749361952682127898244655172998241941467416550576606839631491070461372749295569017192388e-02 9.5617867606181307644745714237888268532495357806113440427613776655488554261885380906157357339627407788e-03 4.4647225654440249077208668816703077308089613228051257792289312064280107049593011052874789202010349412e-03 1.4123671059147793680525002538488331088162679658394912618062482636428089925730201743370087474131508406e-03 1.0064279203214974834374590316807488991756091627005788484748684758977877864581739402017372123422386745e-04; 5.3588511020523671250325204834284161773594526509258515447261858946916008375730755366643496833496556182e-01 5.3711540168681381685520755170420038465359090137992892085283972771903593061935895101657537668546274684e-01 5.3820655928557014059365510908454833096618398166388929007940785196505972723258144299822364408288721092e-01 5.4050140023076324977003040781849224566436732857082385625427866009743323488697247061638365802725984035e-01 5.3989115057815219653458217714945872082209353290699294440912145389157285046357313467994827139700238197e-01 5.3853060093695698318581318982158549802611304477941275253017717372144184724587123078519816502371778225e-01 5.3626577608997692030315604688254766690127764657693427734543828392675720715357191684732655829092305901e-01 5.3689999544267229638946786676005823586777637176211660141818555218518901230725268934000543405924180954e-01 5.3949061767688470030867322733007488440989604506329667784467223660472981812274804122103514102695782864e-01 5.4066754785969507959671249176728615092943494177546533704798981315984620941865347515561796037417329274e-01 5.4021663471340163231183544329138104671124393434133231789387681762109329777358810972063378938622640760e-01 5.4193976610068467549287041144262439035809695597649326950874028478290381335770216951432706829199016166e-01 5.4451450871914261997408718030715770174063007964240236885571340417387944806442216100744332560484912573e-01 5.4630783750811471767824618111674076667445900705319592090059614799037699434161780878721075168930005807e-01 5.4617499705254458581020530057367549945865755021528532576125881605696540723640271488470067091454192212e-01 5.4213438777222363363479333928458742347720920482535555435989658908635573724373850070109959235413067449e-01 5.3350455310351074994614937303153402039324803338195569537782858642463158878634498280350576778584663195e-01 5.1853310566790115072150572598483959268116834502383923198206963214649575463796308144476545604647351491e-01 4.9762274637637305978099432579157372151848888768884771113295396712017289480849420794161529942312942899e-01 4.7087872567226269381320327543088211152951889734330053697724936225074426112129634171605422977800590150e-01 4.3984132350854747067728446066494228168550956474912490959366779060862878197772673119914111092407538338e-01 4.0656163769150174391954737806812321502847678718066320399276027319579655821146103308667620022446862543e-01 3.7283365774996236520888692167053350074136103544820707753317395014818045662601241297814687235062754458e-01 3.3942899386502516366198893405105292739494307119763601105077173085999702144283033333084291219211689191e-01 3.0687037428821255417842493046602176768099515734713896188346890579827572266928171429594990154550313665e-01 2.7476458990393488573682364241412334004136363379795995437375289342500120899546280722137109306817235065e-01 2.4264452411306024220232531217619527391705890128705548564732595888334267354043004065167238110303294364e-01 2.1086569757876298047289616210979217352077630277542096203091357113958720674530662851772690122009838000e-01 1.7983863324619731049865296869819680596959379438634545319879968273175063276397726927257682568681605843e-01 1.5029413351297194646580024732873834714640016440901535685263109807904417736835163707596828246520246800e-01 1.2245144762680799785770926002308283484055504257674893821663312502599432463403004743557703648513901966e-01 9.7029090756036974106854055034409756432157095039634216371545560934324494764860750034942640365543773147e-02 7.4610223334647327522243100726299154246165299757927945185260336163087051549263330969092422522284759170e-02 5.5406800466875412204510487922240773352535275175815383850181928532259442602225254550474750475770338437e-02 3.9287717733750120162629217001827525893358140469290684196576798506594924005800314790582741726568573908e-02 2.6001820763775858489192575224579355537390526954136643537897465777132039995432173859341100329732902093e-02 1.6048478633480747551906383905137963793898833351422070072266245640454458767452681263804005422069995902e-02 8.6461168382846562155916431816284672480061634362173917002279086774840384232826963150630872799372924315e-03 4.0467011317905185765314708616218932343885816158242944687291907380103674585439252517610625572970265710e-03 1.2815235081508930414294606356727187876937065148082845843888149345291114513285095467709802770051400801e-03 9.0906143441922068844943477869470659196578768396146345359473372513562922982788951714143463266856805078e-05; 4.3726747846043170960505332052731980490665651328111878014486581191337359158083167060117816437730443279e-01 4.3819567126454008761764725653875239812571376326849851328029052426548913754458070665405635408394664518e-01 4.3898228392463256885551092113080992748444444146176948091533434783879833769648605570974415747999802174e-01 4.4113014604389114592992553003004553238800956198515486688081423078325328126423874494451321710352835476e-01 4.4081140799318868102757894229941487111697662312280239515944175333582679031207106469903655844445504695e-01 4.3957223989032905213514348614374284939872031653831199413564227427750601557008588695632278306874853649e-01 4.3747753870581973934225202344000885184960014653607605336471395938336466762988339611918440689960786402e-01 4.3793760497801429485803407004028311485217477283056541221614418236089644184469388768873639851159859506e-01 4.4015733721118437724350566739521337167684646535989643673785018455728447696341064334327133857370088585e-01 4.4107049727210671607255382299720383984743259947230558141989929938291039240618084693535573855315571372e-01 4.4039338955805407728376567936789189248367892520402352324866136992167906898521732603203414315953563388e-01 4.4170658778284383488899165654218591052708811675376481511434141173690884254722221196514555411219948026e-01 4.4402225514779061783225436034478332361824651211068117594540193577259374883684168396407165800800100185e-01 4.4608155752152532534441085218594340507317001886451000293918869246100269907933924774148940496197040789e-01 4.4702009494377984131717870370430849846201435555660215135694328107291551260383639390256338256959786082e-01 4.4504746171379385945996010679518332498332317614265291119761975133195102830035106855978537808295617839e-01 4.3945688378334322966912493228861440994007924162381682204287621216421291564515630417592249068995523186e-01 4.2851325444297584605640790531757596839317164819606765765904646676656354953921010597978817314257401715e-01 4.1248115451571649613539699804022956695909196661819856070379188431042663578766715265590771414403365693e-01 3.9133715733102613330968013281066394874660406533129495126330647116872412150510861845917011659375770250e-01 3.6637043467435852147661933405605830021914648611508158008798409122575781455677734076752451364602760678e-01 3.3939592409730019995452806245173542445806499099168242202639029875984147779477158192323604301180696779e-01 3.1198894616028252421839408228219639210181849145509133119710225886073499547182487825735274532445920667e-01 2.8484007300173585543822552498646428279969447112179138502037088332806823752384029729449921878412729220e-01 2.5839678104894713939703493730546124073092318208849604099162854739052592986968808634517193042889725197e-01 2.3227864558418860531028852286693209480771180393950852900544419959693331796558554615803952251489040746e-01 2.0600219677712764696700390907857493345911741700277654018768582848000918893982805699061946001212600807e-01 1.7983863324619731049865296869819680596959379438634545319879968273175063276397726927257682568681605843e-01 1.5410896638761368499641940100663644677485128590582363211540233610388623787350626240739228691538059066e-01 1.2942001369479176638126299569532364303571889042995668789635604573378029983559072825463593715852768265e-01 1.0594478379083176651028455300226904071362393073975235565722260230379529290737867832790744214620707187e-01 8.4343923707952012526568734488634998405880915389538068670457043266197220495480439659386846870547616272e-02 6.5159771358971388820593915094368151776504680379338814309879281076658347387592928795792558966013412201e-02 4.8613180785173694476189383003119244892775691885039205138025160616793488147764270797989210421266942594e-02 3.4628785833019735935039703786791100453231726625812749709204068768515455852196368820969537705336821281e-02 2.3018213190132490610694363866216813326697689415711364338570100349593250275048430889671475312823843858e-02 1.4271044757618676364866622829054631697097582026158725233303056147915380282789572376776579560594966144e-02 7.7187012739131510358866706716345113254962511408790992132590517411448564865083579513097364763977137183e-03 3.6303069971985136375244278024431069621327500465638566082585263893561495917727064531346735319203878603e-03 1.1552762360788607764380427218565946179883687780773164967352240117572695049569687871940414532363685543e-03 8.2317470527607744920662932134071788636144598233803220945378919462580551705352013814532110850716698548e-05; 3.5044377964945232613847564138665323289258873073592113455944342638395619983149725270146662497002103818e-01 3.5113025376508482097204321197777306110018675169937142204172193696408035504909410892364650150701183130e-01 3.5166500983161839349861079743051988945490373469852111838116459467303031165758219900143386836614789519e-01 3.5357355984709269508048629423700195181190715640512442257677648182612975548859343194419882401150934545e-01 3.5352144957293160409431174838865339763643339772810538668736943297915207780771222280960066503586953877e-01 3.5246758690463304406328724928563115153575537751439992980008182336788739011464957013875272675691641049e-01 3.5051374365436650707215697141225546050585884355324977376436302565593320875790629763709637562112289416e-01 3.5083398222902452928622348207355875404818048372282354149397452633747358694637505532427782591974781335e-01 3.5273161865481476444545848770629877679096423368688010247661394321068210364547152444194693710055031323e-01 3.5347219930540806437972992725842611647356576320173726372263935430609094586458985325426918441674621033e-01 3.5265710850336029445327405568741544076593066116303306329443413142559476819850083126646780765688628170e-01 3.5357925130451841142980739596575467775765493853850852118483002537840174800540829580743953304070370222e-01 3.5549462453746150069773835604955408375679780338554618418489420333622887264155115492907952273464290299e-01 3.5747230667691444707716578629027265458837711006720030322913427349230221005099315247717945205905921125e-01 3.5894176860844530897036906086579509519070895379004549372459070416448912195678716766179854553377862988e-01 3.5836189145348168215875530101435602925492443579610111830455523012512248018412896638902708553536032377e-01 3.5506567129671412734621153364372296744157780251001706389170832416432589378950652409538803954935462985e-01 3.4736788326289062746347561458918586768285147095022422709619902108591379843345058990575135037006450014e-01 3.3541235849486176321028308448136553980941424215110638940380532987159919537739498945097490208267188664e-01 3.1905667612705537265157962171614613883132731740263660856291791500038987860941438836856453560211111150e-01 2.9934950029777793679364939819193694130079141877852041995411324754819599177914934370357890971918955651e-01 2.7786352976264177506342611064845548432407467879591194438181061002018388424689192729471718628012626412e-01 2.5598348187309839925722185847579102075204602702945416845821784805356922682321912456492609970796872730e-01 2.3431552635885235726721205735292446931218883762366411843255274594980885523220114130605192289188459888e-01 2.1325288700700523928777931751870825994984486789544373280077536149657273247767909524824192878966729549e-01 1.9243501225025508005612345208427797525425936349703910242325239049093655601085163647028062540002088796e-01 1.7138158967146436568562584667224109311756529446486423012615673230282442145237254346531738875666211195e-01 1.5029413351297194646580024732873834714640016440901535685263109807904417736835163707596828246520246800e-01 1.2942001369479176638126299569532364303571889042995668789635604573378029983559072825463593715852768265e-01 1.0925462081876816860235823027053050812875870615545144408368441523177888585819289326091381842418359975e-01 8.9905039329706114496745103825924985336368569038750142556313335373957197483993064135070368057510845245e-02 7.1946822201869811887837610008892672687226615393829961338941879294454410370305651701588508488029706493e-02 5.5874596101252615957262952914587109057747342187860835242426101489581788209390849264465695645041155009e-02 4.1909067392992754161280712469869387676688385509377235995701736578314911810834006680154627772263526894e-02 3.0012269059589428140260346392500746703689943213287852594806340966685081411677097736788653783441502236e-02 2.0050215451680537425684937896045458153378333543652601417278781543556428189017130333238432756855160735e-02 1.2502264627069253149080400799633575070846968452267851628355927030094840982752290068300443649615172555e-02 6.8009471364817733217074962515814742533691389052514253506051718849452159542156388852527963702143979936e-03 3.2222639518258801963114249866686920371953795316848963846713935023037192032556169262639159451388461165e-03 1.0324221775134051157892330514707486534487987321480488901390568203555627713031399192058909373223723656e-03 7.3984039665668516448096597560893291097219152031932297638949670039661450777694715253928033241961936042e-05; 2.7464085574258575776290473947928912576809168325524716764878209387136919401070888168459821405776249664e-01 2.7513611118419677583529839535237758357328426967806760325347385471384279877118123231876764243023631688e-01 2.7547909424588292798100836185701836414387992431661295420698096061466757055150572470091762999724745385e-01 2.7708710790013109445099750568401148017280083524523349468183587753615714335355970561425839201971557072e-01 2.7723750732334705407280892929125961021999790571740313443839184742350231143201250256964031791827543334e-01 2.7642453971607820920969584579681779183277782053989376324833502139031974215669980323892994127338275414e-01 2.7460200581515940443696277072992092241043870737077667257195812770960757487159956682005665956471389417e-01 2.7480273269459351503268568674828045216721738715109654441397333552531635041718330498494767859838992182e-01 2.7642599579389313492896879581273340497365739708217212669039228609733289679492844272936110588460079949e-01 2.7704069981549246228871486012093837844010451376124425971585026202089995646690451736904858394064269215e-01 2.7618397159429068135444901166662236900357036127622814975644133899151623921298058532385005218325897347e-01 2.7677815804033089787903179388936072303206880058708751887679436087106720006176532995241799417423517983e-01 2.7825880098666486556970606233493190845651465858385330007214265098709521399879566232045563037512636835e-01 2.7996608527764335352425538259683550719257636438844004670038358360974414785777450261428452125153104109e-01 2.8156900992970480415098657121657422661951185985388146839843168259570355377087587087291978865936486781e-01 2.8182231586360574764916977359177166004535054925465156071724853091825665052152122908196894293905838460e-01 2.8015042580716362978538752879686680610448942407151089012142489098089162540330888166044121661522751683e-01 2.7499554142227834333133333286020230831360660716422304773508032394890139271244170547997181839526305908e-01 2.6637067369024791409722849799716090142453133023498039568468306257505151080267481701067790559106978088e-01 2.5403793139511744685252012137885037965412625108861332457245630257346522166794459212039316390023645601e-01 2.3883271532987616209108301697952510411619621936926927644308966522406189254017704484488452545795344146e-01 2.2207587074381753127125220723957882916510025311036158198307574848293310751207786981271547901584433552e-01 2.0497892249869466740811061027686606571327209296855326273402920521749884774039374337904829541465149548e-01 1.8806462241819862501127687182743244203843437952785098361690957017990962904669506478936613286433764469e-01 1.7167841282361918048302942014051846650377589243848479635331971930855055153300954453454819716792311651e-01 1.5548033338156947576378913032046874782129746082577167067444060362717980445737888626902501780655270314e-01 1.3902441575251390236018561843213572437952265519571992019699955231422464098315195355517777953558751948e-01 1.2245144762680799785770926002308283484055504257674893821663312502599432463403004743557703648513901966e-01 1.0594478379083176651028455300226904071362393073975235565722260230379529290737867832790744214620707187e-01 8.9905039329706114496745103825924985336368569038750142556313335373957197483993064135070368057510845245e-02 7.4384006709600373291720993601557630043013394536098433814367382548763357683980265153618740406820077131e-02 5.9851982555111287983400738937472840274558978205538174216689596282294517561702366200965166833519474535e-02 4.6742232280134703492615346725251985836980292623349285369500941311962368618989933080470986261727673188e-02 3.5261507520597544109183691844030939136158525851137886866952565921522892404732169885481110126492262499e-02 2.5393431967509184203777760834027270910099753069249464499959622169462092489157511120239317273843430343e-02 1.7052218414251408902663888427970279585957628658557710719128582651563765917303826866197125566758643425e-02 1.0691032144477638118497926583815075772864277471108272739367981027384236091075937880928952495986494959e-02 5.8476267111135342731796157202118846059162837887713911583121432477000895493228432338354914675402629389e-03 2.7859290309002870290050299756707332510091715260923770761010691979127860801867811700596968268775471928e-03 8.9660595191154377894455546395306696780726059150184294277799088190212610116729596028499231316679341130e-04 6.4999400977511356381546532802572978161439570012118779324832945560042073319581217422008228712761151738e-05; 2.0985157974753698809921353812179374014483272557668679060294936261028124707482041086339990322233650209e-01 2.1019574358933970977165320545775585370539310582083349920632151203928080662274181532987444909650571434e-01 2.1040708723474639112084594798458840226269383694306927663675375116433941725651227491399263927348528562e-01 2.1168960188974157014002628742558360114797823238583072214111867447686042000291535673592653233728339517e-01 2.1196747031306936625140468319757976426660853515756041915759897122886741095333607536118252084475401002e-01 2.1141797251025847124370235971699567690585019913406837551649553907975890136429418118799267061588564563e-01 2.0975258741654869157939163960655319106196891800393538443311591038536878770614322350394753386348290777e-01 2.0982803605808986804389384252450028872699747375617433000176924025233105237647440487146524336415062420e-01 2.1121084259666983932686060663732271144724690577287107733291497315969970610688498423797640569504813319e-01 2.1173068674491906842970509516390963061085869206424768996955546959064619681502400301314112182566675551e-01 2.1091834356548143139998823213695958465887699307972634353546757670404516089523481018954210949500560662e-01 2.1125798066686529067719140562798135771650720271388402799240724152784282358767846847705918103231724367e-01 2.1233839404347430647052358365774944745009952624654467143131610036958980290911182217959668620033489483e-01 2.1370274388857200400092937118492772357985779518638443584839402335128070171433200325004808584421020933e-01 2.1518739044157921264796629365790553744352474505265017596530550184024812279829485068726805921406398532e-01 2.1584586260956168548032202869068701655823420515204828251766979144848581457297457390327081646838056070e-01 2.1523800996730130476078052478930283051918345655538159894639092632669474892167050345714112524015341452e-01 2.1199494988446998755840326931043958076303278939645243738095764198348050145060763400935961424146667323e-01 2.0602048037260872184921424017998998479224346371992862012088732209950929571709207515301433508786706738e-01 1.9700740257839768020804286850430285005138811261788983279384548449942682359489781549301121569748017521e-01 1.8558047001246342105951812371745833128903673238141012673355306616980035968223401532534170853753457165e-01 1.7283759463937677808789655954826849059347043615423004034930161491426306116501165006447752475760699561e-01 1.5978899966839024859190587567621381270485699529201953989768737269036879710900985165707334365177253215e-01 1.4691115319373062633586471514928866145899473755043098953916141128195005438534369829893220205990232412e-01 1.3447760985812688739264743467360634586601388250147488329177397820326493422152571813313361866757041183e-01 1.2221170895580666338896799986559143690570370654735189953979579558706442552347287740837803430354797489e-01 1.0969717702240105073698955445145111598461829518047931116662474063228099655163422681068145028739324067e-01 9.7029090756036974106854055034409756432157095039634216371545560934324494764860750034942640365543773147e-02 8.4343923707952012526568734488634998405880915389538068670457043266197220495480439659386846870547616272e-02 7.1946822201869811887837610008892672687226615393829961338941879294454410370305651701588508488029706493e-02 5.9851982555111287983400738937472840274558978205538174216689596282294517561702366200965166833519474535e-02 4.8446267934344618728457436208035667279071529218270056988161722377536994814914084483198593855330140547e-02 3.8072317926496932780143554284518975807406184655992840812006472654191321284691257949475662336197498280e-02 2.8903633316363764951252875295011989133527838063847165270619502670571577296298799522979154520360094548e-02 2.0949145126005640723482714258320577686373234995130021351813086568921915053843413056005995653649210255e-02 1.4153639024265482122114680768530418934254810920788697111525178634843075712132028358227227361481230133e-02 8.9267908110015972988154487391231221399137456551756626740311935565545301293951185983579613955996823654e-03 4.9061557306678181943071442019280409002712511275902729804835483441500691788756444782562766024711932216e-03 2.3542809584114092964822436145843107914527296711810119400425860625871782988603740170959116740323708434e-03 7.6472259454140159706546926156169569325487829809189473159551471012947360179105574549314327885962041311e-04 5.6533834826997927158738451423917206557464068713194690944723989650868220083527099564147129707457101284e-05; 1.5588047385307931859767285123884283313299854971092538262004500612229518426289977982554117020318310499e-01 1.5610714073355556071077593646479312789624695480233505336504307759023069240517425090991836998628972752e-01 1.5623658650103045831889302906535269492342520525010518134658803796714054632197934523914108475025874715e-01 1.5720195114283536343555798190425375355051238074054996815776078942595315377231830713297832214717751159e-01 1.5753859442278282003470833644854697240592204810709323531744134391867215223047400639196962001215476349e-01 1.5723346598494482818066431247669831514943091685072096419292410496245868903755490289838701560179771441e-01 1.5577627456914934941095031657660039611208959177230505989906234743776276848317384325486921207626945838e-01 1.5571666937089922288112651773348557691259481782768364014338143235086435161224127207545023909137066739e-01 1.5687280541660330886016607216947572351623418087471371488966041241299202436287181181880846090039382446e-01 1.5732850943335755220398154449023025279020503885226024408653891985234939975391516446336723769026467972e-01 1.5661378988518106813625272877672962221608922159302187015565331307664666412731628209718023119972794274e-01 1.5677256490542692759789889982651778066388718336604972365155194646445451518784379925853974631828501703e-01 1.5752310850270121640737938820869291348827515000311193698355170414899220249043424483112112283426294675e-01 1.5854254782128258472877963166259370385522869714176561538087666874867470702909877883606748187384241837e-01 1.5978377256297454598290558316855637467182538015403046153788488141634456321471345297033325593319829607e-01 1.6055108495390453439361349783146805294737875516589373084870407426046366423669577689448783952480287396e-01 1.6057315500312938019492199069995523608030993818901881827519703537398097758043960363568834468497898255e-01 1.5868243711764291009400726365453867019666858062729995980564377275150089133052127274947040200685369457e-01 1.5475119851072613780362154502519824331402617652652163532506520207522535717349213456596993316491769334e-01 1.4841072709063722620997324343053716150627625338499159095997036633338105173498929550541204146176262830e-01 1.4008817657561660273945138338818085109966523301100620295550163486942864649332418993053005984398814681e-01 1.3067099935388849277241968555481930300166501043753361241596734172491260149555119701157934124995344980e-01 1.2098027334719179712384548829106220019440773448077032286873880853440388827741508862430673580038344733e-01 1.1142483080263673372850342459003219442881328095196412066186112978153229594872624165325600396128207094e-01 1.0224929029185837522459876806488525535110352754997434956674182574048855865658216455214428702207820853e-01 9.3231653442854838470652718690155466027779569618864071098280135828238820730061492516553700455845252888e-02 8.3998934877532012580033890388337661076436164972233126067999811621562000156173304861501138404062089653e-02 7.4610223334647327522243100726299154246165299757927945185260336163087051549263330969092422522284759170e-02 6.5159771358971388820593915094368151776504680379338814309879281076658347387592928795792558966013412201e-02 5.5874596101252615957262952914587109057747342187860835242426101489581788209390849264465695645041155009e-02 4.6742232280134703492615346725251985836980292623349285369500941311962368618989933080470986261727673188e-02 3.8072317926496932780143554284518975807406184655992840812006472654191321284691257949475662336197498280e-02 3.0131334752858474711080190379439906621997724648575924904175862225926308668146727296070212078036661351e-02 2.3049545844830785867640516309022650755433176108104514056247248326538427117110616130129100162357236840e-02 1.6835408839119278784362294124378903492125492125958964103931618299778401477411013684108029930189873390e-02 1.1456599142758819655540915024488255296126596409042177913650714397550892444605902289040166479708048922e-02 7.2799250004893108648865374610014921274985459252461466841594777194376888480978832155225370399921208647e-03 4.0285134247456719172467059739566232755058954115334359589026869095101868520440489026528601392036150911e-03 1.9494312996614249695368470779863100140409956344971927232422509554659120541742032764358540819912310914e-03 6.3861563432705991131077318340452205312779412146968306825338824924360974783429187097120023355931574364e-04 4.7969544399507917422493792283054672887451779966385974737078074283385151935892045303583349398239763836e-05; 1.1199382233597090735449303089177950441447702902805324503704313086151912586429900216285111833356368817e-01 1.1213184709250835902132556274439958381048707883431989383956618082471013060979114685784838955941539822e-01 1.1221527457760542421659809080413157465935295671218428865173028943472646762710705900264518379662543928e-01 1.1289782344101461356106435916170505395624157646826059497609127042924142788292129021869131477133293621e-01 1.1323743061072069951144447347548000390629492997425449673771850265141828404822352534303285818740229417e-01 1.1312240916678487788906870728588704910579637957833529709724704285248620806411785079296370124022574566e-01 1.1192619523811450712221556189192325006945078470225685328215903068086626444639867969495954648269437759e-01 1.1174438752807524741502210210644409890989628663596813041762649818483156386650751291389606269708660601e-01 1.1267013020226110085595420641443115210192480527637938099933610891537943650107729605258163541046472635e-01 1.1308703629120646258645085938066725813506346111780822170723535525849063610735956148988440055958325477e-01 1.1249145932946250947611983398118758733591756284296330977319146455176065167743007189032680728717209897e-01 1.1253948623911576513575848725282578609843383126493119627868576011578172731145541503491331647054679877e-01 1.1303744239948799421486788741600888034036611021118522548348619177721713812062546972336926319981004829e-01 1.1375006017487300542179682043620738415258097937895727169686617427986131630722486870420126217926230661e-01 1.1470847366308811812436501699757728122793688859947178070478636012460759474026485521916455504703570787e-01 1.1541294148117554862882841048244503340173624208066450972143499196165136550675506522777803580869005024e-01 1.1573992928466404218621654102350221374655615053415768077944062832126093949651077409132519225793135340e-01 1.1474135848709391780595710969425833065999248530959884234689800266978137839988495697393943805482914086e-01 1.1231374583286230059325831702119720889424533711169008437515843952021667113953253918652189032556496106e-01 1.0805831574047364131338684939293198390936746453140125423452363015350093065405414368320737875982059392e-01 1.0223265081422405887900630206166101182053494888092520474106472243140668378862579279636436750905608671e-01 9.5506223157251298760091164024131846279229859446522731825637145459287527094232742663377991290352479695e-02 8.8540195858405828094229739868420580387927828316815830096388139165202574727902691325202069147492374032e-02 8.1658238017927739883365679456577097937302424749753996687042234512562506377064812634526548548973433592e-02 7.5103525076065321507107903902497932986022225385331310093253743592156593874708857419140089340646938468e-02 6.8694238995288012279504955104713548632407808296245846030099614509514558189991945853966450780400279689e-02 6.2119039984676817720404874555995615639354602374253632443151471868855815269109115390693664565932080295e-02 5.5406800466875412204510487922240773352535275175815383850181928532259442602225254550474750475770338437e-02 4.8613180785173694476189383003119244892775691885039205138025160616793488147764270797989210421266942594e-02 4.1909067392992754161280712469869387676688385509377235995701736578314911810834006680154627772263526894e-02 3.5261507520597544109183691844030939136158525851137886866952565921522892404732169885481110126492262499e-02 2.8903633316363764951252875295011989133527838063847165270619502670571577296298799522979154520360094548e-02 2.3049545844830785867640516309022650755433176108104514056247248326538427117110616130129100162357236840e-02 1.7790886822996463398033053729932527929028515612349045247038330282647276611785136447172073185758483721e-02 1.3115221692059466801228813835704913727683429780815827667313953115827279093220633356162958424076723562e-02 9.0031499421860104061633813361845411111290779709875356667033418910019413430530562608456912022575683044e-03 5.7768879151871458334037459160565387465498903211377152574360713396610154067619515968423008556598641895e-03 3.2293673516043089575070401751632255661976737917149328172197506148119230162959883780637158739184348325e-03 1.5779824635727042745261953459459436037674993374519752855523825121586051249718359466849829185300298286e-03 5.2025195688879138285377767849924403773207163731089430932995047218255459658406993775037777318177364935e-04 3.9526596149182076231198082913980788020236236581035979190885002658905359058269603075447416772169050351e-05; 7.6986405869364031951494895121965117302052150263872981469236797845260089790487501786346957711896691461e-02 7.7060793837725549543478787672528362834680267160195875508684610308025025011392610252917481564583363836e-02 7.7120605123470857801909242330513667604938883053041079099481534090466399878877821542799881595454136177e-02 7.7570502325027716764929604499218332482347323641654592649722924637014067515144369590754337990266401734e-02 7.7870995948690528515215464728412009351051911012671306425303090877126232676784861546095220412639840451e-02 7.7874331963646945624959730483920934004572367564136669683824812503208705873007336450751244378797624973e-02 7.6970524961535264272086527737414375351914146882073802043509691026307583454319615614455291373054451135e-02 7.6712514266850950394716669339116428442754467069392852339449643780493180728733656831504221468063713555e-02 7.7401486227194515791553378320347804993978891621171478738133772314899266249878961997941888289119198580e-02 7.7784510428531695690803047514637362771644552951510202523057455478374326158238437650601198873379265630e-02 7.7313944939131726637805834323762312015995005167611146976236663789727544984675436741047825451273938452e-02 7.7309961741224917818771253276164137828762316438209912367636800968083084354452030991434826732659820788e-02 7.7622966902444710466090109430278735154104989187542368399542406861555140785482528474830533177352720262e-02 7.8086552391603923783248776522315057833376913059979787489285792448135891734727534125102495574441551238e-02 7.8771577330642644157208040269790531647465183689362000734080418098082057931059304645577517739695105407e-02 7.9336427042667557372415915235021253886753696633703311455071484926448850897378255126534601600628875731e-02 7.9739860223353231759588196979174525918312008094581092075219977625508712809827149675054756989024074976e-02 7.9285093358152925793519259302000431378700348025427684970962681676865912442247692536190974032687913762e-02 7.7894802328897303168555643491033354921326035317368228185410143640436764479400539754199643123333719962e-02 7.5205992741369421826450196447939248866543992368898504236801729105143877955280055452888257091372051022e-02 7.1337017199496349570667047528830992714698245884396971188249284051886163682720897718157807581114363146e-02 6.6751939450132549867655389987807089195431604003745934564901509050099355679115802572738702029681507111e-02 6.1947539633476012347195797388870112639625501241295036056785138816656187260017181644221109238183523088e-02 5.7199321360781977230396001341321092337879352860156454902493574162955015016903855989610028451584152031e-02 5.2705361204834636442375197741854637767212044887714295699572563834367123150480542215768965765708149539e-02 4.8347688489575774924697704653891782193118835786381469328468247312450249226509472793638535641428108574e-02 4.3871566249136473989099009632776826296391177757078450791254127011433255327455471056169933766056335304e-02 3.9287717733750120162629217001827525893358140469290684196576798506594924005800314790582741726568573908e-02 3.4628785833019735935039703786791100453231726625812749709204068768515455852196368820969537705336821281e-02 3.0012269059589428140260346392500746703689943213287852594806340966685081411677097736788653783441502236e-02 2.5393431967509184203777760834027270910099753069249464499959622169462092489157511120239317273843430343e-02 2.0949145126005640723482714258320577686373234995130021351813086568921915053843413056005995653649210255e-02 1.6835408839119278784362294124378903492125492125958964103931618299778401477411013684108029930189873390e-02 1.3115221692059466801228813835704913727683429780815827667313953115827279093220633356162958424076723562e-02 9.7723255135677417519024383065643070000671551835137039182525140748129916153675345409205126749189889673e-03 6.7826586721576780658088365134261321080551253104166152831519556754058660670211126263876231135927698961e-03 4.4053547404585839083497200092450362880927094136472455278231697534617646830618031474735443966778610361e-03 2.4898636650787590332486594703218618208379728654908003521210992732471728148741939273673403977992799279e-03 1.2340042562134629797687657982570254846111818774864595279718905705926873820172699117001155489418719134e-03 4.1280105251062835429609237734949624737832463866548879721850627046434981737339795944451001825799570741e-04 3.2072561066441641818857423885708482204216117364847413546792571007826767623938970994041521209649308194e-05; 4.9559552759518616059677067906128224392049395675114992947707393779446281657477832810360850323656252289e-02 4.9592128613016504245463307975170076834674361924519224934355994941863789358193226812562548426209227156e-02 4.9638782062768504225347377889671633637156068245586631589087482793746355569686659808164121215363715687e-02 4.9911832443042472631098898196051062930526530570617885746309845895124499730662716589954223411163790853e-02 5.0145520888801044933266958587774335902745387063501511235262277155001548809541748615815148580115343107e-02 5.0199845017606807941612519935474714821406758608888149322717856870751985547122901040607381068165681209e-02 4.9584173327768678557455791261534735216779201563213126443159318678036270325307817144541550399147821533e-02 4.9317004959266891885785364610334081677887865761422494619263455804756641185621773231419395555773055444e-02 4.9778262450342270856465491014484207127043870373003270325442203972735913588527737034788749633605957641e-02 5.0107799092138864522640520409801696061197535145731142624708637047451546836881710928679762403091786271e-02 4.9762221233365145307325608117556942700644198918471431234283326614165939733315877313528342752167332130e-02 4.9745847112630965175228392032371009604970673724543449830691902929559316423484005762855758438910032794e-02 4.9930172978304714055471822916723179143723606012342779157848081263651042834096888564531189964473074679e-02 5.0206168050711783794317131957071197897366688061996357812911854648349072938739296321547912910936646931e-02 5.0655996345527841386220336937442253928412844100988611791206761667592412340112200541564572209794322033e-02 5.1056848235694491048211684755598924639536146712020983894328716767510170990879981847913617691332269447e-02 5.1406736750598424487722284652676512889173326447927140141496095045636572496598781647872448923422188823e-02 5.1241756863260883879019233493102423711510232692144462702755906861340607322862670041144117101458204111e-02 5.0517450141122289470619316990272558767377753916014866278323152100354603522746180329936901537225607546e-02 4.8948910832376685327719459231688559017739386112935667241135675501844060584163786574362876135289016599e-02 4.6559595212128414688513920835164676816063683089185179734370806992590097928276040237041455345880086368e-02 4.3641428698541893609433118993270219960349151904943270675823263567839789967512169245524751545136197568e-02 4.0530505743611385153158241251972869748900167923686969735776731533856968800868999050908972555491794279e-02 3.7457846524276127077131550293178535533217020087364175299126546507017918926070996070890908009407394216e-02 3.4565155233919722204126753895680608254720485288349432301812663085309586790626549135200434608376489519e-02 3.1788665459512957063253211131171372145041106651043271296086055371626026205484643772184148071698418409e-02 2.8932265779190935754268724261310635522513915005739003988443759391471919649250684928935663028526618529e-02 2.6001820763775858489192575224579355537390526954136643537897465777132039995432173859341100329732902093e-02 2.3018213190132490610694363866216813326697689415711364338570100349593250275048430889671475312823843858e-02 2.0050215451680537425684937896045458153378333543652601417278781543556428189017130333238432756855160735e-02 1.7052218414251408902663888427970279585957628658557710719128582651563765917303826866197125566758643425e-02 1.4153639024265482122114680768530418934254810920788697111525178634843075712132028358227227361481230133e-02 1.1456599142758819655540915024488255296126596409042177913650714397550892444605902289040166479708048922e-02 9.0031499421860104061633813361845411111290779709875356667033418910019413430530562608456912022575683044e-03 6.7826586721576780658088365134261321080551253104166152831519556754058660670211126263876231135927698961e-03 4.7663331236377046806697265173428188062000615547085652162026406684580576167284841889025839752893317984e-03 3.1377274458216360315879090793730900480211178748958918689946360445702593459774347750160126452793217241e-03 1.7943073401050911652599374758795059597230695663496482196685084755117828513297013803520171612355005425e-03 9.0302992041151474866795966422878600942350877971599846577359433565145589542736313816433811614206550357e-04 3.0791367932238949854538644739276413570420095660096464053985103592601683743119356638809377011143502579e-04 2.5338279249586751395462009439468753858404695271331531490232898323659982259661382499339208072198865524e-05; 2.9769609091941155263252890027476093185978747625894397752703852615495612992185064164434992959958502876e-02 2.9778150023251365059330671800117900251017671834395182491321555132577193215776133458911823272213982576e-02 2.9814834605784955386420564730768992706290895757143857877175980158194923384611138643075545922363855925e-02 2.9964750157899721649283475337898855586346460442448309029898427663527927857330343691524983912379509714e-02 3.0130422339716445437921218761634228526530442260347424699685479028123060705500244650725015770213239645e-02 3.0192538623865796574229952718986301577607179068286305326904466949842128761689099013166403073813205105e-02 2.9819225382023062401368262539488250273367251671564062413573988679686340061686935895053906271706140674e-02 2.9586555174323104367034411562269007691987286057100417777011880858557651452252160360920358071549470428e-02 2.9855692692473602592275380759337353135820949749373477882022739634524888346778936027364261673668208599e-02 3.0119162188709346651273342525164667740870421220480922362434469929674056246070404617144667772412491821e-02 2.9888687567722808171403172292052210847412442064374109351650666448039339190987466929845460364509761924e-02 2.9873271340253715477638397190100049169234288392295973747057975699391749815915549426855313090512224347e-02 2.9974936945643489184219434086918166387248339836033916283632122472411722459734233728794653746596156468e-02 3.0121012044635389443976946164908632071698240159176245863961757984949822748949144595270613838734508063e-02 3.0397207530363655680951208660693467894124394076739468490373262666137749050856479187146918624829048703e-02 3.0646723444474468952114218943987674689716531608519724709392317049265949687693894308050755551580991064e-02 3.0910574894013586673424100791685614573944925801836328265360155894715319788101582367998884066612529241e-02 3.0865822666920199019970643560276942136118649712261629127741296010313740081060834389330049532217140864e-02 3.0538233589897796682868868920786727976671375201344759622181484467448304076740326572410973592626184138e-02 2.9710425286902157248590705190268472846098760589690733845205274083378421419651565466840598768268109332e-02 2.8350455669171169835503965180006312068084019347178327360365533654655020304627323711345328041329151450e-02 2.6630964017523702057737574116698462546786789192162082268905617523168153540853685630809452614114530489e-02 2.4756690660297772636683292762101278098679307572057336135864702899903559930794814565340903109293780883e-02 2.2890556916070646209317905499952743777268023132917841786908971672009229547988722900231658182539284435e-02 2.1148411179110166961935378280019698063005484409536798210238175008033930514393855323381509912981452094e-02 1.9499953678038879509176125380812888946347844856069226106322831108473766837601984120882772689188274558e-02 1.7797252866989749361952682127898244655172998241941467416550576606839631491070461372749295569017192388e-02 1.6048478633480747551906383905137963793898833351422070072266245640454458767452681263804005422069995902e-02 1.4271044757618676364866622829054631697097582026158725233303056147915380282789572376776579560594966144e-02 1.2502264627069253149080400799633575070846968452267851628355927030094840982752290068300443649615172555e-02 1.0691032144477638118497926583815075772864277471108272739367981027384236091075937880928952495986494959e-02 8.9267908110015972988154487391231221399137456551756626740311935565545301293951185983579613955996823654e-03 7.2799250004893108648865374610014921274985459252461466841594777194376888480978832155225370399921208647e-03 5.7768879151871458334037459160565387465498903211377152574360713396610154067619515968423008556598641895e-03 4.4053547404585839083497200092450362880927094136472455278231697534617646830618031474735443966778610361e-03 3.1377274458216360315879090793730900480211178748958918689946360445702593459774347750160126452793217241e-03 2.1044406893712341123237833574979662076480195449990044571701238980237159314748344635309385723460328670e-03 1.2272253566977075530853084036783051082530710526179262402210239731253624489172783894196948558281797703e-03 6.3470039439693471866403850829592223842241695138086492964814301771768610369078280891498334620837936141e-04 2.2186997590501365125950808187358989949461169241880291353163441491748316759788527872369629665193157088e-04 1.8614805070424412672240896839544112194901458224072667979414405042000815292244091136159994466715680565e-05; 1.5662758940311632367558865829330725301991422677831331517781581215074250793702390932698528098773906222e-02 1.5660162868036060998240030235318457870722369857875358676121166836162830628615393598796697646384152862e-02 1.5686911009163803971353169000787059820848327175908723192481308239828866832361074461741417220005144376e-02 1.5759000791932524523259062604712529951535749577501286923080274298326183698866429413729931291162843118e-02 1.5858121806114646767238195373420458528009883119962161641020715723466626077931462911378778280508756121e-02 1.5903211763291656492977820694226950823349557207816883432248261009464615821778946432608497139869287623e-02 1.5711190558328692037765137653408665750107263913454543256124956040367875835491558263153712163927727272e-02 1.5551651346969491351407578518313426286057969892897156157641219148508970941601801517395596418756604859e-02 1.5678929532161854785816471500603020590135504268767315435526961314269204639058043308812552524062904283e-02 1.5853277000921894406321643074515018259600490578858405923020776763841342189507320209382175399798814106e-02 1.5724936309666010940929436584235510664180468113063251621670378271530347502547312744823539459433458146e-02 1.5715887365569053944650686412556001344404785380261801857405073838135876809899193814200604344898659991e-02 1.5768155194643449042945940900235275892947415056409164315583730648843765076939009098915334753096284128e-02 1.5833638411673090144972590116838904312926448283062693126795038192699765900067645767862304341209526194e-02 1.5983723186560046633945303306086620103057675484500934594551677683066829175734097427461470110278566866e-02 1.6111921339506082992193858285778800757600951104292989037741161093922112051528920165417388754319935686e-02 1.6278899315734582541627170033838203802302294378031013004514532588947176121277835602782000927157538760e-02 1.6267531272542993520876973452050589967638509528996204922632952138411792446741941608636621154774857110e-02 1.6149010074886621156153614559862681252472476540134727019028099440415257928217813805911637194607191965e-02 1.5773543861015504006649927742505073420057242936559137874409071364297778731645925348319913834763160767e-02 1.5098992475307027024437046639974908354456469111446519268771165595341693912102862183233255416588312651e-02 1.4214182033344285648810822762405134627318452980996201528938818595989504171205938331688988645639963606e-02 1.3232248089141372623565659859672102435747795211647148999166730183654914084427952089124693056708029159e-02 1.2231887873835863962870483085356326349121326234568017279800123902151487620294152102520544698907512422e-02 1.1312777729679855988573618966902630637744978694761729318394432818628643506595414052303058073955457554e-02 1.0453208537162303699515384278464408607324798285874912538231037933566701702149050389879319276959111336e-02 9.5617867606181307644745714237888268532495357806113440427613776655488554261885380906157357339627407788e-03 8.6461168382846562155916431816284672480061634362173917002279086774840384232826963150630872799372924315e-03 7.7187012739131510358866706716345113254962511408790992132590517411448564865083579513097364763977137183e-03 6.8009471364817733217074962515814742533691389052514253506051718849452159542156388852527963702143979936e-03 5.8476267111135342731796157202118846059162837887713911583121432477000895493228432338354914675402629389e-03 4.9061557306678181943071442019280409002712511275902729804835483441500691788756444782562766024711932216e-03 4.0285134247456719172467059739566232755058954115334359589026869095101868520440489026528601392036150911e-03 3.2293673516043089575070401751632255661976737917149328172197506148119230162959883780637158739184348325e-03 2.4898636650787590332486594703218618208379728654908003521210992732471728148741939273673403977992799279e-03 1.7943073401050911652599374758795059597230695663496482196685084755117828513297013803520171612355005425e-03 1.2272253566977075530853084036783051082530710526179262402210239731253624489172783894196948558281797703e-03 7.3543428937442461702572694967495261180912989395428772370014043041993648278405170198699860205882378979e-04 3.9144501487427824872041879648720687151718312538621022698771976252348494261746113640142494169581014824e-04 1.4010584348239137013816220028330675609757939742512133705289435955169545367138569373075982741930447641e-04 1.2796417634794418336108336561801406792045336486380668523268232313462979132626950112948200265342968139e-05; 7.1423659586396640648038135498343655671014994203807608524966031582183662688948563090473780513100264017e-03 7.1366119167027908602437381087808464858981450244680176544848113104762947925909695519942177707923394126e-03 7.1541413078961589770895622786557883343736421699490889697916541165083955853765989499832990737423978098e-03 7.1832059397422428260616649139276843219353359136833848615174076318238349308801700150493216980632823336e-03 7.2345512580989044920648082472115853159246170565927916562862915945535704738637917062853951663288941304e-03 7.2593980386978231258814362510106967163738390203549755800433119611461434907447081162412827124434442552e-03 7.1789556176732891694339556914752023371778671630010063114063548029843186674149454478705840521538378628e-03 7.0877505770099766461682045083776356373714467522916644017860411530579393432863748452111971665811325534e-03 7.1310642942296784932979823905073763196738147093895297972367915404871192599625321506147597855374530339e-03 7.2274414020117158548546759677238825204252362175336088557030538619148686979905410975192237830465536898e-03 7.1729008625628403568814569163876134802411678850117328841992590378707881684015970921881800942800801413e-03 7.1667502906068139166933268734148097052001684014436488001382656460690827340452738095210991959541744525e-03 7.1908171491519278995641417619659793904937572283427216106591583932381476238057589052371633164892599790e-03 7.2149046824036562279299532436272967040015200147732167719484006861022450564769756538357479728903637721e-03 7.2852194379658083087568888244116439200529010062158174588374502871098591918362832593009200151636345378e-03 7.3401127516690907212846555328870894889954587013303435723451617918097053623892224312429622951149115546e-03 7.4291735425132767689861991281129741514024041181609705751526131374028763977503342244369708119083525434e-03 7.4251732429703515106999791932612058351240423561255004889884389603410654711857783859667814314901031575e-03 7.3961297770957035010155530467715205846888223532593298267192741576711613109737691185603553971700723099e-03 7.2598642151592256877847738435093083918580901563588299671506292718692291663667739248878061231075281467e-03 6.9754597757976899922358027783896092865543540789533776475361394604451451710901105384695123165611686813e-03 6.5907535073612974530992541189961174641929605612206184669556136170874107862517004358905572587291967468e-03 6.1448474046314136076808260524905088922920623681030820881572926598352156151127123884692364753351353819e-03 5.6852488546684684847191983253082570139080511956800784009426344135833435008482015748576742894969625033e-03 5.2548017686593034831362506424101166589767095716671122009832745024832628930315896805611898609036561747e-03 4.8693746476035655091338685719623403278041609590889774453084674186675568184901808066242461135495545526e-03 4.4647225654440249077208668816703077308089613228051257792289312064280107049593011052874789202010349412e-03 4.0467011317905185765314708616218932343885816158242944687291907380103674585439252517610625572970265710e-03 3.6303069971985136375244278024431069621327500465638566082585263893561495917727064531346735319203878603e-03 3.2222639518258801963114249866686920371953795316848963846713935023037192032556169262639159451388461165e-03 2.7859290309002870290050299756707332510091715260923770761010691979127860801867811700596968268775471928e-03 2.3542809584114092964822436145843107914527296711810119400425860625871782988603740170959116740323708434e-03 1.9494312996614249695368470779863100140409956344971927232422509554659120541742032764358540819912310914e-03 1.5779824635727042745261953459459436037674993374519752855523825121586051249718359466849829185300298286e-03 1.2340042562134629797687657982570254846111818774864595279718905705926873820172699117001155489418719134e-03 9.0302992041151474866795966422878600942350877971599846577359433565145589542736313816433811614206550357e-04 6.3470039439693471866403850829592223842241695138086492964814301771768610369078280891498334620837936141e-04 3.9144501487427824872041879648720687151718312538621022698771976252348494261746113640142494169581014824e-04 2.2277673279422652314536622942276066281806947176819556455788291963755662231165490326152393687305260749e-04 8.5718761821007570063237904198549343467843377692084747509796283037721733873056217259746249595271517531e-05 8.2076107902424014885092973347447083167465876498428641704638414260215351335395083730898450282641336110e-06; 2.2131269268623291907225985223012331668715278560042925972522026255887785322648232480092926098427835424e-03 2.2090479343110681277765211108554785045947300949783556288049950824047429157716208827974886513804016289e-03 2.2176888871153816590256912805181318730114431304375436781615792698482731963547962253805967268834100874e-03 2.2265083198010385493181445155848412724164288678952143102147895874868782003530901759627864119886695124e-03 2.2437001020040447731704155348886726873684832198044334695701095977323618021466768768393524920799460681e-03 2.2520382041252464185450566569599883345434184703878266426015490308080954790126667690905446489257529830e-03 2.2292486590067395181149853092129503653035559723476877648207009752560382064580983468056728419501273153e-03 2.1961547562983165859171282596139717545169209504272615394155556302589247501202151795566657556766574350e-03 2.2029478041103641550640079284071262583283267553495162825330180019131852177957049275636883205601979009e-03 2.2368775223690541496864026045278738839235704454197682304996433796810801441362932444533434445978046993e-03 2.2235099526045903867899119294877568642702766624258087407102725760078478575206873411916518236982292073e-03 2.2216344456834058835739704143021931240671670001290502779577365164164803387339848535457485508516508506e-03 2.2303071929705575951536787194357411715512819079332342120847124516965362474864824141434273595880701230e-03 2.2369194793613784121322352525824634620224603245679313507858137425915591544858192029365379476925449554e-03 2.2586389112779884853729674459472147829366335091905022453027364401036289568088569509822098088766527724e-03 2.2751138307519213292067118289134193349519911121106090330501610942447441926026638012497918605008283343e-03 2.3043885103875333483228582534825348490684487877440329689363663005729906037527698559114340592563970089e-03 2.3034695351009015091477261951831195668943888727676427181991770510246418920245012583942313765652609915e-03 2.3000744608419569140705631531898722340297906226988010654902732058399136261281262297901026068346328363e-03 2.2686626470076071092606365539141893148949278317509679942899222401764854070670704421634501937652938980e-03 2.1875537393353902547338220684611837013588532901348510739549609641002973511306564535484653032921605766e-03 2.0757484604022892567007385625949107045283403517968690580372322018541741217944425032426335055835771337e-03 1.9365662599447971388224573963115435793721556316371268393440715445637598717940483471836760387516551999e-03 1.7960805202994542389160479882470727882623045226841398003342708794076009261154996607400897227346024211e-03 1.6556687303565374596944351544732972897822901588603090533070391057552708302999478094598744075238232256e-03 1.5378928810945167692137306303505174961747691419270792934847252444873252460774116346589186325336456643e-03 1.4123671059147793680525002538488331088162679658394912618062482636428089925730201743370087474131508406e-03 1.2815235081508930414294606356727187876937065148082845843888149345291114513285095467709802770051400801e-03 1.1552762360788607764380427218565946179883687780773164967352240117572695049569687871940414532363685543e-03 1.0324221775134051157892330514707486534487987321480488901390568203555627713031399192058909373223723656e-03 8.9660595191154377894455546395306696780726059150184294277799088190212610116729596028499231316679341130e-04 7.6472259454140159706546926156169569325487829809189473159551471012947360179105574549314327885962041311e-04 6.3861563432705991131077318340452205312779412146968306825338824924360974783429187097120023355931574364e-04 5.2025195688879138285377767849924403773207163731089430932995047218255459658406993775037777318177364935e-04 4.1280105251062835429609237734949624737832463866548879721850627046434981737339795944451001825799570741e-04 3.0791367932238949854538644739276413570420095660096464053985103592601683743119356638809377011143502579e-04 2.2186997590501365125950808187358989949461169241880291353163441491748316759788527872369629665193157088e-04 1.4010584348239137013816220028330675609757939742512133705289435955169545367138569373075982741930447641e-04 8.5718761821007570063237904198549343467843377692084747509796283037721733873056217259746249595271517531e-05 3.6335119412346029960746687651304453631054003756116836334723529840553002558768582772664620963033537584e-05 4.3019635919930306697662089333137399337350131366188590305554670177019148982162100078028869899911321149e-06; 1.5630630150655032263151572708487919556834843498939344659336291842944295451840321215167553143603016079e-04 1.5508934436703273832945576905196641828685679116047982144748548356631434565469254940944416321891453364e-04 1.5724866490185569310376460835838449470463079104658569298824133610204600029141291892107531606615789905e-04 1.5870809938743695220840062578561651596912821442835693789022101303562202671367302221011505160255105766e-04 1.5962548073461767925011229474763043197099704436117048346991228851234018477927744275888124489716013853e-04 1.6015882498838499512369866649336442339917627864219178206449122857866931204713130184553781492940804314e-04 1.5802996215683594423624471115243587116376587210257237771457417418668550998918166172294942668655481144e-04 1.5538084805311156601752504743806544869295865932442745081341491515310891271368723271042419577462232891e-04 1.5429347669912662729041284524509001480771385061115181212892864954727841058290099179836782611377023342e-04 1.5700055460016883992663115017783801596489915368028237293274986045471350683996525006074002196421208338e-04 1.5683325565178257700042991348602314556437193442260337511110694996784874899804871277964006106120276942e-04 1.5768310677195286960059502909896208676522171022494602819533833734149396173922477648891891379947528612e-04 1.5942910392613076022415884008343555188195994468990059840513007240282097179713201650138421616341394617e-04 1.6032739714831527999816072421658040923301131582594575454949814279158860535243949809888150016151403192e-04 1.6171009260753525223671051075714300057566771708339731013045555339564944015493761670081893771085223815e-04 1.6310825159325640540817007442577762056124313316269107183656429139375452390052299741533711175007025400e-04 1.6438993949890883964885139955745875457025343195239844847778138327176471701671169283468884486643002353e-04 1.6440563461069762611131954761673767283391422419099497996707413615058115969243465260251992654464604815e-04 1.6426380919995839542148485183693156283981862075513870435388821856212457188938490356566549234655726791e-04 1.6296021435027075184428562410020459767435496960448305811043163675281865387446726667230217558675471635e-04 1.5794524335981958533014170684795389348554796872188008272953394665082552983806606732263239122394857696e-04 1.5044066693156946481041112096193773580362458006678146858463072505110988930761865661756367397480544657e-04 1.4006045719942509370192541449938023885592786521020908256485841882522509537380102146862926319190188019e-04 1.3035749683098084400039988325317206972199482773842765368607959273294118098721070529683915673921009777e-04 1.1926749996179739451945695995721292162528568066878545906590480700564547144341640785980145241419294147e-04 1.1010032456551040175073538922163346157469016520399181736928444587919143359202292899829518073481663587e-04 1.0064279203214974834374590316807488991756091627005788484748684758977877864581739402017372123422386745e-04 9.0906143441922068844943477869470659196578768396146345359473372513562922982788951714143463266856805078e-05 8.2317470527607744920662932134071788636144598233803220945378919462580551705352013814532110850716698548e-05 7.3984039665668516448096597560893291097219152031932297638949670039661450777694715253928033241961936042e-05 6.4999400977511356381546532802572978161439570012118779324832945560042073319581217422008228712761151738e-05 5.6533834826997927158738451423917206557464068713194690944723989650868220083527099564147129707457101284e-05 4.7969544399507917422493792283054672887451779966385974737078074283385151935892045303583349398239763836e-05 3.9526596149182076231198082913980788020236236581035979190885002658905359058269603075447416772169050351e-05 3.2072561066441641818857423885708482204216117364847413546792571007826767623938970994041521209649308194e-05 2.5338279249586751395462009439468753858404695271331531490232898323659982259661382499339208072198865524e-05 1.8614805070424412672240896839544112194901458224072667979414405042000815292244091136159994466715680565e-05 1.2796417634794418336108336561801406792045336486380668523268232313462979132626950112948200265342968139e-05 8.2076107902424014885092973347447083167465876498428641704638414260215351335395083730898450282641336110e-06 4.3019635919930306697662089333137399337350131366188590305554670177019148982162100078028869899911321149e-06 1.2534748059731290759375044600396883098888957441212951194045886208062756256464905513709430301287303719e-06]


==> anc/unbounded-40-4.txt <==
[4.6181252965328711968533857844939042663180043290172782590493261203588007300038343035012892069034427268e-01 1.8244420749885813243796096296545551460759890104347688812432362204586407540230804098564536236739037620e-01 7.2603739152280709021306075194825527594765144794536202809612165712044662887048255774029822503303691896e-02 2.7323901586474748514744177547156712039043251241685045862048760479075512047234539978525951357722409539e-02 3.6405543955720182874915475894440502427846495540846775952108086414479809192972249280991923531733557372e-03 -1.3719293018858233826092076888394701449098666071221799881548819572903559630063195904147136038613690279e-02 -2.9327732551244327637855843276710569510960907316195182951905635309560854304363207867504822497608841937e-02 -4.4004380723555575264055741605562085301447034498376560961895753934487772898624424971154156969466469161e-02 -5.5941232719061623102824780803252576365348584653152273073460063614284888975199508978951941409880628512e-02 -6.3824612268663012706358870007349608745725968063136653002699983717958354164350916401385315487778501002e-02 -6.7651792889960104439571375477494680243976194849335378747803401181692464197226204902520277026499575442e-02 -6.7242677871641362190495292145045605091178535416457030356627170515284212512102444474505164137946648228e-02 -6.2806292349971735441882990525894342337771743423984175863476808253937860373553308735752230442167550110e-02 -5.4867650382564102357066730901618150397183437846583357133554724427104440004514985850855758992979072448e-02 -4.4698018205189197206609127041441907182908989723465932704034684623842314063984676961188820009537102621e-02 -3.3765920680299361584511071990626010243943016237203538870919872480474078712177435858358152629439212160e-02 -2.3138460123714905558059983025443646470673497377949852717869175230868440144240150714175048210851803004e-02 -1.3456494535440553476932265886210388587691175680376294556866389985887450872763762944529064844427164301e-02 -5.1669500955946408000159549969271715134329953345217543243164854267654095245318972556994975321158255359e-03 1.4445858463555807564889731997409117959311185533047324945898588608941530436002663192051587187681788594e-03 6.2289219717426432940602381563051837240269708167293296146415162875067983611562128038694142297458091566e-03 9.1824491339253538041225678308857485901889489196177199925989027523548782459068167012982816142296913510e-03 1.0401064693596650510270464350250672569272304238941955752828289432207032176960618750443088345140241471e-02 1.0331216742316661214487245399330890101083898136527437925950465768254942213907051498914949902830636852e-02 9.3674752082383232546389608970296883352860207975452568438363690603965142191540324001555115757720992211e-03 7.9964756669548190952569104697181252363204789456788773571613348171719446845572311442079734992092217956e-03 6.4601020422916157955079006923436893888625476160014142014846925913092363537366720759086596949003721637e-03 4.9196982444297841274015565858026376894389692896759865656590116871415091617432520113167943051783443588e-03 3.5002286941206281384809807308663360750605434741092629777716292121430499384342085439936318649906749619e-03 2.2706678800326685956347626345672876498577674803350384637968506931535223984213351579930867219504529999e-03 1.2383127784569139494233638568902640393635425738028768045508507260266819188108102250316066662647205319e-03 4.8869758384955625683936006666354488878499936549954877001369277860653343638996916091119928801606120138e-04 -4.9155556450506543034894308601398036001803104974056021436710605082834176626066000484990952946907384589e-05 -3.4361867229003234660717137558737608344992928588211775446889436520532773765672901492354965735268372773e-04 -4.6960042126566827704617571590392482142948678401880879888502654490495999754581824836054424323044847964e-04 -4.1725203584024220472730964616737817648517966393889368386594700294627681361380039910893567995750222233e-04 -2.9945326977758956707350264189243302568787461089153435674727215607249796168887029998996467789370204868e-04 -1.7826269331660080606360288116649978769595711911645630576729613424351224361473495425164908581510074731e-04 -5.9148724084023645930949282847917173364027701109300611378959815578077192474242808971748844329040094781e-05 -2.1680976725269436088292052944308049390947302935182601026866722345918429829442643642969700451611336646e-06 1.5264087135898577138986927040879905535863697623183437794187285426242074372543807502356824503030268051e-06; 1.8244420749885813243796096296545551460759890104347688812432362204586407540230804098564536236739037620e-01 4.2228861618161108462219742072080751739502378917987780778529925583363103189011791638011051959977205005e-01 2.7018832400498284628471221236260730491097008312133773253577218783364897524268054707690475336377467267e-01 1.0524046693275057837671015755520338915395041014709267887067124944976466344265701340937157966244364192e-01 1.3546692625037613373831422948512463592602141183540019677578732993029411624976379712482152355120841350e-02 -2.5071512346076221079914737625502053973519311914804907781250471077464032632983011717501306739165532950e-02 -3.1657310354832615608766168956141456179685950992367160613589758138416762556894948950347486324233374067e-02 -3.3738271396353104898033930756194507103360271209067082518019016032094234533128843773518493501406258626e-02 -4.0552351115291999201521128248049322823030836810356675251647802875593964513910074084335482730375737817e-02 -4.9741633028467568378525528791881050031492544555539657833309080386404441035265959625938649928381773319e-02 -5.8445988066036016289493562435588550652773698121697345828463798156576557824508036589217092296995016248e-02 -6.5409247526086818359199332772772368467314089687137045535004874931917695482825833657753837829148945838e-02 -6.9035390684075428895684792614116899645700093857004701665716947195602877020409159966480833979491138717e-02 -6.7300548150666687058399665965383243924921103696573213021197195034772393661025143259788092092422242589e-02 -6.0085412055858286779904416389229238399498648315468006228194456433469005993281607820922366950005876763e-02 -4.9252367397018876014116108740252260322080091432590400075579674373475781428696063205442173467468222310e-02 -3.6774176708936834794286447537873968962834899147781626538365012772999684976309934257830532477944430269e-02 -2.4690559992732029820173630148489787093095708189606596150526662835937521271396622247984991030221355790e-02 -1.3941960665375431446800083324218677215083827608159745031786229573799699005158683202488113932121532957e-02 -5.1021667125442081668065921157692916606708172116868827047238774817885790285606693184931546294824304442e-03 1.8901195812011247220070635623372748314031365536917964398386278023239305355156870114365403597351865700e-03 7.0099357284646729244144664239154845007798581627437742357558675418975784445862503770541528916106190861e-03 1.0031493293886222041548533656015266169830464726232537643031441977216620659975612939461165972081489311e-02 1.1266235781802477554057893974712693890756905073689865103887762122760048786463589682499128534855717714e-02 1.0960191186715716220431072648546983197940731924400068139213906436629129386121683626729261314568777984e-02 9.7348390807216873616221662131310654590851312018928629903267525469293034990405315053851412521583669703e-03 8.1291922135089035748173548223878315383566631131051553341723744994316423070421898384707363514911862492e-03 6.4458539960415757816937233230632029127926437920530456851718110168992880084900297037292935446690925695e-03 4.8831340001434672566604938150414028771877207408095861017106581079796034591996659094348654592716912049e-03 3.4983495267913299382202480157189084274749359235155417736334299966684601124914295268868912062059454080e-03 2.3736156823158020096012551343688994964755696025243700489491852368095561502041995464311212811233811919e-03 1.4855008374195408509757784596183999601356092114894916290235890759616148969879305198958737292864675826e-03 7.9075984307417115919439300603875184950061009396644681602532850160257126126303284027076225471171387071e-04 2.0879870625339008212023885330350783836573150766288132152782796493291236363454789526259784529328485946e-04 -1.2901265505945696625014932494208586008381504034572889720597848595082361470729762072450742846848048411e-04 -2.9575377488881929736996510429117443210785803496947108531482653464007699834084684050563333943449583102e-04 -3.5344830276290922101325702718241966995076203078153812924452106798922934726633140586536634752566289485e-04 -3.2957028235993258449928893731153718244038102266459722377838553579692261204726865104400642761409095386e-04 -2.3556653912671916113458575506033588218822877054641863466320913373106334810027821526980425630272677545e-04 -1.0015607431175031871428321719799010154671497908850384422466627279404439772282969876999409571489048420e-04 -1.5580968746149128354877606027764843124292798014923806060859806925114444830319301702596161545825876010e-05; 7.2603739152280709021306075194825527594765144794536202809612165712044662887048255774029822503303691896e-02 2.7018832400498284628471221236260730491097008312133773253577218783364897524268054707690475336377467267e-01 3.2307990396642409117139619972845224636546298738368796923887215334040149753445826311565432063157553793e-01 2.5769843745926750500093041485431440700947002665688079907180521593925330358385606203599930802962293113e-01 1.4906405898459440202239037810937102194792742209187776782036932466793208423527353779611284287367487377e-01 5.3543696602058609026680503161347980503139458317664253403863741147416706836314564346051286928547258887e-02 -1.3153985784046546871252346586362440058843442528528710662668170060952897182699103232440081761628281208e-02 -4.9339560557844857721066527631942700938885905340494249437936509045315613385272110032683461545897647423e-02 -6.2802311751711174443222865221067701636169467787415800320364481550996936285108597264373628817676045454e-02 -6.4485888737398775515130253504552905381636130059731185532037788723582358450117356782587731682680882951e-02 -6.2420742311569339221504921467775225197228086217626196323326498448870698377030001311722424880625594335e-02 -5.9178991398186864135640697166497962030654163279974223929593472800041215269200799889852046762743569312e-02 -5.5252255519323683855502053497646619243292274943522961336724085963566674654935614413707523675915845352e-02 -5.0640071904926012143180459236460198790226482743607921854464845314779785766283589864002546709687404152e-02 -4.5405610819370703138990316307038977538831373198000999480345148068949597517583551050661289224381152161e-02 -3.9463589648116914282135382036230060853694149425905637300522173505021559028136276668308294771857956897e-02 -3.2711085458836608784628948380815228429683349634362359846908009611545469246989215716815234725072720887e-02 -2.5038504856089107459095948602989265514592968714110207728293339024371338361341654819743965504591254009e-02 -1.6904092540666135244808840059838973916657430947323018249612050471725913658297298066918895593453176654e-02 -9.0104067045076158042650883594352010963338395245245802467228657015413202408449605669529798282317179453e-03 -2.2180525424821124288377437996611306529098940442328560201436175393042269178105785569393959063885047872e-03 2.9048325834954222006843877822238307424540555972822740124205472050991737002689737709121641440130975973e-03 6.1928530689558985103775027897310954002777477642522024912997089565452406598059385153303605872350732028e-03 7.9075043941153124660142690603767124890091057788787245431006304220847581840787891880846626140843072643e-03 8.4166379879480824618008494501877260799459190121171638925349316698351905340644070274624931004665648725e-03 8.1315099309069106641698906015898758618269092986591576203014509988348100969568628676840009021775592514e-03 7.2593052758446574373294488643578833456568712816040652228291142332518507556785150540170628875368992373e-03 6.0109865936032895669097398945239691822620418049012764830315007588435286128429375956443484371561485685e-03 4.5959470741819481648969934247404162216955673605717733234643419984354777933072085120913842337908409938e-03 3.1916167552742858089689424553734209308441226087238099551223660473349121645653291529904109096547590194e-03 1.8836820349082881417705031484315172817888963279653860231447856902429806069256273977261982090987702392e-03 8.4554270264557777658678613635202379370403638078410818081545044965569503822983980938487752634214374368e-04 7.5992233084815193671995246560117533636438331535324662822305921834437609165278347392592089354693418109e-05 -3.4312936983456755835427408912675432537414664004596463564172025862331958094237335502820031054911181989e-04 -5.2667202617599424430955721321644622489172143381392630640329913196803192714016668258876120125901740303e-04 -4.7209085323151275692327084152042566377373321540568650722275372528612469364887661192254713375613068909e-04 -3.1627107573513056411511972525096062952589577474965323312049247466024796429682944665257913938288876396e-04 -1.5591680314508329145083862453299210572635803497916569502206155405865574243168795494571590817400538769e-04 -2.3339227721265959904450616651318797072253936207908925446100604235372562621768699705298149142608674461e-05 1.7684527792304203099839226137401866164432803710082943839841684357807878667603320080545356216840844933e-05 4.9209350113093729478146499743401566319614579055816138634970059396033241186712897224090553824582542914e-06; 2.7323901586474748514744177547156712039043251241685045862048760479075512047234539978525951357722409539e-02 1.0524046693275057837671015755520338915395041014709267887067124944976466344265701340937157966244364192e-01 2.5769843745926750500093041485431440700947002665688079907180521593925330358385606203599930802962293113e-01 3.0404753642812879016434605530505467077455775202528298284292995201104966491363228295935994320688576370e-01 2.5202763369926779720461946663095702870853755966434585838409249573938695657841075415201599177589065751e-01 1.6194707986953181565301668889822287832039355399899765607335737846032528629119509201764281833892825770e-01 6.6596532467521581247982833860371199151931761419334956743483097609738713295551373595173029263281211323e-02 -6.2407559642093109812255311232292402104137741078596698338412600784005765007630797240776062981051676885e-03 -5.0275658300757167146262740111052961155108909571234820310643755094313318708251156708968166241122223785e-02 -7.2292188770304207484622461122004348484691930005013146336407936089926512339988795099622240879261355075e-02 -7.9751156617427005709669681574391017293193714993047127539840582751949272865464611090043865776770385185e-02 -7.6973367829723679645775223260301150472758653809506274732710193335423299332356677842287020683810868551e-02 -6.8264987551753581896498942280505763956672128120046429198626856670618179058292599452452036052064215838e-02 -5.7499904639511458435111365414051096554992756422205067266969603389317197356092406468732460961018915841e-02 -4.7229085713737826493676923740645346918459250115439984078247838083727275519112487777712781293200070583e-02 -3.8230286335572649681479347540371638328387882357370098724244949580905765394434482756525001282772550495e-02 -3.0004346948089911897784383140406668657143123639765141842894306911087626955295600645148571603878231841e-02 -2.2231839700327179417652360355475007002416698397211524039851952042082290473707914626410313678358094989e-02 -1.4862900311870254773306833237498695534249103756574063534637648190614538661981701856188393403460414017e-02 -8.2911344514554906255679091521152511121754454433313798737943927608604023662333635343903096051075793782e-03 -2.9276967542220407278969397908961724017704986580792971596015330716311265934069080055913604030083759918e-03 9.8914246860981014928552521110921250170802774863492834918477789553487149624924333454458052198633261744e-04 3.5669557515790580363340474432924143844131501633711422317329922751717574156789121541379432259867583106e-03 5.1538913693562072036228158017174103592193083160537937837915078261047407951702420355606352879133310576e-03 6.0127515042212493257348980164162589644653517742600624804602593306597429499796419262813502550120667868e-03 6.2481777509278278489337230521894825181062922968299029712977888252005396383102362473765256739447263895e-03 5.9470094707814680646132729353036794839523938680703765376002420649487857704508765480710479367724708933e-03 5.2057115916000825835417141880650685967688521115543674487740398554639366512458949801496509485056481442e-03 4.1858291619126576703879046126220007667974252210691018960465645165829573871066510634250845603183459410e-03 3.0602051341403656534061518561891504345542081919207985571448061138416362377824149131175302319044259847e-03 2.0026905021941611299697572086495869115131066627572260111021709653459311516123825903767734567694259645e-03 1.0783514527107393213057392107560385616294332176955242628647967216468559406315120809184419203421242618e-03 3.8824383058942600853682778782427018772122122137103472558752328409886828234438399273047596543991228256e-04 -6.2750317950000677885442629794226994185283517714843186499932048529813567459461688986267697531389586965e-05 -2.3126014633962369905826354005419861806533195078433554278783671897181928174933020585717738163212509627e-04 -2.3935483635059374374147998125163208383108695096037155392281884762490804820451224618973645965116768056e-04 -1.7527347864259133879822407291330592319406252932940248819154061598841459204614211664523589792647026301e-04 -1.0812557339957529402599465308242777381455369205842732096921106147380506553517524797791325097100644338e-04 -7.0562262947458391342541537926550245939263368460276961928494284782864130546242985462058442749778180337e-05 -3.3540431325269702373061924020488608633908000285532344973942432628948592469447403508178867873866305930e-05 -5.6698753322480542888490066463137888867740908804912396163690953021778148313965901135733010015252863689e-06; 3.6405543955720182874915475894440502427846495540846775952108086414479809192972249280991923531733557372e-03 1.3546692625037613373831422948512463592602141183540019677578732993029411624976379712482152355120841350e-02 1.4906405898459440202239037810937102194792742209187776782036932466793208423527353779611284287367487377e-01 2.5202763369926779720461946663095702870853755966434585838409249573938695657841075415201599177589065751e-01 2.7940504272033588226576651147927133342639173224119249580056662907159929697786063608136392228880778907e-01 2.3911629550415677125538604045443092657460119916390792625475952128976137470778163639470158122588092243e-01 1.6494147897599197210752539763634551856285104253414384378928003749304665212800386206108561228277833209e-01 8.1406970677215614762069997394577836733945093665016199912496275358983374994644181256081740338873228236e-02 7.3108630550549651211918922235446714739221437047794033571482682404419241788465984703355254256027952466e-03 -4.6310904060179367510587178896476943939332445660782038149218204972039110917213706156809507119383472240e-02 -7.8089880865429809150932723519096398449316497392586326187961281115039905303988691414878991313209803765e-02 -9.1564159225006338958853111495784039658891597432830097933224820199212890308700451606898492511800001360e-02 -9.1852519856958018911922965722109296391781484538206159509481972366981009443351880304777648132174494965e-02 -8.3164178830465142910744608602082127024870500472560965422382677278189781253060063975878401276243849727e-02 -6.9370068469804367544658972294554955490256406759672893408257693528674663178823406545661861411882316760e-02 -5.3984169282526042134714138329594222131205779598555775336642391110484393139445398015887297625587903544e-02 -3.9167294836055181434418476093410881225055536171294220136608297816463487395716376473213331981392174665e-02 -2.6505261299897516699078071454111087087151440912838007766592545269708250747022008406065461665062772860e-02 -1.6205661860303153155646011919260495990224224552600580319727804318157800510908476780265234249738937368e-02 -8.1929520227084456813085179481023827171828256454456460349782264815790721260634641720100215764920598165e-03 -2.0907035469043332816693975314736205806062024394671979321523504438901936305357800593038757246725910984e-03 2.2568888611672839467679767601313276124566144878992843054298413687793575500337317518302326132228293079e-03 4.9647536746773813618506890303936537645765538919844318836137954070715031214318610218966534701004379060e-03 6.3909600890512654182329543324151056102613363468707650596115034096669051825797401679397623334767420069e-03 6.8157772564633477525527487756710635326163992607379695260873537005806901979668437779016523121374257495e-03 6.5113678338879761594600647691856399592296380527895513259433116894451440752926992297340043661341653784e-03 5.8195895654549118004884813970724802146887708605864363055260399334006965894784861326579167939482261020e-03 4.9392199119244592901305493828536029615812613626019876151679754027437675028262572134031252308734684484e-03 4.0209485753542489632571717104543634698690907356461668676192082711711089768087131723394935545550785732e-03 3.1238579158969007415450037954603486737501230725444958445939101207808080674143438225794307076592572095e-03 2.3493096210169671521172876067901796780652831308311121725627272725028253212623547329047473750445385252e-03 1.5959282451491241270959291201595160608103361003834958252765821213138735381585412269565212865414484409e-03 9.5659143658355163361196466790837413675339603814676518771781869495520429767934112175904341852756266693e-04 3.7812507731976453675247191472315782455413410150275854902207566668914769833741315543867861827035159242e-04 7.3651397766347687617347467241988893311903532737673991892283457874340122595403886387738714891608868217e-05 -9.9576467291513602654111753740127531846412736438253878228478356016730708751744416783069309720949387855e-05 -1.7033441978963986740262397513582642006351749671572059820333498886159411082396095588786376175504774547e-04 -1.8012060557697525527139298659771103297915478317868144460503865336059592600965223696979386278539512002e-04 -1.7150457697091364268278834148461920872963355274060940422496625397605430505349060948904325001944058947e-04 -9.3035131634907460766929955527478750444650057906809058421734837087284964221652556920591082674749001071e-05 -1.6271343056370055085535170754195809068549354631824947026893810098605087083840146430696990518014646927e-05; -1.3719293018858233826092076888394701449098666071221799881548819572903559630063195904147136038613690279e-02 -2.5071512346076221079914737625502053973519311914804907781250471077464032632983011717501306739165532950e-02 5.3543696602058609026680503161347980503139458317664253403863741147416706836314564346051286928547258887e-02 1.6194707986953181565301668889822287832039355399899765607335737846032528629119509201764281833892825770e-01 2.3911629550415677125538604045443092657460119916390792625475952128976137470778163639470158122588092243e-01 2.6092007782386646304012395127098358955148526285211591737485850543949383396947686878460758352217838534e-01 2.2914386696047342766496213327499982919754707702927608629042506853778302526989704597355191885030923018e-01 1.6536259342340152038795640247851975715634390299932334002169985546529990858757722509122234335232991282e-01 8.9581544199542553442880715242615359348872873794787301331613980554381833858581728651024485819865325186e-02 1.7541863077479596071706820799386597637690309824643287862188993817792412021912193135972095226177080055e-02 -3.9211633571950551040126894535624251792811506358911520442824760093704540017398962688214176323016131038e-02 -7.6124886841202892424404761495162328692195519147519051958100815362792060745059010601114117693911387359e-02 -9.4692413604793744594417509220128975102996527530923755912951705708539984577280445671421226415066161174e-02 -9.8330274703986447466540063205197599347463713600171113205331259954665709485780271201053585916961981041e-02 -9.1305016512701070636992216416248994520221305956495341546185509091901985906389971155976799009166642471e-02 -7.7875028355303690667065541473897718180360091677325409986345794711678372489858455889232037288604908691e-02 -6.0815613407287363727269493738237017038885562482359083013917253264799719724213321820533236674799524597e-02 -4.3644616341540667195679088657608700002523697841464269226526721449811783469599931094600080281466552302e-02 -2.8184200668286272401894941894607914203343311757377204213104568687652830276233692592954193174580419817e-02 -1.5777434026244346124361422751641050922687302290071256512702543951107522165881442251176380592237734602e-02 -6.2896201411201014780141351453607112814049416237903963775002110871880892875047028160110182944986662935e-03 5.7200130308984236490824979356245340754509978681567658741146400468072951923579673982473530395211371836e-04 5.0460717091246002611032319599557095851078647753766570961831107314706167962847063762228615553042339487e-03 7.7144573739742463489408802434954969514469577442373565851335659370601784062671924357223187598469423247e-03 8.8169869947617719184884974058255577607959149757850610214808793529117508559958046548093564525370877564e-03 8.6609174078620726975399317923499397680281757812517280098442986529408671668195617626786754904134888754e-03 7.8010314951261560869855935430584504257036483673568789709595129333150680143520277738065460397573255163e-03 6.5457753830800158143639491840900620715691108074736827532302373797095216597702826900890860147612707489e-03 5.1781533521914366491481321869401071047059945344203814639988974225656751451212384122090040124301466754e-03 3.8595827237395607827503034492710115499229675828347506237094419000517036611704605393274902544659631600e-03 2.8794939034242431000606283835003267804058285599561284249289356553322643181700132641388242930994529331e-03 2.0241119152616707617533744710768693946232107850036187001932066587936278284018364674196676753659455430e-03 1.3925257716386142699437033469987665007905862307233583070099422558606666958601154980789714812588640647e-03 7.2454821536506062948872955052744255345270629368461454719698450634691869346317553899196433424026914203e-04 3.9969297425862114261782705093240373704562156204572243881646196796272915827558313638935160570232116513e-04 1.1344567302146974883328610145897173862376506526781268338024269190280948615423410474886020247610912981e-04 -1.1251817183497077987810274166353319989867327318254210396700332708810762380107622952057687251208096297e-04 -2.5484116344107752301749757820395946849776587685972145515914801608535467799441836713635340107389031374e-04 -3.2506468177391995290598508000233782892707788111998989615135139979985622517947324401489301465612580392e-04 -1.9258221176149757272565232116355825203093901932018586079259275606144179917853061615928305559989176979e-04 -3.4529103297795922673555896616446601414992821138548268818724295856466112272670001676879513863849625472e-05; -2.9327732551244327637855843276710569510960907316195182951905635309560854304363207867504822497608841937e-02 -3.1657310354832615608766168956141456179685950992367160613589758138416762556894948950347486324233374067e-02 -1.3153985784046546871252346586362440058843442528528710662668170060952897182699103232440081761628281208e-02 6.6596532467521581247982833860371199151931761419334956743483097609738713295551373595173029263281211323e-02 1.6494147897599197210752539763634551856285104253414384378928003749304665212800386206108561228277833209e-01 2.2914386696047342766496213327499982919754707702927608629042506853778302526989704597355191885030923018e-01 2.5096136656562756544577233248020860437498422132544078147039173527556740204895677100825721181838739491e-01 2.2406670047226046200969776129526399050869507225771030380257532331721178116661299839482966618923413869e-01 1.6356691990571019949912250283242072561752883347583312645193816851397188938648444626047482985669591871e-01 9.1503366533803081228904583903765697169917064351791053262583035090055696119875461116096246049940272972e-02 2.2974110028110396594979307900538466649974691846591864786741990826634119692011054640106153548997618711e-02 -3.4131891403763980092576336598912907994047620280210673836793723675915381004963172165239968046939048909e-02 -7.4972838717965635350875996610364969976261431454569381546458834053173028180376389842773977053129614344e-02 -9.7195773216798506035356633665778343764510143277400180425670434210857371774075702076587280371876391559e-02 -1.0243367636123663702249958462477732505438233281104019618434456592839648332313854544342829176941134636e-01 -9.5325845541706889693802338634390522363903564796719043164323116385513092596520869947425081613070701307e-02 -8.0684761761903236142616592304666478623746743490613632890986271000706613463534440326366482105518754719e-02 -6.2917151812445936714994450102217155873513672398792787436312492474738676586802477509263170835878206559e-02 -4.4741476094313451487776499559087287933278966601671677056813643311310405569541539485527213707813530267e-02 -2.8090039815757829516680380069335712809318273665128916828430398006740907836439570888544929041350694954e-02 -1.3903890805046182302459172666639413044695508396988539888560251202688503184212776119962243963483812218e-02 -2.8266774337238979924934412589026407317894123896764962185150563280879075745145359084073964865083199997e-03 4.7561281080824632417949924565225689936266177475816936415046536161364764521300100317436589730637885608e-03 9.1680149974126860339667246872872292292346930646970183099933545001997306471925090146703444054420629193e-03 1.0933947722156901318502143909670202887253347973506048178325636849956671398925135320610208785617934100e-02 1.0884299810228371394601659280451685116601360895625033910310825911511017822390887913003326209373533696e-02 9.8388224364881652944824288450282873500563767363494092947926091467187494596398753779801861235914702130e-03 8.3029666126268161485946488608064695035597582488509719175231091286197432907292237360037291666411614569e-03 6.6089819975542554908637500990797962646565442856267534049793173156130778460007985690154902963800200702e-03 4.9256772653246587099457476257284362259349040109539559304161912602486295068506689016889658895519563730e-03 3.4615280236256013700308653121423134387793474441932974910971193398063626414975525972346035855640245393e-03 2.2123646701003689334987516521073204663929229840837302094276270464212281116429503366781440643793770353e-03 1.2510578086275338052536636929640095638303845416204710967518005722845577207746954902298832604880598752e-03 4.6934840379657236402545396701213091531907620090576708465653833661341125701458167107430140851413856367e-04 3.2737553522285133893477434145822941797393189678584495951012035462206902436913395955665228086310625331e-05 -2.1413811662040131859717214756158160581358678048893168942898287917596806788353955843616414567349640342e-04 -3.1407099092151039755359165321097580973954927765724763763255360417705501233958318547644852036608087743e-04 -3.0831333208528371635597829553189241169096276445691921738255590958220739351741579146454064998452323338e-04 -2.4606555826776889955268611200171680822674600178583121632075203243593263506241365911715362910047133805e-04 -1.1725949313990994969963722350867810280964833367898704286345990272397295422238029167188211670118530552e-04 -1.9394024312438196900723614887726620905961994580834378782703596704607802025117345992127357269495765573e-05; -4.4004380723555575264055741605562085301447034498376560961895753934487772898624424971154156969466469161e-02 -3.3738271396353104898033930756194507103360271209067082518019016032094234533128843773518493501406258626e-02 -4.9339560557844857721066527631942700938885905340494249437936509045315613385272110032683461545897647423e-02 -6.2407559642093109812255311232292402104137741078596698338412600784005765007630797240776062981051676885e-03 8.1406970677215614762069997394577836733945093665016199912496275358983374994644181256081740338873228236e-02 1.6536259342340152038795640247851975715634390299932334002169985546529990858757722509122234335232991282e-01 2.2406670047226046200969776129526399050869507225771030380257532331721178116661299839482966618923413869e-01 2.3828438203072301345766691029231090813307136539442199169473590145372120698248540358432530578122402701e-01 2.1066236265853907104252479244830416304941044631319483235239114048533765767766019974648645875321557168e-01 1.5712750691543196158212303586777869218609648166853191672463077374078882445076006086344071993808768883e-01 9.2634936876108898978862628546867321572907321980295699202476546819666482075806190407557370677223218296e-02 2.8515451859674466560799740144065036054789214871657238745206594732704246913661250384714131399453559277e-02 -2.6534905965119449969915043209889978506307716641141899545836016585226168727519684028112926043380675859e-02 -6.6088950579551654826833629630832179502980088907210619761131788849874006047097391909830017455757898281e-02 -8.8072821076430664105881160749684712119376705950085357088290368912193835046195913376871077159301745495e-02 -9.4599369060384256572957921911489837128862193511123242656948342667660244535755061583651549616604172467e-02 -8.9432510603496883448232309523536514156947447397882187619888015830381723618593518658660929095308876397e-02 -7.7120068070798520386182935731888310826177559255158151845855316284696061454033807806848724770875884951e-02 -6.1053992817463130105470798008239827716389983851115823791394395213418378518679149072595664190922324639e-02 -4.3987682959826137818283253052737692491943603485457213655003021923748060912190189224371830572105630830e-02 -2.7700200682812232305898465163935719436322305995038870699887500764509464448340421694766223491243739923e-02 -1.3638275413325677979865339695497959722055883110382355368216881822656902479378973381706358279318027831e-02 -2.8598513255030365566447313886606337598949160035435063519867535296124896674923388312639338428670591487e-03 4.4872266562449585179234496393738532421476232525896700005374256859025917026619247307005369565081785310e-03 8.6251442218298902855979689585848342236773024391458202455402262615418509786668006143494137592895924106e-03 1.0255505661723244751724540243532020265000245495034498457901112124837385639640340205519726025093411916e-02 1.0230895619862515941491831234918763164711772764406390130315998758756826419935238283651577807609224165e-02 9.2092508197107607411217216472109657321107624778288854607416480600233716814637917506955949130674593111e-03 7.7121719361378381868578389731974837317049758016075448792926471718815276754485415034008277884201582929e-03 6.0435239131726932884535396085218679270965587809726010623345894869843819140028533460563152801663900858e-03 4.4765552325504291991022356475521503231638881118773005564150993380127513527901951749516486806610426232e-03 3.0293079490632775769894694040402025661881616262210095640596417893283638320040227920766576578941051627e-03 1.8119158458884490296243293202448908577366099405455159041763304414438266253515496530832595331150826687e-03 7.6949831591332932534860836661834994807457680357807275805607915369838634365360122010716882982564425881e-04 1.3358954561349238830052589038422281933890532871877345421234213674555475528629359877662161745888015119e-04 -2.2804996414697395510714323040931811948780479921911359277661856233026535267696104679038986787230307226e-04 -3.6717100204155537367639537611618203206466554596862694488315302784564204668456180377867313045547532775e-04 -3.5577358249965982231770802838462002000030055214722803779120669734899073847276753114751734695153796520e-04 -2.7396627119190945234749981050354703401021770234769460094706668297594069706452668779302698388110037472e-04 -1.2744502618332672129961469171650042583678593009845936986960596792310880021447184928197407917560507928e-04 -2.0865172597588028412712643960441720658640305181284787944820818207855326846365378640396639672312799190e-05; -5.5941232719061623102824780803252576365348584653152273073460063614284888975199508978951941409880628512e-02 -4.0552351115291999201521128248049322823030836810356675251647802875593964513910074084335482730375737817e-02 -6.2802311751711174443222865221067701636169467787415800320364481550996936285108597264373628817676045454e-02 -5.0275658300757167146262740111052961155108909571234820310643755094313318708251156708968166241122223785e-02 7.3108630550549651211918922235446714739221437047794033571482682404419241788465984703355254256027952466e-03 8.9581544199542553442880715242615359348872873794787301331613980554381833858581728651024485819865325186e-02 1.6356691990571019949912250283242072561752883347583312645193816851397188938648444626047482985669591871e-01 2.1066236265853907104252479244830416304941044631319483235239114048533765767766019974648645875321557168e-01 2.2167367045006576764196213226284496410060616392571009190346630901266178628305762068035176767876173780e-01 1.9825551210827784754102664255423990271892695152996025524995869787120873211855995042862538022131879810e-01 1.5093102547586417165589468369457298263412436254459195582846880122735601908831141082416695834415631424e-01 9.2620564825824576235633280330823254548478460235914012600900022024646904428479188646223507826712294073e-02 3.4291914212797680836125149911133965486754312843130806488843392238728903740661649026100987862844882045e-02 -1.5898054911900288617463793694420784738391642069209652826848435365815527472503505770580403318776939722e-02 -5.3085470577326186947662882229424824364913086179093104077864361855055223342514473845132939852157545378e-02 -7.5730215826403880458066073311493849048612851837015378605146353532140099869605352274660732941122516120e-02 -8.4293649848033716211265776512114578195435838946677290193375218630091047767106798598085097803180498881e-02 -8.1953099983661519049944464040733400590113614793913559778973018951455351710175367471722710822773737199e-02 -7.1905118315400479840750250751476087034402603402878061696297775680859216220328793480034321049093141498e-02 -5.7758356165223066839445980764230885151120400909280283308828531753590348707058647077239650780350563582e-02 -4.2138572492395213763266978399677142477694311519450870840023159202368665564732752229679678455553011249e-02 -2.7174100534988618297604921092659849133492686577901504455066384773772822279522507419385414134594893855e-02 -1.4356482808071765496028210246323919786225189598472830282315529946444162724695899450823890377160625571e-02 -4.2835934343873325475758144861846138892428508062437670927232122467734886010246503278125698913144042561e-03 2.7635841207408366145479981325713984085999900667941080955015360099463150411025818097717856973110369240e-03 6.9297747853065188093900299720476526943517676050173379777378073415236640250692690470519967852147839498e-03 8.8602372911562987382368797399308142036141641524635317737980696351991098784324146475553350981769426605e-03 9.1291456422607992777356302909909587609133926676977895391209591144617220749123761264455368601461953092e-03 8.3194874632676220075635491153334871226972426658073207934481895484499149752874466014635035132088015774e-03 6.8831662283984362284668859038746642382950548893422718001330331580933382185613291644198226440296604298e-03 5.3527947302841482912256922067151819299874031479796550728348086437395989284998573214900324473326778536e-03 3.7704671280337080436685807419372960005775093566957186108326120700695599291933045690369835838852010580e-03 2.4345349776247690094384621549874307991079603274540403937442850596143171589647250326973530172238115888e-03 1.2218905474268392894285514122808665886296858694274214432783561683468952315282128518030349462693780365e-03 5.1538603350443779627088481760068791622135225599057513054469978056856210934995423640405559262082932429e-04 3.3398684420048581897589655993795598315806195500114360550746131854316122236295713680808279649057103071e-05 -2.2953530341709438841507583301714273718935017625272625680869362728570037915204814130964195872778777874e-04 -3.2179763258071501827194989551319774999110002523565472939036886680654239280432831407648478452177485855e-04 -3.3484051036291929496521054508219785480814597791673665995169112173913431890153303371517471583140947005e-04 -1.8564589205340988178583054177557643981898417111186657165998261787525656478506306597087528156268317442e-04 -3.2639566259238277981842909759498299734889884483693128382084483629328822327163562408703959754893471541e-05; -6.3824612268663012706358870007349608745725968063136653002699983717958354164350916401385315487778501002e-02 -4.9741633028467568378525528791881050031492544555539657833309080386404441035265959625938649928381773319e-02 -6.4485888737398775515130253504552905381636130059731185532037788723582358450117356782587731682680882951e-02 -7.2292188770304207484622461122004348484691930005013146336407936089926512339988795099622240879261355075e-02 -4.6310904060179367510587178896476943939332445660782038149218204972039110917213706156809507119383472240e-02 1.7541863077479596071706820799386597637690309824643287862188993817792412021912193135972095226177080055e-02 9.1503366533803081228904583903765697169917064351791053262583035090055696119875461116096246049940272972e-02 1.5712750691543196158212303586777869218609648166853191672463077374078882445076006086344071993808768883e-01 1.9825551210827784754102664255423990271892695152996025524995869787120873211855995042862538022131879810e-01 2.0623647524471469783448105546174858565533357965371118875928832611680640705391068103963179376951587923e-01 1.8378662906073888705573314224683202963782064947970992715575995434012365758911644983938125353278496629e-01 1.4108156234912775429002784542740929697109633672644755105428516368688939289597462020699546256599917666e-01 8.8868496384786841431508607684463034654617291313916664164460893117868105790605678468345362544942082005e-02 3.6469556640007180564841318276822012635022151347928021841772956561056789527196676601353627960107200959e-02 -9.2313076651221673483340203574498046370808201012265027689625381962693293717635422254309162282673143462e-03 -4.3988318910897455587243382764863969020633357343834406733911442862722408265558197027112759653796074927e-02 -6.5327357775635039000550848511633536743342629823201207030975909142589525776820325848402370129436356450e-02 -7.4319960324530792576617326794507130084832830937437577996249776784452101781741402543277434319512482654e-02 -7.2898230488665746206754313367578800631786293601781554658092572831422019921547988617413540204283536270e-02 -6.4399718303966154440090502728329694531869999903360577319803710894676438215030060957529611007581167836e-02 -5.1843752799578073390045841451992674130570594894874384929857002187000957505585630389725782963071094425e-02 -3.8020997627743301959834220446236768994148449861857912027589385144278138486053287130885806281242841897e-02 -2.4869097987008930885215303324843137413828049532513419806178218839652005217294721792355971580370528137e-02 -1.3458662882320785737434834058219801078948234023588300450270664032269891351162508392701375203057526890e-02 -4.4049586330658849482432061477564969964119653942786698188019248755229004146474104218976715566060252065e-03 1.8896782323816282755528951622358512730717864564721578867500814602979193458789446790192357118115272033e-03 5.7515653020751732130118440621453400277220272140742253839888498362001814583240114326673014541927756950e-03 7.5487145747428444805874316641447731171275780704946180437519007844450439206164422221787303786385276203e-03 7.7860458970767562925976961364009009787793265384243659898191616836492797153603566151123842985622586093e-03 6.9589881734306733417722417311729226737073330919026150615057118985124350147074176494935183780516191140e-03 5.7377578864053526511531355418669696586891110332543668450070808921187869752443315756784502324493726920e-03 4.1754558610932052777788167224799197845525246688201384450770426241485135249333036186458140341220774795e-03 2.7823110603545490632794088895086103659252823862604346756918906538384128194446181891333658425601406777e-03 1.4717518845624380389714588842804115837383070638912244234376257628839976645086158143005224810615055678e-03 7.4975979916335464244081307188632284874371301279389106974475186170771912903924855971700292541899839665e-04 2.3080620577165073053546201588943569573961107810235358596353410048885697679594277168513182051936667356e-04 -6.8243987814717019139730391939117277203692915858024505518189697049314402613604411687167777753170061309e-05 -2.0895494696480393940685026428949101039137483764224946147082810589334037495389536792324013491115379499e-04 -3.0980308195494266759336050007226570477858026004074463409379220422791833102322967017845731432581680086e-04 -1.9943579664974901615964305949000337939712839093893310881631187211058407827458286532589503335789419877e-04 -3.6928718406138504513532282639261592078032821888739743042308621541754786488202148135648600438805364292e-05; -6.7651792889960104439571375477494680243976194849335378747803401181692464197226204902520277026499575442e-02 -5.8445988066036016289493562435588550652773698121697345828463798156576557824508036589217092296995016248e-02 -6.2420742311569339221504921467775225197228086217626196323326498448870698377030001311722424880625594335e-02 -7.9751156617427005709669681574391017293193714993047127539840582751949272865464611090043865776770385185e-02 -7.8089880865429809150932723519096398449316497392586326187961281115039905303988691414878991313209803765e-02 -3.9211633571950551040126894535624251792811506358911520442824760093704540017398962688214176323016131038e-02 2.2974110028110396594979307900538466649974691846591864786741990826634119692011054640106153548997618711e-02 9.2634936876108898978862628546867321572907321980295699202476546819666482075806190407557370677223218296e-02 1.5093102547586417165589468369457298263412436254459195582846880122735601908831141082416695834415631424e-01 1.8378662906073888705573314224683202963782064947970992715575995434012365758911644983938125353278496629e-01 1.8748824133186087777352730497960906672376827041399888881083041837731112397794616141279111334883345260e-01 1.6638202112595674880664510770991747684464727432331478108020465392004366649679257211101617686197830329e-01 1.2852475959218333741337323285737723343535847043096179641407650488736020409833785487101564016259976427e-01 8.2314391126871830238513108892928377796131061492114429827109280409478552663752196790376597818330837807e-02 3.5765147158491731645430624506608542228407115763285399403866617609548268786120949828494229586474549311e-02 -4.8664338823155669776615850036804054453161235860886429337346868180397802684679621309749379401025776368e-03 -3.5178759010136940723452561434173159116892851697501945484461266525716035094244282486492751691852783510e-02 -5.4333348538200494646108734597902485659888355453486270447446889733843436608749047814569872115215313963e-02 -6.2500218115545840890150336609641115215138020438157096739280927690065381464237449746728346725993102079e-02 -6.1923400565764412737023289354639151370486568372370342311792214333036525310492039534736407774205711484e-02 -5.5183024640735384726393189569521143743276296856409602702674186735550245361779424196885114524489718767e-02 -4.5028754058069805280137300108087899849802989738069343909079912850979765887519943145283303217989659220e-02 -3.3529378373092617397300790007179757929283705775981650478789053987313696856539423108747535909942892108e-02 -2.2261952173115216628307258437428946663248862425623049816706138691632857008969676687881087884453107456e-02 -1.2325799414470806145141289288444243096260358803875383707254155214988513705725942540573950148736136009e-02 -4.6733911767531333474924860189730178471707803722789601700260189534296545270860774887979317961131984279e-03 7.4322944579957350850331119478782822529011836055230551739328208549705886902796586229638677102630977304e-04 4.0852751752907799764956095648388935091454836485764405623192048286723909641573423725679475748114425356e-03 5.6788070041498494645027784928468275537361372003122683440549575971654907513986340750440073983433766982e-03 5.9065009973156969870636825183147888191680428027731058964443206111216282197002782191374174305557293493e-03 5.4469796670080061292258837045363343895471757644329366707324955798271237852732541893928372740453477662e-03 4.3175183388191602058087150426320381226883999419421511229290391488078386131523242945608176457827305564e-03 3.1748890489637635448866334791092056147850676793689666781340905910250457519486380726458629195620129639e-03 1.9336436589841443496114835132541111511248025486147705391237266407009739584561470567449476024780104260e-03 1.2033465714568742386846492653245564764773769945820022614271090658690285695544829099317032631947745520e-03 5.6764369100683329788954296542060175381324074671625129456998872353144997826937321705908415506486181836e-04 1.4018441401343702403739142942536503652091435936577846309937408704672224325508977232272929135179788070e-04 -1.0110665138075018834102750062774788452497810978979840192704766908447524468611172448759963892689820983e-04 -2.9328741433206219329111047001593046283658391074768629486873732047411345801882456381431789034837206403e-04 -2.1407295606280921039679634428655440221594413997374879240990955763038890751902846925962077088718946003e-04 -4.1008829939663622638229241967686447378826951527001991545510737809959278618847868587223263077312906054e-05; -6.7242677871641362190495292145045605091178535416457030356627170515284212512102444474505164137946648228e-02 -6.5409247526086818359199332772772368467314089687137045535004874931917695482825833657753837829148945838e-02 -5.9178991398186864135640697166497962030654163279974223929593472800041215269200799889852046762743569312e-02 -7.6973367829723679645775223260301150472758653809506274732710193335423299332356677842287020683810868551e-02 -9.1564159225006338958853111495784039658891597432830097933224820199212890308700451606898492511800001360e-02 -7.6124886841202892424404761495162328692195519147519051958100815362792060745059010601114117693911387359e-02 -3.4131891403763980092576336598912907994047620280210673836793723675915381004963172165239968046939048909e-02 2.8515451859674466560799740144065036054789214871657238745206594732704246913661250384714131399453559277e-02 9.2620564825824576235633280330823254548478460235914012600900022024646904428479188646223507826712294073e-02 1.4108156234912775429002784542740929697109633672644755105428516368688939289597462020699546256599917666e-01 1.6638202112595674880664510770991747684464727432331478108020465392004366649679257211101617686197830329e-01 1.6840261984867682668002328476941027015094924408087862570371532746646566437646905879406101274744628100e-01 1.4955654827901127856142067938850032186511997420397892630438545586472647445094918377766127748508082253e-01 1.1567294003271673074008634001647138552535949902389869736931018976979488507251666012578751324145299332e-01 7.4548130867685546484926090590673884106329423523722116993082523060833391065821201511102162713905291739e-02 3.3523872692812007837646747349232955756633581120742160334435215843439509428213226036591241572220520334e-02 -9.5638798289846555140968682437636895797984225279605212430768476558338259590735993337726714629658263712e-04 -2.7113017947798914165133273815001895150112359856224370280407201467189159201105099027186752735789648728e-02 -4.3715838131752253513846391397850558644765051744561530643437285502042880741250654226483811343289041608e-02 -5.1702984599017949050908014227398549389243182731223181237491896731568593730498451045755238581164885982e-02 -5.2267616333661970703397804313085429970583974183172123339361526540631006058758880350871121403217093757e-02 -4.7498884353777134955271566243753152118918981106990290917477623988355523841496725027434822070408902278e-02 -3.9320321459889474580286018360669420952509416174866414894220518735183641270510204582608038198077928618e-02 -2.9519606103420977762103132082749565764746712707228878715590211079912834095242840887629723921601966347e-02 -1.9666498984279269405379097168914591193983528783663998558569242084503772908799133039770898749714501369e-02 -1.1394921353010950263719177260356063313452442826280147096749322228991477739095282960938233963004092775e-02 -4.9671044173363108797977288203019204166941629807497822960959558861891836164209308396904700886007470093e-03 -4.4764780610601857559435865213005035935123930014953290603127214041612498644953857685048454002092586439e-04 2.3892493362210710082366091191532979101736758259324678177789306453093964310009075400606183548940797442e-03 3.8414337588727169754713508030595826773357646051462553140885337235588374772605089664171183369760851037e-03 4.5686403066048772186725487509504294672709879065245979729674290303185999564241944203927092557517572556e-03 4.2593062779283623520291635603465484558341018785371968324494639307390446381194651385626172639692300648e-03 3.6314124291269647289589368773324500704578723878532755991782994336754499717776714941676225423989720203e-03 2.5109731684549814888123219962940400462157527591565103349987977183378758383628960014640165311859093542e-03 1.8362171019445004656428703907261076148141082561911751136738143949363317846976705061596236291470854090e-03 1.0814902376080628027048630988216818632700263022573467996223205435953520591270963968428405448574878407e-03 4.6906624814424887927060010363507193887913951178288946564939789078213715374639078134503192784198807275e-04 3.6904801399725094635524367501560401070697411938596330397293034838039200366967315071137282056417067292e-05 -3.3655899842478829101673224216630325231000579778178588638738563864675054540516324410231342316748181895e-04 -2.8357515850749261402346781504323005018198049052106341881215692874538762801038988599701299202768962060e-04 -5.6035737221169521472781461455490194685412331665677638342164044982582295097330650298984807073644502182e-05; -6.2806292349971735441882990525894342337771743423984175863476808253937860373553308735752230442167550110e-02 -6.9035390684075428895684792614116899645700093857004701665716947195602877020409159966480833979491138717e-02 -5.5252255519323683855502053497646619243292274943522961336724085963566674654935614413707523675915845352e-02 -6.8264987551753581896498942280505763956672128120046429198626856670618179058292599452452036052064215838e-02 -9.1852519856958018911922965722109296391781484538206159509481972366981009443351880304777648132174494965e-02 -9.4692413604793744594417509220128975102996527530923755912951705708539984577280445671421226415066161174e-02 -7.4972838717965635350875996610364969976261431454569381546458834053173028180376389842773977053129614344e-02 -2.6534905965119449969915043209889978506307716641141899545836016585226168727519684028112926043380675859e-02 3.4291914212797680836125149911133965486754312843130806488843392238728903740661649026100987862844882045e-02 8.8868496384786841431508607684463034654617291313916664164460893117868105790605678468345362544942082005e-02 1.2852475959218333741337323285737723343535847043096179641407650488736020409833785487101564016259976427e-01 1.4955654827901127856142067938850032186511997420397892630438545586472647445094918377766127748508082253e-01 1.4995317120030114008038208295179139541958501342869471057221994936290295035872829993911241252665436875e-01 1.3146726183458442463371926206338732554652000712478029185535848711759053930929435425492670223471159365e-01 1.0032472397978658116121505430577875499426463907116686411307110423874655536130052452096363213291034119e-01 6.4128962491839209576705520788817337110113598300787946517108224175389334683683131986678072547619765946e-02 3.0265928564186595559333320826794997300170240171490542435767217959664663655204290449175060371539158746e-02 1.2125667153141054690673197641278178725371464616920750598786557964618168204008865831572553566518370485e-03 -2.0690991104763705159735406983778537862818983045962158657105660350675095046202383999658173980769861150e-02 -3.5366678059665822226009890639541977570921731656098842514769916037083967564322746955785653601682039629e-02 -4.2770664349401014969178629681728874932669814439205649344751942981324408209624037203234312662756697108e-02 -4.3928216139706096354120901690286974246919167597692033110825185878387242297657393693691863010080557775e-02 -4.0089995797267578169848120995865812032263442334073307225942030987607817402869881895189971009238753960e-02 -3.2972015186625800182337160427843578252294028991574101349276056852750273816915459050757236726191960406e-02 -2.4456271692911718228479173310225239504709646321090482231414570638064728850481161624160469532184978497e-02 -1.6655460057723209424005288370136862122732980707411612958783809513020028657722997131904121142231704022e-02 -1.0049885132528197061393192978443874917023307796715904470515121672826505758721918483629602947487396095e-02 -4.9129971079741337010260316523224597999409551349936761484765911147064614904632131577462467546886603019e-03 -1.2073413005619326143018671467029476919423379405975022108699569685043051375293294247977709946774764228e-03 1.2042332446352502158484905160953480974832191781908447503372632804308131962522675641180136639710449091e-03 2.9380692207790645844143838468500046434194036719124244942991221898534749463347923615510915039270538707e-03 3.4772888309916066310033234074504684710135152710317888481522246958403604405308513955276114541924451218e-03 3.5470674674901323698247863116305141992423782949857814428195289425337167661768803620426565610846440892e-03 2.8214111918794335815921955772538258290354071564199063295505454862140343150673806790773466042401919686e-03 2.3631321072869015715259610943098872780891720376889954340237208471178485205556906550199601970343979608e-03 1.5681137108095047103380934188938221758267819008095810587057010061359628367994738589530408754333158462e-03 7.9237408227980022758466140622569507284459431826794530736219288988603990809334563349800991432281503966e-04 1.8143157017324632958834128300169362735044741464518009731803403156393780204610927220296824811891681367e-04 -3.4475318577308008460178194766598014554594391472635990257039962623536960856711011739465814850698084623e-04 -3.2389524103538366470692761089746660916482135959308667739443893585894516811613165454111963614999607301e-04 -6.5256503373966284992833250176451377983737324273045044527858647859754238841704431460420564886546200931e-05; -5.4867650382564102357066730901618150397183437846583357133554724427104440004514985850855758992979072448e-02 -6.7300548150666687058399665965383243924921103696573213021197195034772393661025143259788092092422242589e-02 -5.0640071904926012143180459236460198790226482743607921854464845314779785766283589864002546709687404152e-02 -5.7499904639511458435111365414051096554992756422205067266969603389317197356092406468732460961018915841e-02 -8.3164178830465142910744608602082127024870500472560965422382677278189781253060063975878401276243849727e-02 -9.8330274703986447466540063205197599347463713600171113205331259954665709485780271201053585916961981041e-02 -9.7195773216798506035356633665778343764510143277400180425670434210857371774075702076587280371876391559e-02 -6.6088950579551654826833629630832179502980088907210619761131788849874006047097391909830017455757898281e-02 -1.5898054911900288617463793694420784738391642069209652826848435365815527472503505770580403318776939722e-02 3.6469556640007180564841318276822012635022151347928021841772956561056789527196676601353627960107200959e-02 8.2314391126871830238513108892928377796131061492114429827109280409478552663752196790376597818330837807e-02 1.1567294003271673074008634001647138552535949902389869736931018976979488507251666012578751324145299332e-01 1.3146726183458442463371926206338732554652000712478029185535848711759053930929435425492670223471159365e-01 1.2827466669666995212003796639358793488465090432519457452898820819320030520396993345280407598334696447e-01 1.0984139541364574347511069942301733705636101930733946366421353203152348554964260233145210811534633044e-01 8.2533446646641319993823649046979294328186835610113879007114242582688075073610269019348257767186965752e-02 5.3602414460926946673599705656067858750672509331271763744707998314148683612523395079253417276535336890e-02 2.5899819284576287948257290646914739316171137500351726031947183129430517471406980430605706470638980868e-02 2.3924263200108401699202667274758585878389928459756707326304791710835392202400106415858204393864403635e-03 -1.6022529733656575133139936513499165581072576432316392890372791706907314101024823553510592280647829520e-02 -2.8311397978733000830814941690900226664489055768280734082648754551208238088873165114814457552928070115e-02 -3.4539068599544659690007004944396715955555752354780663513204026880060633805613078353262032268756509889e-02 -3.5203905648889250971071551393310964213241294928431996078049297867979812342542116169176802854761086162e-02 -3.1662359778194400275856717507403393168646456785164571994820101953909429614068579350424372438696448824e-02 -2.5652161094083450384677194854953697054554799835110126415256783863627580332852279762437594943423787907e-02 -1.9382369739969675644482438375303407227278859315385523981487915698644597101642125736220181087813361009e-02 -1.3486952477242487038640935127960523716892796399568095428553528848575122207061036481741644778247446066e-02 -8.4550519626072815051394291008384667050186032465949940488014040403867206574566668010815919607267925540e-03 -4.4686460837906777448248261530546709578624788098932078464021571213692715854208379397109104349725151609e-03 -1.5425522551612147079664750014023214462285179889195477306841164536800527203768627095258304523242970568e-03 8.4742808655826342807511241205151595085743133318859375563880648241611186688433126312967673062292924588e-04 2.0739419832416475958326602266074275320965880993316654227248660882474158463433467438967633952010216092e-03 2.7945923858593103024886968441209931637941213290439585550223316437563757662797171715336909403339336134e-03 2.5860009280710070265602452688089592680257605440056285333080021437517547689268307052932222011068674656e-03 2.4652375709975590942257662023628713697466151997550233378898264481925889706567798052242492661715381459e-03 1.8056525288823629511889544361886891690721290133551187587978540155191293325388170860887768528716724893e-03 1.0253059380842941204788875147688747043530308590327725572680105767620666052571708876549169879717770718e-03 3.4161780117602802818615591091489663453661000181347047619081621690010802666491627446890871354816762070e-04 -2.7317740559196098433184607558261549752112007287033815667863376643703025629016460940021914920570877110e-04 -3.0671935964780008725530102360920759602798370346516835862815664875379072127480829976641314898888019102e-04 -6.3603465391781260295223027179395728889813837444582577220125663865495728325763742554334355267442617012e-05; -4.4698018205189197206609127041441907182908989723465932704034684623842314063984676961188820009537102621e-02 -6.0085412055858286779904416389229238399498648315468006228194456433469005993281607820922366950005876763e-02 -4.5405610819370703138990316307038977538831373198000999480345148068949597517583551050661289224381152161e-02 -4.7229085713737826493676923740645346918459250115439984078247838083727275519112487777712781293200070583e-02 -6.9370068469804367544658972294554955490256406759672893408257693528674663178823406545661861411882316760e-02 -9.1305016512701070636992216416248994520221305956495341546185509091901985906389971155976799009166642471e-02 -1.0243367636123663702249958462477732505438233281104019618434456592839648332313854544342829176941134636e-01 -8.8072821076430664105881160749684712119376705950085357088290368912193835046195913376871077159301745495e-02 -5.3085470577326186947662882229424824364913086179093104077864361855055223342514473845132939852157545378e-02 -9.2313076651221673483340203574498046370808201012265027689625381962693293717635422254309162282673143462e-03 3.5765147158491731645430624506608542228407115763285399403866617609548268786120949828494229586474549311e-02 7.4548130867685546484926090590673884106329423523722116993082523060833391065821201511102162713905291739e-02 1.0032472397978658116121505430577875499426463907116686411307110423874655536130052452096363213291034119e-01 1.0984139541364574347511069942301733705636101930733946366421353203152348554964260233145210811534633044e-01 1.0443852449150099807880743834162671028528836373058624961842118119272164651224398157800291882095616854e-01 8.8341837758634216044901347285715153276881861529347168525427441931224378361580366920886954596744164545e-02 6.7398830222610895332893311056116573575167378860989888390257781664359779931683024377476480453820950173e-02 4.4375022157968132291830435818026291446532580595536457067442231233259363254225554797883367415105370415e-02 2.2395131676814390053102611893820673185588984113566524358536166398218847883912538537705179700709357156e-02 3.0860829200579372309235624973267885436246299048617811074768337761355786032617172370134291451016687774e-03 -1.1807217777857032417588405069865004322578370813787747627880661213814586268168543991058056168251718166e-02 -2.1593988650280077576814823293658553238518450175853465648858355725659434884690324242355628080542595128e-02 -2.6142050277985875668422141824119927097996599957266525307562856998773546130607169000089439390586637452e-02 -2.6331113429184756837888516743915613666941964940195488712842112069903198720124551431467500511053184654e-02 -2.3475106880740553424010956290007457920880801425434198113600777543405634741548616017523233471380709251e-02 -1.9487517117325467937592663351632036568391422606120612131325740690236543662832168141673930181981563164e-02 -1.5054135106737835670097275419133206434483549090285188462317360777189829413693947224461588807218600543e-02 -1.0785580580000805499774494297949898438663489096131871730043645842065381402774955375812834791820736166e-02 -7.0415651199955050189420055345483559994320872306434815853474947189602332253598003029216198724323908481e-03 -3.9821478583820313301509515695383877425434983770846529019798596151743867210819159376511905856875334572e-03 -1.2882768737560361265514318700603860555871698376147707277043838512303518552541306845819228060922560398e-03 4.2277308638177769833812509712502905224173016149147650327916408783654998192092196046405368718100343120e-04 1.6301680616468988839408230744801744053531907121414845946399984018327277703106487714242595620281074199e-03 1.9359335543635002989394145826154918001103092517391860195373433310762267355257464163743338329875467009e-03 2.1373218717646487576833598657546229859957812905978751570038616032359889778706442960553727106083327403e-03 1.7227120149095237972046486771930997841867530737566683220128293064742520502339599565423659561673557145e-03 1.0842788041878916857877018372687482285349574042854931072088837411526097859232924031886458748195814316e-03 4.5757959499080942251843551168186836823334912193829734573005966482177074829445528653867032839941980177e-04 -1.3256627892590363733482427660053896047153424437680252766823209545280049622884779668739582719328952216e-04 -2.2304796913615014504015859357108452698812523044081491931920960334764673786828939129222530108344954374e-04 -4.8507985133170471504215253281546879648160514160910688010352395560515213244588793355251828543793480284e-05; -3.3765920680299361584511071990626010243943016237203538870919872480474078712177435858358152629439212160e-02 -4.9252367397018876014116108740252260322080091432590400075579674373475781428696063205442173467468222310e-02 -3.9463589648116914282135382036230060853694149425905637300522173505021559028136276668308294771857956897e-02 -3.8230286335572649681479347540371638328387882357370098724244949580905765394434482756525001282772550495e-02 -5.3984169282526042134714138329594222131205779598555775336642391110484393139445398015887297625587903544e-02 -7.7875028355303690667065541473897718180360091677325409986345794711678372489858455889232037288604908691e-02 -9.5325845541706889693802338634390522363903564796719043164323116385513092596520869947425081613070701307e-02 -9.4599369060384256572957921911489837128862193511123242656948342667660244535755061583651549616604172467e-02 -7.5730215826403880458066073311493849048612851837015378605146353532140099869605352274660732941122516120e-02 -4.3988318910897455587243382764863969020633357343834406733911442862722408265558197027112759653796074927e-02 -4.8664338823155669776615850036804054453161235860886429337346868180397802684679621309749379401025776368e-03 3.3523872692812007837646747349232955756633581120742160334435215843439509428213226036591241572220520334e-02 6.4128962491839209576705520788817337110113598300787946517108224175389334683683131986678072547619765946e-02 8.2533446646641319993823649046979294328186835610113879007114242582688075073610269019348257767186965752e-02 8.8341837758634216044901347285715153276881861529347168525427441931224378361580366920886954596744164545e-02 8.3744512809388027034612385094492055078571033948304747820285174459736504548198245461010359800795990687e-02 7.2075838017537677057462594459022908503107849337014457495705611263761463657774124573224309229949742200e-02 5.5694208577656313898645931004895902071665613595802094092500167299832711723206313138447872658649244448e-02 3.7424498675406854893931108547864160779655524995164990061956976791596167548052067660018352636251972502e-02 1.9480265548162137830406972907867704868927199532895389203341108226506896944902662401460953666563864373e-02 3.9551913533929415766400317520312458582147888898821830742561429328865382807094946215531508643960275644e-03 -7.8343935770153226933551816872035396220489146149201476023902148875785958932071787976542153482440226832e-03 -1.5176610685478950213006818129395056457784562565435147894877150293759176103805089594367771066909523112e-02 -1.8596178088763059191848591939288052280895908107137573409184565595177874900965206910372650086468048844e-02 -1.8910639897422449042706363307729693420094303922301594062588573330464532018377778353723847098235192523e-02 -1.7500728464766203248962183024713422531480651323198230918475911597707314615189038693986133645012114177e-02 -1.4976587425224168869963401211967685181603503931281982751733824051561633302527527528868362761681460512e-02 -1.1905795592770788205906245530558819311411775390833571682625433694049067405051217636813457953245341973e-02 -8.7615320689089029559602457280530005686280831752183606506711141897717424162712627258074701661626190062e-03 -5.8513340258642077598027956766557419340934729560266548614319670443087391139252333877767450615266354314e-03 -3.1596280454487259083011190407602506094950310508063323819752777670547672597635112865519547838554781168e-03 -1.1693865353501223100936067549685259765450760187745861843645972670826150555608949746700429894960954665e-03 3.5777690384191769041658702096641409781857233885609004950880556976732987949905488866409132495308480340e-04 1.1322742956916014951523189384457134043586311600592089955806276328564835220267997330438158786926146370e-03 1.5558740582439964964434422008599997086633326336063071812228721048184511150595290771837863086202802520e-03 1.3769557694080898135911910150844601057729975410842271523215376283709021244996792659386616653549556086e-03 9.5021390394946498270813147477564804199443737415170532601953646711559489126520202851687754220832936054e-04 4.9505864512519137937372455714273068523511924434321955730434966417333551760052215592428925497635177250e-04 4.8733850910264123079562483079927779733423053789827354686719903525227883416453098379260461378171773150e-05 -8.7210402657940717703969953428530478209267204039297138745626395506448839719741896614899691889175086771e-05 -2.2441000170485957488865884676627479020444965856739095331412354352218529337197486927050883922578993968e-05; -2.3138460123714905558059983025443646470673497377949852717869175230868440144240150714175048210851803004e-02 -3.6774176708936834794286447537873968962834899147781626538365012772999684976309934257830532477944430269e-02 -3.2711085458836608784628948380815228429683349634362359846908009611545469246989215716815234725072720887e-02 -3.0004346948089911897784383140406668657143123639765141842894306911087626955295600645148571603878231841e-02 -3.9167294836055181434418476093410881225055536171294220136608297816463487395716376473213331981392174665e-02 -6.0815613407287363727269493738237017038885562482359083013917253264799719724213321820533236674799524597e-02 -8.0684761761903236142616592304666478623746743490613632890986271000706613463534440326366482105518754719e-02 -8.9432510603496883448232309523536514156947447397882187619888015830381723618593518658660929095308876397e-02 -8.4293649848033716211265776512114578195435838946677290193375218630091047767106798598085097803180498881e-02 -6.5327357775635039000550848511633536743342629823201207030975909142589525776820325848402370129436356450e-02 -3.5178759010136940723452561434173159116892851697501945484461266525716035094244282486492751691852783510e-02 -9.5638798289846555140968682437636895797984225279605212430768476558338259590735993337726714629658263712e-04 3.0265928564186595559333320826794997300170240171490542435767217959664663655204290449175060371539158746e-02 5.3602414460926946673599705656067858750672509331271763744707998314148683612523395079253417276535336890e-02 6.7398830222610895332893311056116573575167378860989888390257781664359779931683024377476480453820950173e-02 7.2075838017537677057462594459022908503107849337014457495705611263761463657774124573224309229949742200e-02 6.8999935383690654949642342620642513612373105335794855677185864992899839062886260214383864914569839678e-02 5.9599301078656989021394086920391542845842664443879003581249342867571529585594676178899741999104370573e-02 4.6060493710468615767588092331897078423187690709376919033791213647779824062823989755770393893532495381e-02 3.0743456347718541443746378848466216888269835029019190408730972516838956286190087381627426455481105005e-02 1.6017288724540517230815510819007007664162603518424403829512714124406456997808121862401933434397676612e-02 3.6503192665745823543113010330997434262498732779014489322122526744237729057987408847882726761437757360e-03 -5.3045346293481091079001525870864979617512539558308016083053778924062697867011739740409850874290448718e-03 -1.0925267821160544452862230848921613543297217351280660173600091707949073977832713637761991153700939995e-02 -1.3662997221980250690285758330594816896638499312559360794097579897402808163553269757343631104296560128e-02 -1.4397896960726503060706711854192402371216430724327054208975717777040633164086995311311651053977787320e-02 -1.3632299676732609228436032825057735481005901748134241618753746054173761331509184594680802708719293454e-02 -1.1840717318989233712136188524998302207660815396759377660619926916751157979624221117795848148556804891e-02 -9.4806370975497140924207328181460108081227734411546338133108601773020654249695898092209075837936092702e-03 -6.9196714671771854730269168089731444225328337007923645189514418663045080052268393890657691198555165006e-03 -4.3724151485088817965373492427964600654926865612063751037205137250539058444409583422849533969850021791e-03 -2.2513600924588841057145004120992525207372176288885283351643908948703927824732408453307847132680524169e-03 -5.7406961097407047052917979496078856183143465860947019479044881935790750993800560483046889481818604250e-04 4.6498194880534224248721663675854976210496855567801002902901617210771026693966776494627441451741143346e-04 1.0244377011504448433071743465328219338986509859717532742966472872750696134997591530279948534925220084e-03 1.0479003823250900521687924785329010217848170541447383042973239744651589399109235378453502760621020742e-03 7.9733131747455471159222099406453996248775425643281071174839829544540765547518368821344620163133178232e-04 4.6835281733133924649601226426459545779901517331772280210321015997249262511912544624598671427090724194e-04 1.4362673123469635632201729858839275603230335340474616656200920084376354122493921407062229209304078850e-04 -1.0953886836617765195855277937661106067084621494412665627923364816319764241488401435845924431176216050e-06 -5.1132723159748762652676167661119781974314300217435931766278235278629434527151631189731187713050577019e-06; -1.3456494535440553476932265886210388587691175680376294556866389985887450872763762944529064844427164301e-02 -2.4690559992732029820173630148489787093095708189606596150526662835937521271396622247984991030221355790e-02 -2.5038504856089107459095948602989265514592968714110207728293339024371338361341654819743965504591254009e-02 -2.2231839700327179417652360355475007002416698397211524039851952042082290473707914626410313678358094989e-02 -2.6505261299897516699078071454111087087151440912838007766592545269708250747022008406065461665062772860e-02 -4.3644616341540667195679088657608700002523697841464269226526721449811783469599931094600080281466552302e-02 -6.2917151812445936714994450102217155873513672398792787436312492474738676586802477509263170835878206559e-02 -7.7120068070798520386182935731888310826177559255158151845855316284696061454033807806848724770875884951e-02 -8.1953099983661519049944464040733400590113614793913559778973018951455351710175367471722710822773737199e-02 -7.4319960324530792576617326794507130084832830937437577996249776784452101781741402543277434319512482654e-02 -5.4333348538200494646108734597902485659888355453486270447446889733843436608749047814569872115215313963e-02 -2.7113017947798914165133273815001895150112359856224370280407201467189159201105099027186752735789648728e-02 1.2125667153141054690673197641278178725371464616920750598786557964618168204008865831572553566518370485e-03 2.5899819284576287948257290646914739316171137500351726031947183129430517471406980430605706470638980868e-02 4.4375022157968132291830435818026291446532580595536457067442231233259363254225554797883367415105370415e-02 5.5694208577656313898645931004895902071665613595802094092500167299832711723206313138447872658649244448e-02 5.9599301078656989021394086920391542845842664443879003581249342867571529585594676178899741999104370573e-02 5.6788791565211217745787737454930327595203473897772085338224982371458508329935862014270734859079137533e-02 4.8533993274023085243243042226612533070627642357588245389557900049917090090011821576603487567120289638e-02 3.6994997119183620098645077673594289109583260052624963351224932729445970738892817872778569734352876973e-02 2.4444015956786146640736044312730814483400739566202639073855834399673859065473976740916260576496660517e-02 1.2832873335841325846832692630164246600057824120003702591075410270959085337973583597276949252012828741e-02 3.4470070625612624036928138859975051211335274517494091559818822625738788004600167178391785484263457584e-03 -3.4797377366710824602893202072959962702478550685866533522970100071565059794489132674585368693735128247e-03 -7.9628194755634932841289576162546178220772823207710075048107518726733352307902088719964051941829146314e-03 -1.0393416132495604289487177720876467699211996799504648108294233415061632787805123958021582342313267191e-02 -1.1153806113695789015298334872357467143525882398487789354604327956962779921446237060384922077154563763e-02 -1.0609192148184554626871482661837810789978180773135435496948771749936244149948340186065980553036111114e-02 -9.1704452437911071949787520530458477274386724764644018653755434524985217124314481232714350291769902577e-03 -7.1962510711913377174931599236582729995429291148371609682180799767575867809933657695071469236003974873e-03 -5.0524655396833790637773533927478515999572232751951012503712400658596555412099535442920816301090635117e-03 -3.0485574871184645711907815399718433932069356654266848295161189973830711008191760451107969889107393032e-03 -1.3914175198889384221402537210868867149121509440153842039960310422285682662469922846419804465293608772e-03 -1.9469110502684021367909933988760141428292755657432144324739925904771553515984320809356235064548084989e-04 4.4510724938692067791109502677117682726130107940489452117493300930885989738776383254781477074535547010e-04 6.3991629798477620136030256714375215424684687156467796838533014117271924625623254155562784655910689191e-04 5.7945314464213563261023891363123058339393434112037527509450260522052919794546797673534302993775956048e-04 4.1515654185610761527224636532571641786840985869987913876076848003944931372287614957052618835831582319e-04 2.3005287555556117884992456595748442947202902617570403005820315235599122477183395573886042803210805446e-04 8.0835284812069053073951733740090362849360079847786564508472036195123855460032208187824123456442168484e-05 1.1377399951516852593089734515857724066372430430941814211205309477014461935170658447176551004842585443e-05; -5.1669500955946408000159549969271715134329953345217543243164854267654095245318972556994975321158255359e-03 -1.3941960665375431446800083324218677215083827608159745031786229573799699005158683202488113932121532957e-02 -1.6904092540666135244808840059838973916657430947323018249612050471725913658297298066918895593453176654e-02 -1.4862900311870254773306833237498695534249103756574063534637648190614538661981701856188393403460414017e-02 -1.6205661860303153155646011919260495990224224552600580319727804318157800510908476780265234249738937368e-02 -2.8184200668286272401894941894607914203343311757377204213104568687652830276233692592954193174580419817e-02 -4.4741476094313451487776499559087287933278966601671677056813643311310405569541539485527213707813530267e-02 -6.1053992817463130105470798008239827716389983851115823791394395213418378518679149072595664190922324639e-02 -7.1905118315400479840750250751476087034402603402878061696297775680859216220328793480034321049093141498e-02 -7.2898230488665746206754313367578800631786293601781554658092572831422019921547988617413540204283536270e-02 -6.2500218115545840890150336609641115215138020438157096739280927690065381464237449746728346725993102079e-02 -4.3715838131752253513846391397850558644765051744561530643437285502042880741250654226483811343289041608e-02 -2.0690991104763705159735406983778537862818983045962158657105660350675095046202383999658173980769861150e-02 2.3924263200108401699202667274758585878389928459756707326304791710835392202400106415858204393864403635e-03 2.2395131676814390053102611893820673185588984113566524358536166398218847883912538537705179700709357156e-02 3.7424498675406854893931108547864160779655524995164990061956976791596167548052067660018352636251972502e-02 4.6060493710468615767588092331897078423187690709376919033791213647779824062823989755770393893532495381e-02 4.8533993274023085243243042226612533070627642357588245389557900049917090090011821576603487567120289638e-02 4.5360097098411118064914054202347459908560259497899549328988086112148752889112622234756300663226868271e-02 3.8174759467933244938112344233307455846082736891415440951029767086591168530930927507642305164173080706e-02 2.8764835635751517587506624457229942334019204106335545621616571924007092899202311371346068680282476216e-02 1.8985433690634827186939497468624228889800075940634315509733489353385812863254029521465103365724908125e-02 1.0184638395848830623260623270324737015170359848710527978502671824152215009682018836304731467801207816e-02 2.9092515258357578610091145028843159035657997884512182345092481321588540240378418575626915034167601197e-03 -2.5337262294627049164727890973720003071203939748774691884452983503647269294301160479513846757308878040e-03 -6.0618281135326398800356991267150438971505570891406851691380638006461309931763834398854644729343309532e-03 -7.9365581302633039568679345990940851200757559626162844343159654045916214202133275840520925026197198238e-03 -8.4264129234050657264229999685021579511907122865198374589600869602007232204868541144157216802437566361e-03 -7.8908472260018246068642373551745438418227968665879631104024228172464203091043834234144347316891918273e-03 -6.6554197117063611776993078763275227206030107325082881873209504855378406758304520219258940597053572151e-03 -5.1509432296074976055857597200626363017819409247145463784510863417947687218789117492805780385836829085e-03 -3.4929032426674925190379901850808038529272305750053213163451644583591118888965572295601028005630248580e-03 -2.0297679852242285679432892750919686604339042222723035166623156116372609137726594474771060158338043236e-03 -7.9012705532830576410083233469402919629252819536153917003042599681287040593035651641122017387283280886e-04 -1.1344151335927326223614520174308299158714916912507494269513776061735655416508395771227135865057294304e-04 2.3858071144898298097354768038857252658850774841188699536898215387849449472050049942664573548459718570e-04 3.4849000930365768103674010488056322664952992223301137899751556581147712309139731562811349900655723000e-04 3.2720415868768464631348093669035858042563596276640093004981885220090336855388980117740180371916712720e-04 2.7989965022822067299494975709565260913195883435569783990874224280020650222365545024483511815175354162e-04 1.4495758318422957416678977366153336777914011113313743786489093565118992225183556644281080479069814838e-04 2.4975659609029487032589009097932706866334270360467008396894730080694329220903600587652273500241209735e-05; 1.4445858463555807564889731997409117959311185533047324945898588608941530436002663192051587187681788594e-03 -5.1021667125442081668065921157692916606708172116868827047238774817885790285606693184931546294824304442e-03 -9.0104067045076158042650883594352010963338395245245802467228657015413202408449605669529798282317179453e-03 -8.2911344514554906255679091521152511121754454433313798737943927608604023662333635343903096051075793782e-03 -8.1929520227084456813085179481023827171828256454456460349782264815790721260634641720100215764920598165e-03 -1.5777434026244346124361422751641050922687302290071256512702543951107522165881442251176380592237734602e-02 -2.8090039815757829516680380069335712809318273665128916828430398006740907836439570888544929041350694954e-02 -4.3987682959826137818283253052737692491943603485457213655003021923748060912190189224371830572105630830e-02 -5.7758356165223066839445980764230885151120400909280283308828531753590348707058647077239650780350563582e-02 -6.4399718303966154440090502728329694531869999903360577319803710894676438215030060957529611007581167836e-02 -6.1923400565764412737023289354639151370486568372370342311792214333036525310492039534736407774205711484e-02 -5.1702984599017949050908014227398549389243182731223181237491896731568593730498451045755238581164885982e-02 -3.5366678059665822226009890639541977570921731656098842514769916037083967564322746955785653601682039629e-02 -1.6022529733656575133139936513499165581072576432316392890372791706907314101024823553510592280647829520e-02 3.0860829200579372309235624973267885436246299048617811074768337761355786032617172370134291451016687774e-03 1.9480265548162137830406972907867704868927199532895389203341108226506896944902662401460953666563864373e-02 3.0743456347718541443746378848466216888269835029019190408730972516838956286190087381627426455481105005e-02 3.6994997119183620098645077673594289109583260052624963351224932729445970738892817872778569734352876973e-02 3.8174759467933244938112344233307455846082736891415440951029767086591168530930927507642305164173080706e-02 3.5394158772149903088595255672637987886909319671879578556986364025092981928721445902516280309117811080e-02 2.9669146626923847188072473567235864205206771285832613370160903882457538020609352780106123812161633841e-02 2.2467273690931536387011352008187421894194856068687658486289045838964793165182212442124661456254042300e-02 1.5062314200955375286493450081854742965820477157248486454132182171853673142722949526676016558443517365e-02 8.1516537625809522671950711438616603183680715512687821290642104955115963027259212211232234417162208511e-03 2.3750832863744632647740846445794616684899395942091573146723948351264606808391410615865540259825071806e-03 -1.7580374407519292391102437979506629683791628414623969536939910041310510739828753029499817931956205253e-03 -4.3918772367152947267901578915955474859238726251886498018840452128034981155553795631679856225119799618e-03 -5.6926094307663943219498986264190840993334402185688074223972829484271226846484571975695450844086961999e-03 -5.9744109133903046996812908708064558450320715224749180484080937334509192832045056376923996759029672024e-03 -5.5155025864712236442686838375912122872334853439981398864231869080285770941310440341922709647640088547e-03 -4.7775111690408364741306963726577512657532555086732196625292620564970081156405870870590251897342402505e-03 -3.6460931625027793506492830502207680578355803072437295209003899302257437159469624058589366955558729476e-03 -2.5294782891349138058596259689119501816067202313876097591691651233721335787268779547182565800672874329e-03 -1.3496058992499888081833988156247983254116528557255182891696083527868461939737613640751801474307539763e-03 -6.9306437303006532378720599325395034311662356259260043102420665700059902322134844928478543395998193076e-04 -2.1208693822156230632530977840421031919574844268817335618487904024952805664532377932691436425512992129e-04 8.0088906954493842180343334886887441476371166745734679100421750629752595004601814743226422305833353563e-05 2.3249954777663619942755907402848099681659301753749288370460079057200919734102181662250367034844277281e-04 3.3454853369196533870596884052894231430666416241280623108417821618050679452547527522930905351892301962e-04 2.1113541944439371242312742843097791161896117411919659208074143972841911055759167295391379854733727279e-04 3.8784890489548668086365124436359271543389651398401898170251757360800699456667473403600819320452445093e-05; 6.2289219717426432940602381563051837240269708167293296146415162875067983611562128038694142297458091566e-03 1.8901195812011247220070635623372748314031365536917964398386278023239305355156870114365403597351865700e-03 -2.2180525424821124288377437996611306529098940442328560201436175393042269178105785569393959063885047872e-03 -2.9276967542220407278969397908961724017704986580792971596015330716311265934069080055913604030083759918e-03 -2.0907035469043332816693975314736205806062024394671979321523504438901936305357800593038757246725910984e-03 -6.2896201411201014780141351453607112814049416237903963775002110871880892875047028160110182944986662935e-03 -1.3903890805046182302459172666639413044695508396988539888560251202688503184212776119962243963483812218e-02 -2.7700200682812232305898465163935719436322305995038870699887500764509464448340421694766223491243739923e-02 -4.2138572492395213763266978399677142477694311519450870840023159202368665564732752229679678455553011249e-02 -5.1843752799578073390045841451992674130570594894874384929857002187000957505585630389725782963071094425e-02 -5.5183024640735384726393189569521143743276296856409602702674186735550245361779424196885114524489718767e-02 -5.2267616333661970703397804313085429970583974183172123339361526540631006058758880350871121403217093757e-02 -4.2770664349401014969178629681728874932669814439205649344751942981324408209624037203234312662756697108e-02 -2.8311397978733000830814941690900226664489055768280734082648754551208238088873165114814457552928070115e-02 -1.1807217777857032417588405069865004322578370813787747627880661213814586268168543991058056168251718166e-02 3.9551913533929415766400317520312458582147888898821830742561429328865382807094946215531508643960275644e-03 1.6017288724540517230815510819007007664162603518424403829512714124406456997808121862401933434397676612e-02 2.4444015956786146640736044312730814483400739566202639073855834399673859065473976740916260576496660517e-02 2.8764835635751517587506624457229942334019204106335545621616571924007092899202311371346068680282476216e-02 2.9669146626923847188072473567235864205206771285832613370160903882457538020609352780106123812161633841e-02 2.7476754500860931525586318176625117659558909619135550343314282530657218117835165549976554836069329003e-02 2.3116233637652364188910818855468885040528834788466882789447148020674403745241654933140439542285311999e-02 1.7589934907913293567628840340201045840824404714132313131726534059198225795023123458761490382241737636e-02 1.1636627261920493132313380812373692190191983958456317690243855192405335252898570263022983523014213522e-02 6.1412485714045051926490024260186617212420963323732887425790738886347874002774486403001010020496449633e-03 1.9261165672467067334332791276533931472811059658318851244751305317865714622551515934014568172378540659e-03 -1.0633975813577499158781256667450711040316929568122495772976248013297962966886651766069058468587817239e-03 -2.9000961537434956962681050278820938532888205259154881617246203679056281628058553381629045776547259382e-03 -3.8203837291485915294900381352681166759640827869076314198254912161539804571197261124812006749842441220e-03 -4.0273887044878245112158957751419036369712709649384981689470389140533524211390616186764176911613091622e-03 -3.9823805058320662603634617877876685256790669505893414950623196303786592580765601832034221792989963597e-03 -3.4052389127483990956505421789321390223577766519478250153540524861560754447638668078506844023113025701e-03 -2.7196200282235923008099478335191088958273601864534340044835181466340156747191401035830199449358204910e-03 -1.7345093066410236326885181996153964545498904242451248708466177990409200340560440343845567841526308423e-03 -1.1713968702971227461592236529198750767407148180554653430838006078668894581798020217291219438496067699e-03 -6.1328799485687678611384496369336643039196297409186475498503173853975905146886197388814030237220471506e-04 -1.7027299402638656810797073563421553055235337974878408495608962802496044966584209575639267678450145677e-04 1.3221116714757651512655325715003504177037597054647542464586833566949590998630218956736117355474395373e-04 3.5715320534182849420650135210548461463827199272333056773381443204756898042087927542573468072144862337e-04 2.5203931726690433163067005154788479703008466016339453275099734710609504205025457648109935910650586749e-04 4.7658448932948832427241325715761979140994906954591651499872162977905757842422974826964874312821517919e-05; 9.1824491339253538041225678308857485901889489196177199925989027523548782459068167012982816142296913510e-03 7.0099357284646729244144664239154845007798581627437742357558675418975784445862503770541528916106190861e-03 2.9048325834954222006843877822238307424540555972822740124205472050991737002689737709121641440130975973e-03 9.8914246860981014928552521110921250170802774863492834918477789553487149624924333454458052198633261744e-04 2.2568888611672839467679767601313276124566144878992843054298413687793575500337317518302326132228293079e-03 5.7200130308984236490824979356245340754509978681567658741146400468072951923579673982473530395211371836e-04 -2.8266774337238979924934412589026407317894123896764962185150563280879075745145359084073964865083199997e-03 -1.3638275413325677979865339695497959722055883110382355368216881822656902479378973381706358279318027831e-02 -2.7174100534988618297604921092659849133492686577901504455066384773772822279522507419385414134594893855e-02 -3.8020997627743301959834220446236768994148449861857912027589385144278138486053287130885806281242841897e-02 -4.5028754058069805280137300108087899849802989738069343909079912850979765887519943145283303217989659220e-02 -4.7498884353777134955271566243753152118918981106990290917477623988355523841496725027434822070408902278e-02 -4.3928216139706096354120901690286974246919167597692033110825185878387242297657393693691863010080557775e-02 -3.4539068599544659690007004944396715955555752354780663513204026880060633805613078353262032268756509889e-02 -2.1593988650280077576814823293658553238518450175853465648858355725659434884690324242355628080542595128e-02 -7.8343935770153226933551816872035396220489146149201476023902148875785958932071787976542153482440226832e-03 3.6503192665745823543113010330997434262498732779014489322122526744237729057987408847882726761437757360e-03 1.2832873335841325846832692630164246600057824120003702591075410270959085337973583597276949252012828741e-02 1.8985433690634827186939497468624228889800075940634315509733489353385812863254029521465103365724908125e-02 2.2467273690931536387011352008187421894194856068687658486289045838964793165182212442124661456254042300e-02 2.3116233637652364188910818855468885040528834788466882789447148020674403745241654933140439542285311999e-02 2.1376875785263255390398112992254319325395661637328520760133702994200684070654953896128986778394606972e-02 1.7848319188763840371989941584037368617551271037854102338058715966803346125843981684032898581011478044e-02 1.3246130825152956541000638053045438749406785982455582838241323859598548570971038774936790444584075121e-02 8.4889285296854056935149067884887727392573912242493584790100461487347696818123483703160421490286426625e-03 4.6118589039144501428652743960837896268082427643747885744202414450682663941957349155331269305211053093e-03 1.6214822316335711840537005207681545866139343167832402488035813462744194245410673382971238226538181376e-03 -4.6916662039638666696737778036526934032613624526012582969843020376602684377356683151564092446142097248e-04 -1.7921408991853485030550513991656475472988834565200089106191317292139772798146811378093427719024340540e-03 -2.4723334656499581783411242040930622679936752174687112396751791863546648867128306465973712056477954256e-03 -2.9595560596179186929886829291343500201109040104681052887331651528682202697397180882585985440096091567e-03 -2.8448324790702077116007918924025184957748853479573288656771957900519477948825373396527434161014983963e-03 -2.5805222070002460703032910804374289348296059326497053612620421495508714812944302691211985158024228841e-03 -1.8650443905890783405753902795489409891393054246302583194152598222034442208481396753186644166783081153e-03 -1.4645438227060558875593544209586505145867052388338757226457774114140381885758314615765669722534316860e-03 -8.9783609786756930615930350971181794461574596125653953202580578610446909541648031047569375934082310613e-04 -3.7509057337990602573953847260136899971507634185602349916014615096282724649768932905610611719160004185e-04 1.7894141625436961769493188632371787621259052419340523707726763440557078042867958089505874115547588098e-05 3.3947619291725339939522821683457008124917690483316411654015710601955078022956682529787738242900398115e-04 2.6813236904804670444195744625417648480125250833178106476893093570651131976701447874340813378772324739e-04 5.2133919749995825405933217160110047837261251184976351237504822390397694627128340085805213116113978075e-05; 1.0401064693596650510270464350250672569272304238941955752828289432207032176960618750443088345140241471e-02 1.0031493293886222041548533656015266169830464726232537643031441977216620659975612939461165972081489311e-02 6.1928530689558985103775027897310954002777477642522024912997089565452406598059385153303605872350732028e-03 3.5669557515790580363340474432924143844131501633711422317329922751717574156789121541379432259867583106e-03 4.9647536746773813618506890303936537645765538919844318836137954070715031214318610218966534701004379060e-03 5.0460717091246002611032319599557095851078647753766570961831107314706167962847063762228615553042339487e-03 4.7561281080824632417949924565225689936266177475816936415046536161364764521300100317436589730637885608e-03 -2.8598513255030365566447313886606337598949160035435063519867535296124896674923388312639338428670591487e-03 -1.4356482808071765496028210246323919786225189598472830282315529946444162724695899450823890377160625571e-02 -2.4869097987008930885215303324843137413828049532513419806178218839652005217294721792355971580370528137e-02 -3.3529378373092617397300790007179757929283705775981650478789053987313696856539423108747535909942892108e-02 -3.9320321459889474580286018360669420952509416174866414894220518735183641270510204582608038198077928618e-02 -4.0089995797267578169848120995865812032263442334073307225942030987607817402869881895189971009238753960e-02 -3.5203905648889250971071551393310964213241294928431996078049297867979812342542116169176802854761086162e-02 -2.6142050277985875668422141824119927097996599957266525307562856998773546130607169000089439390586637452e-02 -1.5176610685478950213006818129395056457784562565435147894877150293759176103805089594367771066909523112e-02 -5.3045346293481091079001525870864979617512539558308016083053778924062697867011739740409850874290448718e-03 3.4470070625612624036928138859975051211335274517494091559818822625738788004600167178391785484263457584e-03 1.0184638395848830623260623270324737015170359848710527978502671824152215009682018836304731467801207816e-02 1.5062314200955375286493450081854742965820477157248486454132182171853673142722949526676016558443517365e-02 1.7589934907913293567628840340201045840824404714132313131726534059198225795023123458761490382241737636e-02 1.7848319188763840371989941584037368617551271037854102338058715966803346125843981684032898581011478044e-02 1.6165329542775959943319438836275700165181473969736245884474660481697963706628004323483246576622881513e-02 1.3022619422882112603522498804487449364695955799787905396167106558515805926540384751817952672356927369e-02 9.3165802314140906554281411138293529267428622070565178387791259473110829765079169084558951620831586561e-03 6.0773323395118067188957377932996084979059967546227189065634678276752931222811889791886323470346437113e-03 3.3819175542494528346237174809382014526448871007332803942935782010920229127834617720972014586756397453e-03 1.3280519469518754790200651186165406380137202077945646702872493248374874042741374879010660435135158152e-03 -1.3820196514352747080530231213020625961721212574093128378344780619855530739278768198026576627762939433e-04 -1.0775028546087743605427773361276374613321983999794639619238949520391226432795762780428564852194921651e-03 -1.8803979160361775337797447952738801019592447685949221056317773907023900430738847714492224048563075624e-03 -2.1213703361928543722239200702609583904872872326176803760221792675474499719439241869833696137466625320e-03 -2.1751217440341889439443765726307812609502621578415522551209127391112189852494500898348211841277929283e-03 -1.7259977072321768581092366883938769351063279655132695727767953039409792228192645008160378566140420941e-03 -1.4989714350221620778084715277483782871867686015377798764783443155194592095745910927396760178149760340e-03 -1.0280686767933199406021632284979610355935046026421841794526353292021701025768171197433681123816765110e-03 -5.1120984578310112103224546588671030340395995118459936547719731323513031293637256615069723113350242163e-04 -7.0734859017388308300279555352612713111764216346659270938484805409793322973722231723284948901594607598e-05 2.9153459491015233300399775900945424878430535160580614162411602017168322260119392545671865523121561680e-04 2.4865416369531890684266674915848018923840691084391247742181329164431954136193715322415633064350470473e-04 4.9027410476644494964625930903001049632743428808328727480756626512726850609637815578372114525282246877e-05; 1.0331216742316661214487245399330890101083898136527437925950465768254942213907051498914949902830636852e-02 1.1266235781802477554057893974712693890756905073689865103887762122760048786463589682499128534855717714e-02 7.9075043941153124660142690603767124890091057788787245431006304220847581840787891880846626140843072643e-03 5.1538913693562072036228158017174103592193083160537937837915078261047407951702420355606352879133310576e-03 6.3909600890512654182329543324151056102613363468707650596115034096669051825797401679397623334767420069e-03 7.7144573739742463489408802434954969514469577442373565851335659370601784062671924357223187598469423247e-03 9.1680149974126860339667246872872292292346930646970183099933545001997306471925090146703444054420629193e-03 4.4872266562449585179234496393738532421476232525896700005374256859025917026619247307005369565081785310e-03 -4.2835934343873325475758144861846138892428508062437670927232122467734886010246503278125698913144042561e-03 -1.3458662882320785737434834058219801078948234023588300450270664032269891351162508392701375203057526890e-02 -2.2261952173115216628307258437428946663248862425623049816706138691632857008969676687881087884453107456e-02 -2.9519606103420977762103132082749565764746712707228878715590211079912834095242840887629723921601966347e-02 -3.2972015186625800182337160427843578252294028991574101349276056852750273816915459050757236726191960406e-02 -3.1662359778194400275856717507403393168646456785164571994820101953909429614068579350424372438696448824e-02 -2.6331113429184756837888516743915613666941964940195488712842112069903198720124551431467500511053184654e-02 -1.8596178088763059191848591939288052280895908107137573409184565595177874900965206910372650086468048844e-02 -1.0925267821160544452862230848921613543297217351280660173600091707949073977832713637761991153700939995e-02 -3.4797377366710824602893202072959962702478550685866533522970100071565059794489132674585368693735128247e-03 2.9092515258357578610091145028843159035657997884512182345092481321588540240378418575626915034167601197e-03 8.1516537625809522671950711438616603183680715512687821290642104955115963027259212211232234417162208511e-03 1.1636627261920493132313380812373692190191983958456317690243855192405335252898570263022983523014213522e-02 1.3246130825152956541000638053045438749406785982455582838241323859598548570971038774936790444584075121e-02 1.3022619422882112603522498804487449364695955799787905396167106558515805926540384751817952672356927369e-02 1.1351612221220261625992210450308984420126862327041636418777922895004838201224913340806859267678435811e-02 8.8513621837333673759669314408960332983878317749265290681863147447471797184723188628359079788935965733e-03 6.4601440566582662027984612816206277953325077415559859983347832476372187024977935926413305897765339822e-03 4.2901418450362518392128009919715029359064313935418789620682427157603863844451678090199474898620479128e-03 2.4906678259713600303148010103748115379402905626693291085086633017055299535161354969627513988937843063e-03 1.0925900788313171813287339840027018721180547952435309524413560399969089375620609037320206667946199085e-03 7.9549215510191905782556939433813380709467684666330472167559913589957131036367612987229438371014025477e-05 -8.5985432314314015728064832646818216544889833420660091114026694541761737954844972531517612856935547427e-04 -1.2983208381287464672751120861203389468681169117684332754815573666580822229479563721839582622025536889e-03 -1.5768626409907843881757404959750424259633590977894706115983192110937567860229283145510384442379471555e-03 -1.3858281244347880871860315124277413082859796001129635394836344479917557452146977948174932927762691473e-03 -1.3233371955185850457564248331042424834541895782180418402712740054937111276941435492031957631060888444e-03 -9.6771803726719312265593402229390949294372147030583747887622396158941598108056830637269715794542419425e-04 -5.3851793161668083436974986065310514872451624000293668479719498833400377074110892814681952372454960121e-04 -1.5455391511532963941329045929484836883813080086571953022126932230497384602459355395120007619168468815e-04 1.9669666216705581181685841103250845304477863139912546281950144595459481382526909950753230485955575140e-04 1.9835498716500304710665837730828854731523739404107398121718348424590938164890446601038150823876914249e-04 4.0456862210527649930843798538262869528622088755345695345507322294223964193594573330753626538938953136e-05; 9.3674752082383232546389608970296883352860207975452568438363690603965142191540324001555115757720992211e-03 1.0960191186715716220431072648546983197940731924400068139213906436629129386121683626729261314568777984e-02 8.4166379879480824618008494501877260799459190121171638925349316698351905340644070274624931004665648725e-03 6.0127515042212493257348980164162589644653517742600624804602593306597429499796419262813502550120667868e-03 6.8157772564633477525527487756710635326163992607379695260873537005806901979668437779016523121374257495e-03 8.8169869947617719184884974058255577607959149757850610214808793529117508559958046548093564525370877564e-03 1.0933947722156901318502143909670202887253347973506048178325636849956671398925135320610208785617934100e-02 8.6251442218298902855979689585848342236773024391458202455402262615418509786668006143494137592895924106e-03 2.7635841207408366145479981325713984085999900667941080955015360099463150411025818097717856973110369240e-03 -4.4049586330658849482432061477564969964119653942786698188019248755229004146474104218976715566060252065e-03 -1.2325799414470806145141289288444243096260358803875383707254155214988513705725942540573950148736136009e-02 -1.9666498984279269405379097168914591193983528783663998558569242084503772908799133039770898749714501369e-02 -2.4456271692911718228479173310225239504709646321090482231414570638064728850481161624160469532184978497e-02 -2.5652161094083450384677194854953697054554799835110126415256783863627580332852279762437594943423787907e-02 -2.3475106880740553424010956290007457920880801425434198113600777543405634741548616017523233471380709251e-02 -1.8910639897422449042706363307729693420094303922301594062588573330464532018377778353723847098235192523e-02 -1.3662997221980250690285758330594816896638499312559360794097579897402808163553269757343631104296560128e-02 -7.9628194755634932841289576162546178220772823207710075048107518726733352307902088719964051941829146314e-03 -2.5337262294627049164727890973720003071203939748774691884452983503647269294301160479513846757308878040e-03 2.3750832863744632647740846445794616684899395942091573146723948351264606808391410615865540259825071806e-03 6.1412485714045051926490024260186617212420963323732887425790738886347874002774486403001010020496449633e-03 8.4889285296854056935149067884887727392573912242493584790100461487347696818123483703160421490286426625e-03 9.3165802314140906554281411138293529267428622070565178387791259473110829765079169084558951620831586561e-03 8.8513621837333673759669314408960332983878317749265290681863147447471797184723188628359079788935965733e-03 7.5298248547331956398562294013130649726397324621806312289173589068764647118486642879354251850390916704e-03 6.0358666540444462765417176137784301620353843419074801295792639136723554125600612137400869947860275733e-03 4.5017052651441788510375468531291492203528303086805395639260264964206160859844658992195142342823384780e-03 3.0907783044372095959978163686190665098851466510039581622562034339083548238801424253968706181163601534e-03 1.8867778900558880255993913024825945306056047337621857401473078214775313445856394968780223750082915767e-03 9.2076724582209824249117839594888585580267699784327095478955798388537623571829459036176746409211005704e-04 9.3003400978686396619855666359016800443531507888476318397580544615711678881164911002215623672332210898e-06 -5.4292463190412821112292473149971832009047461719093708321135816958042957844920797318850558726713140458e-04 -9.4552779903434978027203016215177695821972678428518207611414143717543818920585079315345523526784676774e-04 -9.7493557923494671662055522913251993087483607908341985110954727635817183363903350559678745419337506011e-04 -1.0181046585431328975541402927440032572534605244785260708916172556918542071541808733402979119871707011e-03 -7.9854541521796123272133666174910816821188817052531285229016452334060543955746842224429844186673086915e-04 -4.8378506155425891921463051478359336290089267593637187799358291786887453052723822590657676762343416152e-04 -1.8096735732895515506610905981412433686683625671360389963117211158254484283749377939848559575569057032e-04 9.5370441085727240796623044984033160712925588273407369595542394703576023861191319469328413062062412939e-05 1.2185920704288630158146134774364833917469127662887382275945687144960943342597951635160835075445727719e-04 2.5685480773474661194053391257745000779322618741743538288569617115068500004613684755817628918082123031e-05; 7.9964756669548190952569104697181252363204789456788773571613348171719446845572311442079734992092217956e-03 9.7348390807216873616221662131310654590851312018928629903267525469293034990405315053851412521583669703e-03 8.1315099309069106641698906015898758618269092986591576203014509988348100969568628676840009021775592514e-03 6.2481777509278278489337230521894825181062922968299029712977888252005396383102362473765256739447263895e-03 6.5113678338879761594600647691856399592296380527895513259433116894451440752926992297340043661341653784e-03 8.6609174078620726975399317923499397680281757812517280098442986529408671668195617626786754904134888754e-03 1.0884299810228371394601659280451685116601360895625033910310825911511017822390887913003326209373533696e-02 1.0255505661723244751724540243532020265000245495034498457901112124837385639640340205519726025093411916e-02 6.9297747853065188093900299720476526943517676050173379777378073415236640250692690470519967852147839498e-03 1.8896782323816282755528951622358512730717864564721578867500814602979193458789446790192357118115272033e-03 -4.6733911767531333474924860189730178471707803722789601700260189534296545270860774887979317961131984279e-03 -1.1394921353010950263719177260356063313452442826280147096749322228991477739095282960938233963004092775e-02 -1.6655460057723209424005288370136862122732980707411612958783809513020028657722997131904121142231704022e-02 -1.9382369739969675644482438375303407227278859315385523981487915698644597101642125736220181087813361009e-02 -1.9487517117325467937592663351632036568391422606120612131325740690236543662832168141673930181981563164e-02 -1.7500728464766203248962183024713422531480651323198230918475911597707314615189038693986133645012114177e-02 -1.4397896960726503060706711854192402371216430724327054208975717777040633164086995311311651053977787320e-02 -1.0393416132495604289487177720876467699211996799504648108294233415061632787805123958021582342313267191e-02 -6.0618281135326398800356991267150438971505570891406851691380638006461309931763834398854644729343309532e-03 -1.7580374407519292391102437979506629683791628414623969536939910041310510739828753029499817931956205253e-03 1.9261165672467067334332791276533931472811059658318851244751305317865714622551515934014568172378540659e-03 4.6118589039144501428652743960837896268082427643747885744202414450682663941957349155331269305211053093e-03 6.0773323395118067188957377932996084979059967546227189065634678276752931222811889791886323470346437113e-03 6.4601440566582662027984612816206277953325077415559859983347832476372187024977935926413305897765339822e-03 6.0358666540444462765417176137784301620353843419074801295792639136723554125600612137400869947860275733e-03 5.2832534090919341315271476227484112605857358206984088199867998148303620967694080635957420828273551512e-03 4.3205819520026327160651874296638183485935777462964692550858567991247774421777083262825681749907127203e-03 3.2923201721009579285784979422034205327278241149480620120952865914842234469636581460950279790772703144e-03 2.3098501441249180513518772694217520224061036247897469272304358396443071142706126962135139425784081622e-03 1.4387334735347655831361490599750072152452706256856546239964914347331104714246010728897385255799542753e-03 5.9743426932266154866999439822404984357648391776378458286549706855583069826084752204147710647530535660e-04 3.4865828220094231883986642717472052644273427976437431470986087600616831217149142637297469809324417151e-06 -4.6283358167113150474699109401294554401210134870399084429945650108015904190901981996911360798143295596e-04 -6.3950485810162511872714384011541133496031894578286215844306689601956634494543615454172531311978440478e-04 -7.4790448923664252219804820711423744171642031377309396092050072639332549454075603952359097251788794482e-04 -6.2290580395320170710710208344276439299603858467437081874049676124302564651954540658956852441479684124e-04 -4.0328279714797616787080830517778275624464170908186455212092564203960696484869526412650018442662780184e-04 -1.8133158701968520134454579169692002157822682317509906772973862502569370089861182332498482504489439629e-04 2.4568419496637881007904876913078798712103949452886206829801075416139243483448636104805196530851533246e-05 6.5055095810510258142320445121500915734064025481135416627961984583517705837315425313672069043976654753e-05 1.4608180495306968711063046553662275969941406028019487661765182512110599861776563677827384600595689128e-05; 6.4601020422916157955079006923436893888625476160014142014846925913092363537366720759086596949003721637e-03 8.1291922135089035748173548223878315383566631131051553341723744994316423070421898384707363514911862492e-03 7.2593052758446574373294488643578833456568712816040652228291142332518507556785150540170628875368992373e-03 5.9470094707814680646132729353036794839523938680703765376002420649487857704508765480710479367724708933e-03 5.8195895654549118004884813970724802146887708605864363055260399334006965894784861326579167939482261020e-03 7.8010314951261560869855935430584504257036483673568789709595129333150680143520277738065460397573255163e-03 9.8388224364881652944824288450282873500563767363494092947926091467187494596398753779801861235914702130e-03 1.0230895619862515941491831234918763164711772764406390130315998758756826419935238283651577807609224165e-02 8.8602372911562987382368797399308142036141641524635317737980696351991098784324146475553350981769426605e-03 5.7515653020751732130118440621453400277220272140742253839888498362001814583240114326673014541927756950e-03 7.4322944579957350850331119478782822529011836055230551739328208549705886902796586229638677102630977304e-04 -4.9671044173363108797977288203019204166941629807497822960959558861891836164209308396904700886007470093e-03 -1.0049885132528197061393192978443874917023307796715904470515121672826505758721918483629602947487396095e-02 -1.3486952477242487038640935127960523716892796399568095428553528848575122207061036481741644778247446066e-02 -1.5054135106737835670097275419133206434483549090285188462317360777189829413693947224461588807218600543e-02 -1.4976587425224168869963401211967685181603503931281982751733824051561633302527527528868362761681460512e-02 -1.3632299676732609228436032825057735481005901748134241618753746054173761331509184594680802708719293454e-02 -1.1153806113695789015298334872357467143525882398487789354604327956962779921446237060384922077154563763e-02 -7.9365581302633039568679345990940851200757559626162844343159654045916214202133275840520925026197198238e-03 -4.3918772367152947267901578915955474859238726251886498018840452128034981155553795631679856225119799618e-03 -1.0633975813577499158781256667450711040316929568122495772976248013297962966886651766069058468587817239e-03 1.6214822316335711840537005207681545866139343167832402488035813462744194245410673382971238226538181376e-03 3.3819175542494528346237174809382014526448871007332803942935782010920229127834617720972014586756397453e-03 4.2901418450362518392128009919715029359064313935418789620682427157603863844451678090199474898620479128e-03 4.5017052651441788510375468531291492203528303086805395639260264964206160859844658992195142342823384780e-03 4.3205819520026327160651874296638183485935777462964692550858567991247774421777083262825681749907127203e-03 3.8444700742653426465057240454646980001500956740000471762524193820201291177725584035397847507791984722e-03 3.1797557276751910044638432699748301809903043044216904258321044906031013869555803213755451938739401055e-03 2.4338695957039602289173097674495875275167534742656124318942890579058108825048355482392885572631281294e-03 1.6879257825749718664967455249997700812199909417010771003520197444769989437514158199741381817776305653e-03 9.4780208710600165908368392318882858878684876069242189328513026205411449112357722070434241618232974634e-04 3.6255643424596029023684083880721968009068948419893341795330052837938893494040739945906241923315307474e-04 -1.0799133697806242504141291759722018454625888116688828575204914781026914210012973007670313910338693066e-04 -3.6328392275681351444820675747507469615761322018183033764073800784719953363904569257569949153169109850e-04 -4.9768549844680207027162362924237189407937485749338384040697560367128412338227041483649913069605803895e-04 -4.4398081286029824150148040987613800249212648550387318713950145067036804251750165205126479877311653395e-04 -3.0845924078330270807345606838022033510992281456925860364298884996489429908962888446217511718040208618e-04 -1.6297226875538587557580610486184353420855626143383281539714854261323365048223714337610900886950045481e-04 -2.5688908048789355751586637745721877965799010551167953509357965750045847804907992582402437710426835503e-05 2.0021727554767415519070196843496265080884658928342706974031069401401719233183019980271712039390104112e-05 5.6251947009698044092488960353801075690818879264548534446654922531572002309242054427495446710348099607e-06; 4.9196982444297841274015565858026376894389692896759865656590116871415091617432520113167943051783443588e-03 6.4458539960415757816937233230632029127926437920530456851718110168992880084900297037292935446690925695e-03 6.0109865936032895669097398945239691822620418049012764830315007588435286128429375956443484371561485685e-03 5.2057115916000825835417141880650685967688521115543674487740398554639366512458949801496509485056481442e-03 4.9392199119244592901305493828536029615812613626019876151679754027437675028262572134031252308734684484e-03 6.5457753830800158143639491840900620715691108074736827532302373797095216597702826900890860147612707489e-03 8.3029666126268161485946488608064695035597582488509719175231091286197432907292237360037291666411614569e-03 9.2092508197107607411217216472109657321107624778288854607416480600233716814637917506955949130674593111e-03 9.1291456422607992777356302909909587609133926676977895391209591144617220749123761264455368601461953092e-03 7.5487145747428444805874316641447731171275780704946180437519007844450439206164422221787303786385276203e-03 4.0852751752907799764956095648388935091454836485764405623192048286723909641573423725679475748114425356e-03 -4.4764780610601857559435865213005035935123930014953290603127214041612498644953857685048454002092586439e-04 -4.9129971079741337010260316523224597999409551349936761484765911147064614904632131577462467546886603019e-03 -8.4550519626072815051394291008384667050186032465949940488014040403867206574566668010815919607267925540e-03 -1.0785580580000805499774494297949898438663489096131871730043645842065381402774955375812834791820736166e-02 -1.1905795592770788205906245530558819311411775390833571682625433694049067405051217636813457953245341973e-02 -1.1840717318989233712136188524998302207660815396759377660619926916751157979624221117795848148556804891e-02 -1.0609192148184554626871482661837810789978180773135435496948771749936244149948340186065980553036111114e-02 -8.4264129234050657264229999685021579511907122865198374589600869602007232204868541144157216802437566361e-03 -5.6926094307663943219498986264190840993334402185688074223972829484271226846484571975695450844086961999e-03 -2.9000961537434956962681050278820938532888205259154881617246203679056281628058553381629045776547259382e-03 -4.6916662039638666696737778036526934032613624526012582969843020376602684377356683151564092446142097248e-04 1.3280519469518754790200651186165406380137202077945646702872493248374874042741374879010660435135158152e-03 2.4906678259713600303148010103748115379402905626693291085086633017055299535161354969627513988937843063e-03 3.0907783044372095959978163686190665098851466510039581622562034339083548238801424253968706181163601534e-03 3.2923201721009579285784979422034205327278241149480620120952865914842234469636581460950279790772703144e-03 3.1797557276751910044638432699748301809903043044216904258321044906031013869555803213755451938739401055e-03 2.8258990346971543884671523170200870832738657479065871541846640689043775242236296239933938408948280248e-03 2.3122336622098610587662244808842113227507984337411718198557991788817032329374194355635125379232485607e-03 1.7138145020485695156202137878463131774401124644837565047691285196657384903659377021280943557617200351e-03 1.0954601109159398064463656965335850745575173166059468545781630912403942751638733105635808953704176782e-03 5.5809628831985281518270526083739263149930452324375640483628612981168827844744385660661146799477327799e-04 1.2967308589504656023683747096950684843074317452565844923737466193443943689717480172245503720211994725e-04 -1.4479320007838104667225013157694044182515265764317828521927853737128115626886224311174826351159055227e-04 -2.8224692362234194626195903615253194482002230516238866845473051703049408076580077466385233908971745141e-04 -2.8635919577371561576961771229893018982266047818011182079719002271886669361802921002547262505336819681e-04 -2.2097219683075123522079939261486331543329401534887048904421730324830544109156013176181560225860577251e-04 -1.3554822714291895369161524747728507304514968890503244682005002717036407537406163355893339098863575788e-04 -5.3634533013204236860422647123328110778024251105878840685444396161940410512049761386259620871233022579e-05 -9.8109171874103441590399821782374277148158170933873850706183049670611885459453685430536418053157008630e-06 -5.2600355040492717584513051303581435537745107255782178730897863860255865005510990352189841119008098308e-07; 3.5002286941206281384809807308663360750605434741092629777716292121430499384342085439936318649906749619e-03 4.8831340001434672566604938150414028771877207408095861017106581079796034591996659094348654592716912049e-03 4.5959470741819481648969934247404162216955673605717733234643419984354777933072085120913842337908409938e-03 4.1858291619126576703879046126220007667974252210691018960465645165829573871066510634250845603183459410e-03 4.0209485753542489632571717104543634698690907356461668676192082711711089768087131723394935545550785732e-03 5.1781533521914366491481321869401071047059945344203814639988974225656751451212384122090040124301466754e-03 6.6089819975542554908637500990797962646565442856267534049793173156130778460007985690154902963800200702e-03 7.7121719361378381868578389731974837317049758016075448792926471718815276754485415034008277884201582929e-03 8.3194874632676220075635491153334871226972426658073207934481895484499149752874466014635035132088015774e-03 7.7860458970767562925976961364009009787793265384243659898191616836492797153603566151123842985622586093e-03 5.6788070041498494645027784928468275537361372003122683440549575971654907513986340750440073983433766982e-03 2.3892493362210710082366091191532979101736758259324678177789306453093964310009075400606183548940797442e-03 -1.2073413005619326143018671467029476919423379405975022108699569685043051375293294247977709946774764228e-03 -4.4686460837906777448248261530546709578624788098932078464021571213692715854208379397109104349725151609e-03 -7.0415651199955050189420055345483559994320872306434815853474947189602332253598003029216198724323908481e-03 -8.7615320689089029559602457280530005686280831752183606506711141897717424162712627258074701661626190062e-03 -9.4806370975497140924207328181460108081227734411546338133108601773020654249695898092209075837936092702e-03 -9.1704452437911071949787520530458477274386724764644018653755434524985217124314481232714350291769902577e-03 -7.8908472260018246068642373551745438418227968665879631104024228172464203091043834234144347316891918273e-03 -5.9744109133903046996812908708064558450320715224749180484080937334509192832045056376923996759029672024e-03 -3.8203837291485915294900381352681166759640827869076314198254912161539804571197261124812006749842441220e-03 -1.7921408991853485030550513991656475472988834565200089106191317292139772798146811378093427719024340540e-03 -1.3820196514352747080530231213020625961721212574093128378344780619855530739278768198026576627762939433e-04 1.0925900788313171813287339840027018721180547952435309524413560399969089375620609037320206667946199085e-03 1.8867778900558880255993913024825945306056047337621857401473078214775313445856394968780223750082915767e-03 2.3098501441249180513518772694217520224061036247897469272304358396443071142706126962135139425784081622e-03 2.4338695957039602289173097674495875275167534742656124318942890579058108825048355482392885572631281294e-03 2.3122336622098610587662244808842113227507984337411718198557991788817032329374194355635125379232485607e-03 2.0059563643091936742932786992833134018133567229959000570665408086052423744218479087661294036952470004e-03 1.5731746427842009930523792872692502973072017535510211992479610421381930277116963050710755655486770075e-03 1.0992895108028168764358684493407751707049222257214641650088977287035812885622325957189317946222586978e-03 6.5152734739781223354598113370260123712548670131023104596319087339470453128311914064185924445125481112e-04 2.8878748302369740585634477473866742054536524754470104346989804626604686251941118082699120834960698937e-04 2.4183229184380614012158840927694239660714533765577896626836786117964944299534155246359539059556185666e-05 -1.1216568578783728962975216738359691232312197827579375343578491564486367964137741371790762903550966709e-04 -1.5748362746663614632408763612688997832964088670816205481078664027121976794650775666218908404385252854e-04 -1.4675609030507662081844142354083795267030003645993409360220331203775530205149390735783206271000582452e-04 -1.0958483139944945537475757002928946274420484554810445164395118414545234896309148736590059401060043142e-04 -6.6620060710853027716973290477458966896316667837350070171383475898472003360965291408874007816405411378e-05 -2.6175444421768650080958862311762806392136871662649669898580253037337551822302283307071238356456927950e-05 -3.9550935913431108888799228858671027491753944270613716510699925257722462424344958994915979323240683278e-06; 2.2706678800326685956347626345672876498577674803350384637968506931535223984213351579930867219504529999e-03 3.4983495267913299382202480157189084274749359235155417736334299966684601124914295268868912062059454080e-03 3.1916167552742858089689424553734209308441226087238099551223660473349121645653291529904109096547590194e-03 3.0602051341403656534061518561891504345542081919207985571448061138416362377824149131175302319044259847e-03 3.1238579158969007415450037954603486737501230725444958445939101207808080674143438225794307076592572095e-03 3.8595827237395607827503034492710115499229675828347506237094419000517036611704605393274902544659631600e-03 4.9256772653246587099457476257284362259349040109539559304161912602486295068506689016889658895519563730e-03 6.0435239131726932884535396085218679270965587809726010623345894869843819140028533460563152801663900858e-03 6.8831662283984362284668859038746642382950548893422718001330331580933382185613291644198226440296604298e-03 6.9589881734306733417722417311729226737073330919026150615057118985124350147074176494935183780516191140e-03 5.9065009973156969870636825183147888191680428027731058964443206111216282197002782191374174305557293493e-03 3.8414337588727169754713508030595826773357646051462553140885337235588374772605089664171183369760851037e-03 1.2042332446352502158484905160953480974832191781908447503372632804308131962522675641180136639710449091e-03 -1.5425522551612147079664750014023214462285179889195477306841164536800527203768627095258304523242970568e-03 -3.9821478583820313301509515695383877425434983770846529019798596151743867210819159376511905856875334572e-03 -5.8513340258642077598027956766557419340934729560266548614319670443087391139252333877767450615266354314e-03 -6.9196714671771854730269168089731444225328337007923645189514418663045080052268393890657691198555165006e-03 -7.1962510711913377174931599236582729995429291148371609682180799767575867809933657695071469236003974873e-03 -6.6554197117063611776993078763275227206030107325082881873209504855378406758304520219258940597053572151e-03 -5.5155025864712236442686838375912122872334853439981398864231869080285770941310440341922709647640088547e-03 -4.0273887044878245112158957751419036369712709649384981689470389140533524211390616186764176911613091622e-03 -2.4723334656499581783411242040930622679936752174687112396751791863546648867128306465973712056477954256e-03 -1.0775028546087743605427773361276374613321983999794639619238949520391226432795762780428564852194921651e-03 7.9549215510191905782556939433813380709467684666330472167559913589957131036367612987229438371014025477e-05 9.2076724582209824249117839594888585580267699784327095478955798388537623571829459036176746409211005704e-04 1.4387334735347655831361490599750072152452706256856546239964914347331104714246010728897385255799542753e-03 1.6879257825749718664967455249997700812199909417010771003520197444769989437514158199741381817776305653e-03 1.7138145020485695156202137878463131774401124644837565047691285196657384903659377021280943557617200351e-03 1.5731746427842009930523792872692502973072017535510211992479610421381930277116963050710755655486770075e-03 1.3110754991114733844510615406437754579459764337052700524882922343189881461698635160928517190032419899e-03 1.0038547009572997754269803150289063416567687370170097376807066050013905842256510432625925789905128143e-03 6.7628133325839430975488649694127041610160289878427641806269851116262843447135053003420189956374824552e-04 3.8945369498648965393199604863304231632873501761744039611671948362966838818718301985734996604335684698e-04 1.4465500132786485923610144218349685744880685095523623052690344783175923176912160315022010252806786653e-04 9.8209815965634056159530055004756885822200343632259630233373012999667987618010434401800191180577373865e-06 -6.0905206868679120315326684640534253843553806768559989242594048278061258672153054690189465572553660112e-05 -8.5686954662614451985167404327611907248406622863234589555869872105230084969448725837285521524062956844e-05 -8.2516138238142497236512400451540041016976878417951995159428668076355392062152239119815711610487146440e-05 -6.7437363362698606081159464548273834095149650919569743571083350317697862113265371091114882978589456335e-05 -3.3053667093901245867438177262994344375746106132569159227143093773086576998364132546997292446419440241e-05 -5.5440340609646919176168076026716952426207363425366313925349799888476622441659169431534620454450188536e-06; 1.2383127784569139494233638568902640393635425738028768045508507260266819188108102250316066662647205319e-03 2.3736156823158020096012551343688994964755696025243700489491852368095561502041995464311212811233811919e-03 1.8836820349082881417705031484315172817888963279653860231447856902429806069256273977261982090987702392e-03 2.0026905021941611299697572086495869115131066627572260111021709653459311516123825903767734567694259645e-03 2.3493096210169671521172876067901796780652831308311121725627272725028253212623547329047473750445385252e-03 2.8794939034242431000606283835003267804058285599561284249289356553322643181700132641388242930994529331e-03 3.4615280236256013700308653121423134387793474441932974910971193398063626414975525972346035855640245393e-03 4.4765552325504291991022356475521503231638881118773005564150993380127513527901951749516486806610426232e-03 5.3527947302841482912256922067151819299874031479796550728348086437395989284998573214900324473326778536e-03 5.7377578864053526511531355418669696586891110332543668450070808921187869752443315756784502324493726920e-03 5.4469796670080061292258837045363343895471757644329366707324955798271237852732541893928372740453477662e-03 4.5686403066048772186725487509504294672709879065245979729674290303185999564241944203927092557517572556e-03 2.9380692207790645844143838468500046434194036719124244942991221898534749463347923615510915039270538707e-03 8.4742808655826342807511241205151595085743133318859375563880648241611186688433126312967673062292924588e-04 -1.2882768737560361265514318700603860555871698376147707277043838512303518552541306845819228060922560398e-03 -3.1596280454487259083011190407602506094950310508063323819752777670547672597635112865519547838554781168e-03 -4.3724151485088817965373492427964600654926865612063751037205137250539058444409583422849533969850021791e-03 -5.0524655396833790637773533927478515999572232751951012503712400658596555412099535442920816301090635117e-03 -5.1509432296074976055857597200626363017819409247145463784510863417947687218789117492805780385836829085e-03 -4.7775111690408364741306963726577512657532555086732196625292620564970081156405870870590251897342402505e-03 -3.9823805058320662603634617877876685256790669505893414950623196303786592580765601832034221792989963597e-03 -2.9595560596179186929886829291343500201109040104681052887331651528682202697397180882585985440096091567e-03 -1.8803979160361775337797447952738801019592447685949221056317773907023900430738847714492224048563075624e-03 -8.5985432314314015728064832646818216544889833420660091114026694541761737954844972531517612856935547427e-04 9.3003400978686396619855666359016800443531507888476318397580544615711678881164911002215623672332210898e-06 5.9743426932266154866999439822404984357648391776378458286549706855583069826084752204147710647530535660e-04 9.4780208710600165908368392318882858878684876069242189328513026205411449112357722070434241618232974634e-04 1.0954601109159398064463656965335850745575173166059468545781630912403942751638733105635808953704176782e-03 1.0992895108028168764358684493407751707049222257214641650088977287035812885622325957189317946222586978e-03 1.0038547009572997754269803150289063416567687370170097376807066050013905842256510432625925789905128143e-03 8.9736722228043373888231502166089609412617561584251909205799701721921702018229038446368495487254850165e-04 6.9939108082830005414730913794406689149756310482553787801123161745104916398789072736470561098131396601e-04 5.0529253103025532050314037605890742250536402896058974411818051663888046051063306252684433696853650650e-04 2.7206304945783579011908158383322408989065405456825021047370172218537483542339896776512317704321543026e-04 1.5343268758726347996821958302179919282218040685081435374317812019941439037204749397261503965415494002e-04 5.1220201135995200292262138714539054542455141956090934293841924722841978219157666939236982236205948787e-05 -1.3220071908992305740428827900580951392583419105288376755015877887672566544098851857095820938380749652e-05 -4.7899502895005145970726695607048349290275411061669080074788730092462094414205110521833603746505724054e-05 -8.1320364404702491360987110959726079248532701191416345803076658284368794405980562747033130587641886569e-05 -5.5047535249011365319182462080872383018714768556277666773684825890384914917872714764154101561365767615e-05 -1.0358808011089934432557150905489563477111519536863740675890148127579744365839972889984338381322363600e-05; 4.8869758384955625683936006666354488878499936549954877001369277860653343638996916091119928801606120138e-04 1.4855008374195408509757784596183999601356092114894916290235890759616148969879305198958737292864675826e-03 8.4554270264557777658678613635202379370403638078410818081545044965569503822983980938487752634214374368e-04 1.0783514527107393213057392107560385616294332176955242628647967216468559406315120809184419203421242618e-03 1.5959282451491241270959291201595160608103361003834958252765821213138735381585412269565212865414484409e-03 2.0241119152616707617533744710768693946232107850036187001932066587936278284018364674196676753659455430e-03 2.2123646701003689334987516521073204663929229840837302094276270464212281116429503366781440643793770353e-03 3.0293079490632775769894694040402025661881616262210095640596417893283638320040227920766576578941051627e-03 3.7704671280337080436685807419372960005775093566957186108326120700695599291933045690369835838852010580e-03 4.1754558610932052777788167224799197845525246688201384450770426241485135249333036186458140341220774795e-03 4.3175183388191602058087150426320381226883999419421511229290391488078386131523242945608176457827305564e-03 4.2593062779283623520291635603465484558341018785371968324494639307390446381194651385626172639692300648e-03 3.4772888309916066310033234074504684710135152710317888481522246958403604405308513955276114541924451218e-03 2.0739419832416475958326602266074275320965880993316654227248660882474158463433467438967633952010216092e-03 4.2277308638177769833812509712502905224173016149147650327916408783654998192092196046405368718100343120e-04 -1.1693865353501223100936067549685259765450760187745861843645972670826150555608949746700429894960954665e-03 -2.2513600924588841057145004120992525207372176288885283351643908948703927824732408453307847132680524169e-03 -3.0485574871184645711907815399718433932069356654266848295161189973830711008191760451107969889107393032e-03 -3.4929032426674925190379901850808038529272305750053213163451644583591118888965572295601028005630248580e-03 -3.6460931625027793506492830502207680578355803072437295209003899302257437159469624058589366955558729476e-03 -3.4052389127483990956505421789321390223577766519478250153540524861560754447638668078506844023113025701e-03 -2.8448324790702077116007918924025184957748853479573288656771957900519477948825373396527434161014983963e-03 -2.1213703361928543722239200702609583904872872326176803760221792675474499719439241869833696137466625320e-03 -1.2983208381287464672751120861203389468681169117684332754815573666580822229479563721839582622025536889e-03 -5.4292463190412821112292473149971832009047461719093708321135816958042957844920797318850558726713140458e-04 3.4865828220094231883986642717472052644273427976437431470986087600616831217149142637297469809324417151e-06 3.6255643424596029023684083880721968009068948419893341795330052837938893494040739945906241923315307474e-04 5.5809628831985281518270526083739263149930452324375640483628612981168827844744385660661146799477327799e-04 6.5152734739781223354598113370260123712548670131023104596319087339470453128311914064185924445125481112e-04 6.7628133325839430975488649694127041610160289878427641806269851116262843447135053003420189956374824552e-04 6.9939108082830005414730913794406689149756310482553787801123161745104916398789072736470561098131396601e-04 6.2934773425012577584155830857652702449873182863796481147052340986950252447233820406875345052081258749e-04 5.1826393259163608412375382106181150809237639431855488291986162337127173127791110865756700415785090212e-04 3.2716647088462160056283883527775023440241329839783536132574491532142808505312762607555004397175052250e-04 2.2238930532792256661577042126516882170754739503229545964719490524395503824956441490554235363736279005e-04 1.2225634829207824017956598333437888418232821970882054590560898668447179281750061628061749468084757867e-04 3.5717256406259754427649383458968341601184716770061497434255859173169962235503268239556159167377786124e-05 -3.1622716658446592969207375274068133793033256626339633136675601431097241074633618127025150273726758166e-05 -7.9567837345037200108703520700477329602279722010403990841741514373368922979140967073674628742046003095e-05 -5.4668047585500019732496041324715407465331352727141856149889301357177725196231812790459707995202419688e-05 -1.0231185891042271406399326730845509616640048942371956361765950180820710108514994419977898788765980024e-05; -4.9155556450506543034894308601398036001803104974056021436710605082834176626066000484990952946907384589e-05 7.9075984307417115919439300603875184950061009396644681602532850160257126126303284027076225471171387071e-04 7.5992233084815193671995246560117533636438331535324662822305921834437609165278347392592089354693418109e-05 3.8824383058942600853682778782427018772122122137103472558752328409886828234438399273047596543991228256e-04 9.5659143658355163361196466790837413675339603814676518771781869495520429767934112175904341852756266693e-04 1.3925257716386142699437033469987665007905862307233583070099422558606666958601154980789714812588640647e-03 1.2510578086275338052536636929640095638303845416204710967518005722845577207746954902298832604880598752e-03 1.8119158458884490296243293202448908577366099405455159041763304414438266253515496530832595331150826687e-03 2.4345349776247690094384621549874307991079603274540403937442850596143171589647250326973530172238115888e-03 2.7823110603545490632794088895086103659252823862604346756918906538384128194446181891333658425601406777e-03 3.1748890489637635448866334791092056147850676793689666781340905910250457519486380726458629195620129639e-03 3.6314124291269647289589368773324500704578723878532755991782994336754499717776714941676225423989720203e-03 3.5470674674901323698247863116305141992423782949857814428195289425337167661768803620426565610846440892e-03 2.7945923858593103024886968441209931637941213290439585550223316437563757662797171715336909403339336134e-03 1.6301680616468988839408230744801744053531907121414845946399984018327277703106487714242595620281074199e-03 3.5777690384191769041658702096641409781857233885609004950880556976732987949905488866409132495308480340e-04 -5.7406961097407047052917979496078856183143465860947019479044881935790750993800560483046889481818604250e-04 -1.3914175198889384221402537210868867149121509440153842039960310422285682662469922846419804465293608772e-03 -2.0297679852242285679432892750919686604339042222723035166623156116372609137726594474771060158338043236e-03 -2.5294782891349138058596259689119501816067202313876097591691651233721335787268779547182565800672874329e-03 -2.7196200282235923008099478335191088958273601864534340044835181466340156747191401035830199449358204910e-03 -2.5805222070002460703032910804374289348296059326497053612620421495508714812944302691211985158024228841e-03 -2.1751217440341889439443765726307812609502621578415522551209127391112189852494500898348211841277929283e-03 -1.5768626409907843881757404959750424259633590977894706115983192110937567860229283145510384442379471555e-03 -9.4552779903434978027203016215177695821972678428518207611414143717543818920585079315345523526784676774e-04 -4.6283358167113150474699109401294554401210134870399084429945650108015904190901981996911360798143295596e-04 -1.0799133697806242504141291759722018454625888116688828575204914781026914210012973007670313910338693066e-04 1.2967308589504656023683747096950684843074317452565844923737466193443943689717480172245503720211994725e-04 2.8878748302369740585634477473866742054536524754470104346989804626604686251941118082699120834960698937e-04 3.8945369498648965393199604863304231632873501761744039611671948362966838818718301985734996604335684698e-04 5.0529253103025532050314037605890742250536402896058974411818051663888046051063306252684433696853650650e-04 5.1826393259163608412375382106181150809237639431855488291986162337127173127791110865756700415785090212e-04 4.9460049218779584791053030036398571992843866995475800846291044340979315269729542049719398978202802210e-04 3.6177220850825577465722677930536729821863165666780423765614441404906472155892405169755855012684284626e-04 2.9147963246192244036029529764299987710746368855576260416382576656042322995584091181321122880554068286e-04 1.8326769312359166389829784020204917400942392562467128225159235456100812679194251789629174065235895806e-04 7.6509920639170586400370373303654617983766196740319525072648772174141711823087883726118036942947035914e-05 -8.8198515365634943313604598837771957686898023781043766462846435744754464626500627946776879206100869775e-06 -7.7475059732942052871006782427392753851042142632496363735486079136591526682116623688640595555553566980e-05 -5.9519781350816463232762371892962082582175167617038912088889074468400408194839007026897028270987880126e-05 -1.1482216913268243779938051209491127242496705306260987412514996056654803814052040383482231978255578011e-05; -3.4361867229003234660717137558737608344992928588211775446889436520532773765672901492354965735268372773e-04 2.0879870625339008212023885330350783836573150766288132152782796493291236363454789526259784529328485946e-04 -3.4312936983456755835427408912675432537414664004596463564172025862331958094237335502820031054911181989e-04 -6.2750317950000677885442629794226994185283517714843186499932048529813567459461688986267697531389586965e-05 3.7812507731976453675247191472315782455413410150275854902207566668914769833741315543867861827035159242e-04 7.2454821536506062948872955052744255345270629368461454719698450634691869346317553899196433424026914203e-04 4.6934840379657236402545396701213091531907620090576708465653833661341125701458167107430140851413856367e-04 7.6949831591332932534860836661834994807457680357807275805607915369838634365360122010716882982564425881e-04 1.2218905474268392894285514122808665886296858694274214432783561683468952315282128518030349462693780365e-03 1.4717518845624380389714588842804115837383070638912244234376257628839976645086158143005224810615055678e-03 1.9336436589841443496114835132541111511248025486147705391237266407009739584561470567449476024780104260e-03 2.5109731684549814888123219962940400462157527591565103349987977183378758383628960014640165311859093542e-03 2.8214111918794335815921955772538258290354071564199063295505454862140343150673806790773466042401919686e-03 2.5860009280710070265602452688089592680257605440056285333080021437517547689268307052932222011068674656e-03 1.9359335543635002989394145826154918001103092517391860195373433310762267355257464163743338329875467009e-03 1.1322742956916014951523189384457134043586311600592089955806276328564835220267997330438158786926146370e-03 4.6498194880534224248721663675854976210496855567801002902901617210771026693966776494627441451741143346e-04 -1.9469110502684021367909933988760141428292755657432144324739925904771553515984320809356235064548084989e-04 -7.9012705532830576410083233469402919629252819536153917003042599681287040593035651641122017387283280886e-04 -1.3496058992499888081833988156247983254116528557255182891696083527868461939737613640751801474307539763e-03 -1.7345093066410236326885181996153964545498904242451248708466177990409200340560440343845567841526308423e-03 -1.8650443905890783405753902795489409891393054246302583194152598222034442208481396753186644166783081153e-03 -1.7259977072321768581092366883938769351063279655132695727767953039409792228192645008160378566140420941e-03 -1.3858281244347880871860315124277413082859796001129635394836344479917557452146977948174932927762691473e-03 -9.7493557923494671662055522913251993087483607908341985110954727635817183363903350559678745419337506011e-04 -6.3950485810162511872714384011541133496031894578286215844306689601956634494543615454172531311978440478e-04 -3.6328392275681351444820675747507469615761322018183033764073800784719953363904569257569949153169109850e-04 -1.4479320007838104667225013157694044182515265764317828521927853737128115626886224311174826351159055227e-04 2.4183229184380614012158840927694239660714533765577896626836786117964944299534155246359539059556185666e-05 1.4465500132786485923610144218349685744880685095523623052690344783175923176912160315022010252806786653e-04 2.7206304945783579011908158383322408989065405456825021047370172218537483542339896776512317704321543026e-04 3.2716647088462160056283883527775023440241329839783536132574491532142808505312762607555004397175052250e-04 3.6177220850825577465722677930536729821863165666780423765614441404906472155892405169755855012684284626e-04 3.0645899982614898916414218385609485018826687924099477265198124665696065416679896888462541506144172626e-04 2.6996017004729065730154603101711340504477086453240931147624336251010322242062850835574407798679556377e-04 1.7983643713315821731523628207878100287392918179113913776558135738652554539710750448768410385251387177e-04 8.3521294685399350049166988484662533931531002496321829282061599477911971345682715223800841004500292862e-05 7.9446492686490116340889034312302095114126993581921577369596673200881857815468758685292115314180926665e-06 -5.0462843118853668976475564696285574993831358498922919071008899910418172964227407244158132839797344700e-05 -4.1826335812245718756376737468660795155598047294915087953016886131664471591165576778564472587339646208e-05 -8.1984770339086368631706153397071656473990869056274217606122506920635942620388889079282241179270800029e-06; -4.6960042126566827704617571590392482142948678401880879888502654490495999754581824836054424323044847964e-04 -1.2901265505945696625014932494208586008381504034572889720597848595082361470729762072450742846848048411e-04 -5.2667202617599424430955721321644622489172143381392630640329913196803192714016668258876120125901740303e-04 -2.3126014633962369905826354005419861806533195078433554278783671897181928174933020585717738163212509627e-04 7.3651397766347687617347467241988893311903532737673991892283457874340122595403886387738714891608868217e-05 3.9969297425862114261782705093240373704562156204572243881646196796272915827558313638935160570232116513e-04 3.2737553522285133893477434145822941797393189678584495951012035462206902436913395955665228086310625331e-05 1.3358954561349238830052589038422281933890532871877345421234213674555475528629359877662161745888015119e-04 5.1538603350443779627088481760068791622135225599057513054469978056856210934995423640405559262082932429e-04 7.4975979916335464244081307188632284874371301279389106974475186170771912903924855971700292541899839665e-04 1.2033465714568742386846492653245564764773769945820022614271090658690285695544829099317032631947745520e-03 1.8362171019445004656428703907261076148141082561911751136738143949363317846976705061596236291470854090e-03 2.3631321072869015715259610943098872780891720376889954340237208471178485205556906550199601970343979608e-03 2.4652375709975590942257662023628713697466151997550233378898264481925889706567798052242492661715381459e-03 2.1373218717646487576833598657546229859957812905978751570038616032359889778706442960553727106083327403e-03 1.5558740582439964964434422008599997086633326336063071812228721048184511150595290771837863086202802520e-03 1.0244377011504448433071743465328219338986509859717532742966472872750696134997591530279948534925220084e-03 4.4510724938692067791109502677117682726130107940489452117493300930885989738776383254781477074535547010e-04 -1.1344151335927326223614520174308299158714916912507494269513776061735655416508395771227135865057294304e-04 -6.9306437303006532378720599325395034311662356259260043102420665700059902322134844928478543395998193076e-04 -1.1713968702971227461592236529198750767407148180554653430838006078668894581798020217291219438496067699e-03 -1.4645438227060558875593544209586505145867052388338757226457774114140381885758314615765669722534316860e-03 -1.4989714350221620778084715277483782871867686015377798764783443155194592095745910927396760178149760340e-03 -1.3233371955185850457564248331042424834541895782180418402712740054937111276941435492031957631060888444e-03 -1.0181046585431328975541402927440032572534605244785260708916172556918542071541808733402979119871707011e-03 -7.4790448923664252219804820711423744171642031377309396092050072639332549454075603952359097251788794482e-04 -4.9768549844680207027162362924237189407937485749338384040697560367128412338227041483649913069605803895e-04 -2.8224692362234194626195903615253194482002230516238866845473051703049408076580077466385233908971745141e-04 -1.1216568578783728962975216738359691232312197827579375343578491564486367964137741371790762903550966709e-04 9.8209815965634056159530055004756885822200343632259630233373012999667987618010434401800191180577373865e-06 1.5343268758726347996821958302179919282218040685081435374317812019941439037204749397261503965415494002e-04 2.2238930532792256661577042126516882170754739503229545964719490524395503824956441490554235363736279005e-04 2.9147963246192244036029529764299987710746368855576260416382576656042322995584091181321122880554068286e-04 2.6996017004729065730154603101711340504477086453240931147624336251010322242062850835574407798679556377e-04 2.7158863826368104285995447847233970557714495881750946432577231267251264161975021222109052351882404760e-04 1.9601688053167623785807802378880429995738302031790559251937526859767083130910066656436586754735248743e-04 1.0376573360464216976554245222801440295203523228126364450313715404861021516038153472848349176979410361e-04 2.5504802405024632124807188912776426363944406046768655538725096104567442012785789965964889662401054096e-05 -4.7457587077631982178419160083804135270798412167494349969124772363719773228749853912508312641702721065e-05 -4.5419647868997056325231232691018959975735877698591041047543128653877530193791835686143931310509859232e-05 -9.2006934798398928486828220418692860774989248495771194210894916953579047884879705328479279248996060847e-06; -4.1725203584024220472730964616737817648517966393889368386594700294627681361380039910893567995750222233e-04 -2.9575377488881929736996510429117443210785803496947108531482653464007699834084684050563333943449583102e-04 -4.7209085323151275692327084152042566377373321540568650722275372528612469364887661192254713375613068909e-04 -2.3935483635059374374147998125163208383108695096037155392281884762490804820451224618973645965116768056e-04 -9.9576467291513602654111753740127531846412736438253878228478356016730708751744416783069309720949387855e-05 1.1344567302146974883328610145897173862376506526781268338024269190280948615423410474886020247610912981e-04 -2.1413811662040131859717214756158160581358678048893168942898287917596806788353955843616414567349640342e-04 -2.2804996414697395510714323040931811948780479921911359277661856233026535267696104679038986787230307226e-04 3.3398684420048581897589655993795598315806195500114360550746131854316122236295713680808279649057103071e-05 2.3080620577165073053546201588943569573961107810235358596353410048885697679594277168513182051936667356e-04 5.6764369100683329788954296542060175381324074671625129456998872353144997826937321705908415506486181836e-04 1.0814902376080628027048630988216818632700263022573467996223205435953520591270963968428405448574878407e-03 1.5681137108095047103380934188938221758267819008095810587057010061359628367994738589530408754333158462e-03 1.8056525288823629511889544361886891690721290133551187587978540155191293325388170860887768528716724893e-03 1.7227120149095237972046486771930997841867530737566683220128293064742520502339599565423659561673557145e-03 1.3769557694080898135911910150844601057729975410842271523215376283709021244996792659386616653549556086e-03 1.0479003823250900521687924785329010217848170541447383042973239744651589399109235378453502760621020742e-03 6.3991629798477620136030256714375215424684687156467796838533014117271924625623254155562784655910689191e-04 2.3858071144898298097354768038857252658850774841188699536898215387849449472050049942664573548459718570e-04 -2.1208693822156230632530977840421031919574844268817335618487904024952805664532377932691436425512992129e-04 -6.1328799485687678611384496369336643039196297409186475498503173853975905146886197388814030237220471506e-04 -8.9783609786756930615930350971181794461574596125653953202580578610446909541648031047569375934082310613e-04 -1.0280686767933199406021632284979610355935046026421841794526353292021701025768171197433681123816765110e-03 -9.6771803726719312265593402229390949294372147030583747887622396158941598108056830637269715794542419425e-04 -7.9854541521796123272133666174910816821188817052531285229016452334060543955746842224429844186673086915e-04 -6.2290580395320170710710208344276439299603858467437081874049676124302564651954540658956852441479684124e-04 -4.4398081286029824150148040987613800249212648550387318713950145067036804251750165205126479877311653395e-04 -2.8635919577371561576961771229893018982266047818011182079719002271886669361802921002547262505336819681e-04 -1.5748362746663614632408763612688997832964088670816205481078664027121976794650775666218908404385252854e-04 -6.0905206868679120315326684640534253843553806768559989242594048278061258672153054690189465572553660112e-05 5.1220201135995200292262138714539054542455141956090934293841924722841978219157666939236982236205948787e-05 1.2225634829207824017956598333437888418232821970882054590560898668447179281750061628061749468084757867e-04 1.8326769312359166389829784020204917400942392562467128225159235456100812679194251789629174065235895806e-04 1.7983643713315821731523628207878100287392918179113913776558135738652554539710750448768410385251387177e-04 1.9601688053167623785807802378880429995738302031790559251937526859767083130910066656436586754735248743e-04 1.6214734917432585693235725309955370184578766889325484147546942174270052760384751619562161408766198866e-04 9.6662881533030194739948725603261253219664560087007697849641674912275992371164021504525240476168250491e-05 2.5596451850830478060984818267647769226745193456961844513176043212522911007952654702305393805285329537e-05 -3.2928417044119277295661941666342656075031576826696288053185188674974628476959244643091496884370788882e-05 -3.1497866881547489199128900933343798459504689627367076569337652825826986891756546505169463280747707945e-05 -6.3120884582412174997956687858817071516007276227075448785759231947578751181190202659215787221669912356e-06; -2.9945326977758956707350264189243302568787461089153435674727215607249796168887029998996467789370204868e-04 -3.5344830276290922101325702718241966995076203078153812924452106798922934726633140586536634752566289485e-04 -3.1627107573513056411511972525096062952589577474965323312049247466024796429682944665257913938288876396e-04 -1.7527347864259133879822407291330592319406252932940248819154061598841459204614211664523589792647026301e-04 -1.7033441978963986740262397513582642006351749671572059820333498886159411082396095588786376175504774547e-04 -1.1251817183497077987810274166353319989867327318254210396700332708810762380107622952057687251208096297e-04 -3.1407099092151039755359165321097580973954927765724763763255360417705501233958318547644852036608087743e-04 -3.6717100204155537367639537611618203206466554596862694488315302784564204668456180377867313045547532775e-04 -2.2953530341709438841507583301714273718935017625272625680869362728570037915204814130964195872778777874e-04 -6.8243987814717019139730391939117277203692915858024505518189697049314402613604411687167777753170061309e-05 1.4018441401343702403739142942536503652091435936577846309937408704672224325508977232272929135179788070e-04 4.6906624814424887927060010363507193887913951178288946564939789078213715374639078134503192784198807275e-04 7.9237408227980022758466140622569507284459431826794530736219288988603990809334563349800991432281503966e-04 1.0253059380842941204788875147688747043530308590327725572680105767620666052571708876549169879717770718e-03 1.0842788041878916857877018372687482285349574042854931072088837411526097859232924031886458748195814316e-03 9.5021390394946498270813147477564804199443737415170532601953646711559489126520202851687754220832936054e-04 7.9733131747455471159222099406453996248775425643281071174839829544540765547518368821344620163133178232e-04 5.7945314464213563261023891363123058339393434112037527509450260522052919794546797673534302993775956048e-04 3.4849000930365768103674010488056322664952992223301137899751556581147712309139731562811349900655723000e-04 8.0088906954493842180343334886887441476371166745734679100421750629752595004601814743226422305833353563e-05 -1.7027299402638656810797073563421553055235337974878408495608962802496044966584209575639267678450145677e-04 -3.7509057337990602573953847260136899971507634185602349916014615096282724649768932905610611719160004185e-04 -5.1120984578310112103224546588671030340395995118459936547719731323513031293637256615069723113350242163e-04 -5.3851793161668083436974986065310514872451624000293668479719498833400377074110892814681952372454960121e-04 -4.8378506155425891921463051478359336290089267593637187799358291786887453052723822590657676762343416152e-04 -4.0328279714797616787080830517778275624464170908186455212092564203960696484869526412650018442662780184e-04 -3.0845924078330270807345606838022033510992281456925860364298884996489429908962888446217511718040208618e-04 -2.2097219683075123522079939261486331543329401534887048904421730324830544109156013176181560225860577251e-04 -1.4675609030507662081844142354083795267030003645993409360220331203775530205149390735783206271000582452e-04 -8.5686954662614451985167404327611907248406622863234589555869872105230084969448725837285521524062956844e-05 -1.3220071908992305740428827900580951392583419105288376755015877887672566544098851857095820938380749652e-05 3.5717256406259754427649383458968341601184716770061497434255859173169962235503268239556159167377786124e-05 7.6509920639170586400370373303654617983766196740319525072648772174141711823087883726118036942947035914e-05 8.3521294685399350049166988484662533931531002496321829282061599477911971345682715223800841004500292862e-05 1.0376573360464216976554245222801440295203523228126364450313715404861021516038153472848349176979410361e-04 9.6662881533030194739948725603261253219664560087007697849641674912275992371164021504525240476168250491e-05 6.6726886576320332262583140349023485874362417154827524795838255078727661022180392385339381694063606609e-05 2.6542439233576328208783975373882009590139868905303931431530088103615776228597330809598804545026693957e-05 -1.0593707453038372000208052482304202937014951198891520077039442576497602387039548721161161187732984729e-05 -1.4615621653147247348176484583231447839466439736366737469846180808156263786047506721087678465784100686e-05 -3.0876595552501377340295547471858769350954569658348094324021340047047565182114023910505508681823022895e-06; -1.7826269331660080606360288116649978769595711911645630576729613424351224361473495425164908581510074731e-04 -3.2957028235993258449928893731153718244038102266459722377838553579692261204726865104400642761409095386e-04 -1.5591680314508329145083862453299210572635803497916569502206155405865574243168795494571590817400538769e-04 -1.0812557339957529402599465308242777381455369205842732096921106147380506553517524797791325097100644338e-04 -1.8012060557697525527139298659771103297915478317868144460503865336059592600965223696979386278539512002e-04 -2.5484116344107752301749757820395946849776587685972145515914801608535467799441836713635340107389031374e-04 -3.0831333208528371635597829553189241169096276445691921738255590958220739351741579146454064998452323338e-04 -3.5577358249965982231770802838462002000030055214722803779120669734899073847276753114751734695153796520e-04 -3.2179763258071501827194989551319774999110002523565472939036886680654239280432831407648478452177485855e-04 -2.0895494696480393940685026428949101039137483764224946147082810589334037495389536792324013491115379499e-04 -1.0110665138075018834102750062774788452497810978979840192704766908447524468611172448759963892689820983e-04 3.6904801399725094635524367501560401070697411938596330397293034838039200366967315071137282056417067292e-05 1.8143157017324632958834128300169362735044741464518009731803403156393780204610927220296824811891681367e-04 3.4161780117602802818615591091489663453661000181347047619081621690010802666491627446890871354816762070e-04 4.5757959499080942251843551168186836823334912193829734573005966482177074829445528653867032839941980177e-04 4.9505864512519137937372455714273068523511924434321955730434966417333551760052215592428925497635177250e-04 4.6835281733133924649601226426459545779901517331772280210321015997249262511912544624598671427090724194e-04 4.1515654185610761527224636532571641786840985869987913876076848003944931372287614957052618835831582319e-04 3.2720415868768464631348093669035858042563596276640093004981885220090336855388980117740180371916712720e-04 2.3249954777663619942755907402848099681659301753749288370460079057200919734102181662250367034844277281e-04 1.3221116714757651512655325715003504177037597054647542464586833566949590998630218956736117355474395373e-04 1.7894141625436961769493188632371787621259052419340523707726763440557078042867958089505874115547588098e-05 -7.0734859017388308300279555352612713111764216346659270938484805409793322973722231723284948901594607598e-05 -1.5455391511532963941329045929484836883813080086571953022126932230497384602459355395120007619168468815e-04 -1.8096735732895515506610905981412433686683625671360389963117211158254484283749377939848559575569057032e-04 -1.8133158701968520134454579169692002157822682317509906772973862502569370089861182332498482504489439629e-04 -1.6297226875538587557580610486184353420855626143383281539714854261323365048223714337610900886950045481e-04 -1.3554822714291895369161524747728507304514968890503244682005002717036407537406163355893339098863575788e-04 -1.0958483139944945537475757002928946274420484554810445164395118414545234896309148736590059401060043142e-04 -8.2516138238142497236512400451540041016976878417951995159428668076355392062152239119815711610487146440e-05 -4.7899502895005145970726695607048349290275411061669080074788730092462094414205110521833603746505724054e-05 -3.1622716658446592969207375274068133793033256626339633136675601431097241074633618127025150273726758166e-05 -8.8198515365634943313604598837771957686898023781043766462846435744754464626500627946776879206100869775e-06 7.9446492686490116340889034312302095114126993581921577369596673200881857815468758685292115314180926665e-06 2.5504802405024632124807188912776426363944406046768655538725096104567442012785789965964889662401054096e-05 2.5596451850830478060984818267647769226745193456961844513176043212522911007952654702305393805285329537e-05 2.6542439233576328208783975373882009590139868905303931431530088103615776228597330809598804545026693957e-05 2.6718130932737147506594677442846783920039239245953442049652211642716173652860264584971443803206258550e-05 1.2043439214937130808110514324313038612815034311603769500781778523445896793601123680433439877259615298e-05 7.4214256150786532549511163013135693067599186029694701855973068111246086293388311672480639537597242654e-07 -3.0216946652932689778854744550166165487753969738378651901855645351349384320605102746372555499505332166e-07; -5.9148724084023645930949282847917173364027701109300611378959815578077192474242808971748844329040094781e-05 -2.3556653912671916113458575506033588218822877054641863466320913373106334810027821526980425630272677545e-04 -2.3339227721265959904450616651318797072253936207908925446100604235372562621768699705298149142608674461e-05 -7.0562262947458391342541537926550245939263368460276961928494284782864130546242985462058442749778180337e-05 -1.7150457697091364268278834148461920872963355274060940422496625397605430505349060948904325001944058947e-04 -3.2506468177391995290598508000233782892707788111998989615135139979985622517947324401489301465612580392e-04 -2.4606555826776889955268611200171680822674600178583121632075203243593263506241365911715362910047133805e-04 -2.7396627119190945234749981050354703401021770234769460094706668297594069706452668779302698388110037472e-04 -3.3484051036291929496521054508219785480814597791673665995169112173913431890153303371517471583140947005e-04 -3.0980308195494266759336050007226570477858026004074463409379220422791833102322967017845731432581680086e-04 -2.9328741433206219329111047001593046283658391074768629486873732047411345801882456381431789034837206403e-04 -3.3655899842478829101673224216630325231000579778178588638738563864675054540516324410231342316748181895e-04 -3.4475318577308008460178194766598014554594391472635990257039962623536960856711011739465814850698084623e-04 -2.7317740559196098433184607558261549752112007287033815667863376643703025629016460940021914920570877110e-04 -1.3256627892590363733482427660053896047153424437680252766823209545280049622884779668739582719328952216e-04 4.8733850910264123079562483079927779733423053789827354686719903525227883416453098379260461378171773150e-05 1.4362673123469635632201729858839275603230335340474616656200920084376354122493921407062229209304078850e-04 2.3005287555556117884992456595748442947202902617570403005820315235599122477183395573886042803210805446e-04 2.7989965022822067299494975709565260913195883435569783990874224280020650222365545024483511815175354162e-04 3.3454853369196533870596884052894231430666416241280623108417821618050679452547527522930905351892301962e-04 3.5715320534182849420650135210548461463827199272333056773381443204756898042087927542573468072144862337e-04 3.3947619291725339939522821683457008124917690483316411654015710601955078022956682529787738242900398115e-04 2.9153459491015233300399775900945424878430535160580614162411602017168322260119392545671865523121561680e-04 1.9669666216705581181685841103250845304477863139912546281950144595459481382526909950753230485955575140e-04 9.5370441085727240796623044984033160712925588273407369595542394703576023861191319469328413062062412939e-05 2.4568419496637881007904876913078798712103949452886206829801075416139243483448636104805196530851533246e-05 -2.5688908048789355751586637745721877965799010551167953509357965750045847804907992582402437710426835503e-05 -5.3634533013204236860422647123328110778024251105878840685444396161940410512049761386259620871233022579e-05 -6.6620060710853027716973290477458966896316667837350070171383475898472003360965291408874007816405411378e-05 -6.7437363362698606081159464548273834095149650919569743571083350317697862113265371091114882978589456335e-05 -8.1320364404702491360987110959726079248532701191416345803076658284368794405980562747033130587641886569e-05 -7.9567837345037200108703520700477329602279722010403990841741514373368922979140967073674628742046003095e-05 -7.7475059732942052871006782427392753851042142632496363735486079136591526682116623688640595555553566980e-05 -5.0462843118853668976475564696285574993831358498922919071008899910418172964227407244158132839797344700e-05 -4.7457587077631982178419160083804135270798412167494349969124772363719773228749853912508312641702721065e-05 -3.2928417044119277295661941666342656075031576826696288053185188674974628476959244643091496884370788882e-05 -1.0593707453038372000208052482304202937014951198891520077039442576497602387039548721161161187732984729e-05 1.2043439214937130808110514324313038612815034311603769500781778523445896793601123680433439877259615298e-05 2.9331615274320630115012526726048343080273150546320665701075682388709824473750499410073510775048214640e-05 2.0044092529717453218754504272077754433407809413377030995283273945202131427857280491242617681109994026e-05 3.7432779737077454886013632822582952778323722710964756558211508791389951498881453099633689852486740336e-06; -2.1680976725269436088292052944308049390947302935182601026866722345918429829442643642969700451611336646e-06 -1.0015607431175031871428321719799010154671497908850384422466627279404439772282969876999409571489048420e-04 1.7684527792304203099839226137401866164432803710082943839841684357807878667603320080545356216840844933e-05 -3.3540431325269702373061924020488608633908000285532344973942432628948592469447403508178867873866305930e-05 -9.3035131634907460766929955527478750444650057906809058421734837087284964221652556920591082674749001071e-05 -1.9258221176149757272565232116355825203093901932018586079259275606144179917853061615928305559989176979e-04 -1.1725949313990994969963722350867810280964833367898704286345990272397295422238029167188211670118530552e-04 -1.2744502618332672129961469171650042583678593009845936986960596792310880021447184928197407917560507928e-04 -1.8564589205340988178583054177557643981898417111186657165998261787525656478506306597087528156268317442e-04 -1.9943579664974901615964305949000337939712839093893310881631187211058407827458286532589503335789419877e-04 -2.1407295606280921039679634428655440221594413997374879240990955763038890751902846925962077088718946003e-04 -2.8357515850749261402346781504323005018198049052106341881215692874538762801038988599701299202768962060e-04 -3.2389524103538366470692761089746660916482135959308667739443893585894516811613165454111963614999607301e-04 -3.0671935964780008725530102360920759602798370346516835862815664875379072127480829976641314898888019102e-04 -2.2304796913615014504015859357108452698812523044081491931920960334764673786828939129222530108344954374e-04 -8.7210402657940717703969953428530478209267204039297138745626395506448839719741896614899691889175086771e-05 -1.0953886836617765195855277937661106067084621494412665627923364816319764241488401435845924431176216050e-06 8.0835284812069053073951733740090362849360079847786564508472036195123855460032208187824123456442168484e-05 1.4495758318422957416678977366153336777914011113313743786489093565118992225183556644281080479069814838e-04 2.1113541944439371242312742843097791161896117411919659208074143972841911055759167295391379854733727279e-04 2.5203931726690433163067005154788479703008466016339453275099734710609504205025457648109935910650586749e-04 2.6813236904804670444195744625417648480125250833178106476893093570651131976701447874340813378772324739e-04 2.4865416369531890684266674915848018923840691084391247742181329164431954136193715322415633064350470473e-04 1.9835498716500304710665837730828854731523739404107398121718348424590938164890446601038150823876914249e-04 1.2185920704288630158146134774364833917469127662887382275945687144960943342597951635160835075445727719e-04 6.5055095810510258142320445121500915734064025481135416627961984583517705837315425313672069043976654753e-05 2.0021727554767415519070196843496265080884658928342706974031069401401719233183019980271712039390104112e-05 -9.8109171874103441590399821782374277148158170933873850706183049670611885459453685430536418053157008630e-06 -2.6175444421768650080958862311762806392136871662649669898580253037337551822302283307071238356456927950e-05 -3.3053667093901245867438177262994344375746106132569159227143093773086576998364132546997292446419440241e-05 -5.5047535249011365319182462080872383018714768556277666773684825890384914917872714764154101561365767615e-05 -5.4668047585500019732496041324715407465331352727141856149889301357177725196231812790459707995202419688e-05 -5.9519781350816463232762371892962082582175167617038912088889074468400408194839007026897028270987880126e-05 -4.1826335812245718756376737468660795155598047294915087953016886131664471591165576778564472587339646208e-05 -4.5419647868997056325231232691018959975735877698591041047543128653877530193791835686143931310509859232e-05 -3.1497866881547489199128900933343798459504689627367076569337652825826986891756546505169463280747707945e-05 -1.4615621653147247348176484583231447839466439736366737469846180808156263786047506721087678465784100686e-05 7.4214256150786532549511163013135693067599186029694701855973068111246086293388311672480639537597242654e-07 2.0044092529717453218754504272077754433407809413377030995283273945202131427857280491242617681109994026e-05 1.6853919049572386190837406009773989601316501508886050339136667468053227992982864411791650830596722059e-05 3.3471907447688559007141117441844023940461556817275379799841396429342208224347550304220044620002006118e-06; 1.5264087135898577138986927040879905535863697623183437794187285426242074372543807502356824503030268051e-06 -1.5580968746149128354877606027764843124292798014923806060859806925114444830319301702596161545825876010e-05 4.9209350113093729478146499743401566319614579055816138634970059396033241186712897224090553824582542914e-06 -5.6698753322480542888490066463137888867740908804912396163690953021778148313965901135733010015252863689e-06 -1.6271343056370055085535170754195809068549354631824947026893810098605087083840146430696990518014646927e-05 -3.4529103297795922673555896616446601414992821138548268818724295856466112272670001676879513863849625472e-05 -1.9394024312438196900723614887726620905961994580834378782703596704607802025117345992127357269495765573e-05 -2.0865172597588028412712643960441720658640305181284787944820818207855326846365378640396639672312799190e-05 -3.2639566259238277981842909759498299734889884483693128382084483629328822327163562408703959754893471541e-05 -3.6928718406138504513532282639261592078032821888739743042308621541754786488202148135648600438805364292e-05 -4.1008829939663622638229241967686447378826951527001991545510737809959278618847868587223263077312906054e-05 -5.6035737221169521472781461455490194685412331665677638342164044982582295097330650298984807073644502182e-05 -6.5256503373966284992833250176451377983737324273045044527858647859754238841704431460420564886546200931e-05 -6.3603465391781260295223027179395728889813837444582577220125663865495728325763742554334355267442617012e-05 -4.8507985133170471504215253281546879648160514160910688010352395560515213244588793355251828543793480284e-05 -2.2441000170485957488865884676627479020444965856739095331412354352218529337197486927050883922578993968e-05 -5.1132723159748762652676167661119781974314300217435931766278235278629434527151631189731187713050577019e-06 1.1377399951516852593089734515857724066372430430941814211205309477014461935170658447176551004842585443e-05 2.4975659609029487032589009097932706866334270360467008396894730080694329220903600587652273500241209735e-05 3.8784890489548668086365124436359271543389651398401898170251757360800699456667473403600819320452445093e-05 4.7658448932948832427241325715761979140994906954591651499872162977905757842422974826964874312821517919e-05 5.2133919749995825405933217160110047837261251184976351237504822390397694627128340085805213116113978075e-05 4.9027410476644494964625930903001049632743428808328727480756626512726850609637815578372114525282246877e-05 4.0456862210527649930843798538262869528622088755345695345507322294223964193594573330753626538938953136e-05 2.5685480773474661194053391257745000779322618741743538288569617115068500004613684755817628918082123031e-05 1.4608180495306968711063046553662275969941406028019487661765182512110599861776563677827384600595689128e-05 5.6251947009698044092488960353801075690818879264548534446654922531572002309242054427495446710348099607e-06 -5.2600355040492717584513051303581435537745107255782178730897863860255865005510990352189841119008098308e-07 -3.9550935913431108888799228858671027491753944270613716510699925257722462424344958994915979323240683278e-06 -5.5440340609646919176168076026716952426207363425366313925349799888476622441659169431534620454450188536e-06 -1.0358808011089934432557150905489563477111519536863740675890148127579744365839972889984338381322363600e-05 -1.0231185891042271406399326730845509616640048942371956361765950180820710108514994419977898788765980024e-05 -1.1482216913268243779938051209491127242496705306260987412514996056654803814052040383482231978255578011e-05 -8.1984770339086368631706153397071656473990869056274217606122506920635942620388889079282241179270800029e-06 -9.2006934798398928486828220418692860774989248495771194210894916953579047884879705328479279248996060847e-06 -6.3120884582412174997956687858817071516007276227075448785759231947578751181190202659215787221669912356e-06 -3.0876595552501377340295547471858769350954569658348094324021340047047565182114023910505508681823022895e-06 -3.0216946652932689778854744550166165487753969738378651901855645351349384320605102746372555499505332166e-07 3.7432779737077454886013632822582952778323722710964756558211508791389951498881453099633689852486740336e-06 3.3471907447688559007141117441844023940461556817275379799841396429342208224347550304220044620002006118e-06 6.7530055518918615878144649765223954638043125521772553751795605700914599858576376149581150557841107929e-07]
[1.1840830783178397456140741198533254047009548236740349015293393057879957849402221098888374674745142144e-01 6.1325938078007403297026806531413246726554500458818828700518951915255946289799171979810287453716094684e-02 3.0009739527270086353278748476721475405962417879351508230443427554227172733416046533166880167024750404e-02 1.2959575413578180823213107627031780401716248372590763786633158935633734158493410423391922977534930721e-02 4.5860994091814614917115692482413355063734033828891293733271394559450437447157505534976718929472763569e-03 1.0604706381957634840253531397314553375997339091516824750988741870369561295982868848306766740665085010e-03 -1.2968613063994570773650313678956174205441173321439700020603684467681726443825904171068991812938861720e-04 -4.0473648298196541147729648471555902952761728886461877483620433209761604909026501772080100638477123033e-04 -4.2031676822923524391308398533007154559945522972299135352451005403344265015691325020619240809645121708e-04 -4.2138487261864909774944310377592535654789348027631503452456566953345772085710447812336130564562814674e-04 -4.6414390620991145448472520153898125053078431662509986998774959395007804345041594013442015991278419094e-04 -5.5289880295161746676532977432455509314885563845639915100947874234088624199644330964796016231640635124e-04 -6.6532941995407382219915182711479230173978746061273240667713609649361090233593101278155226034859908271e-04 -7.7988249599387971892569505483181683844580791027457096085151305812251166710336346450158395503355225359e-04 -8.8006576801628681008175196100714175724762496852861140607999228512870247588041678097053571073415548152e-04 -9.4839359682646613863232538455859791461303555198212370343966075459847710850695157140693579045291244670e-04 -9.7454347621265279560534087538233785717866660284381879565998338423855968821231438709197438016154883549e-04 -9.5343480411576001805285830495177027604288497984998813793042317477932502769651424662900794074385557649e-04 -8.9170353976178683736351433673061215504204001434186323625935500478493313701725879422371617799554834801e-04 -7.9682263332754038508795191610831402329117719357000140127224367919301250235586547919046199903085861131e-04 -6.8138212146816765323899536764589000493219419698191913188930938764047320169062460897111384552532138618e-04 -5.5906262281419417532008995389228483309581234715216023657891913767497146251658494243708481809152894189e-04 -4.4042437593587548106167147532648798975468298477431277136012093620587262029021970838527519961668384166e-04 -3.3399928809299823246734305289340006020102102926730175087440979439344159184681827077468165276847246749e-04 -2.4361452353312328538558402640731363970801494785942967081124509478833658252942548906394363401915086147e-04 -1.7034365594924146667283129948136910931205681256464894798170710370838122652712724251775494744701758762e-04 -1.1246657857900296653180754916493491406813454244812247400309998476655707285896021038215489474812916430e-04 -7.0052590263504527718604231861124905360314968025091148048969210763153563688504377499526694880713189359e-05 -4.0170599934816056697191231870141641235720239123185389000729315807759075176293919424283437573387994772e-05 -1.9536047112996420429029606209354527208066988620743421977614713499843101980528583987473448514543669893e-05 -5.4435508640480669150192447332278078497799158267118619852429681347137785485469908871853098378494424550e-06 3.4166317461203969239045179918280166606198182109530516461684935438291610074692433600219595363980128671e-06 8.8576064659256632745074065391750187732923233988939481011021394450092606069494389324093280340674122590e-06 1.1204199126728977775464926746764503039666724686012001213564180288842709712747851094864267138989855438e-05 1.1177493044649246352086811216763920710628796559541698483639074608551644011008794482592054060271093706e-05 1.1100386973727107735612730168015162329970143910709234713007128044483785978288144031710558653705023943e-05 8.5331493509699835722299611019775308686359331051395733255316824320402248487975227584278371787070793466e-06 7.6717528238476582162237563955696122884382308016377888320110174173086485001929516735848183533088661561e-06 4.9278207913384992572669152219709892342808160818516952247761928853569708982125061901438599357902667586e-06 3.5048127925110634150547204535452392179821815945363443730448380226041656807037460882603232338836156210e-06 1.9650831675719795242472558862094232457007277928428748214804933316453299476555824955205926301095130452e-06; 6.1325938078007403297026806531413246726554500458818828700518951915255946289799171979810287453716094684e-02 8.1513957799552562509435081349182245072698380761102446345231767315580186760664495253690517346213806012e-02 7.0077493864623275162432300682823474142419702756630000372352850459735756324751643284331457935398082603e-02 5.6701035578676841585184204382140883811821819533155657956361473266990676307000022127134191555608637957e-02 3.9927559969579762434304192652808152256215110268588897057745341948325386212259862487491853837623494769e-02 2.3268147587147677774208876628925870348493856384025625277758238470238147710374387106842649885690553344e-02 1.0628578654223821602325714329277016534804300399705220398240671559859648512850433261862359133285714823e-02 3.1805089864653326698907657407658822770606654675323841235319163357575225506440790830496137142088085340e-03 -2.3808357955538200132772558486061712445795668859797648090679349703280374896032437574600339803800821855e-04 -1.3563504169553592074558566642032678477824722211526930025380793977501575881501959948415910238090113121e-03 -1.4680190000739737311800261283156279929148384612973719022986989893918224883196316207661637598997485519e-03 -1.2283410664715768073221326409954149258098408137322472144445160557367228127386390061490584736435016519e-03 -8.7777335229139585773687545089102050279354585268936666400925129164410526927236678046171780820923452779e-04 -4.7894095723725130584845391021442004030341576685383613182328270002184915061641321522162517568669616802e-04 -6.7269764194796291033990098786180359500402594074115940141820787709386823307106491848836708274094821024e-05 2.8620007904338264021191318843143078045063037524087695284089333860611702128233045498140469775900601785e-04 5.0096965943171562072360780713221060545815339322700402008606293384041090676153208809004581502020653554e-04 5.2805177233233253404195097038527767765460986254679586914065957098897785398632670590369904465191499329e-04 3.7381857135911728893335029114767859230916427952138356009064310503502486645674630756699520865352287018e-04 8.3099138026238204293489341067475907808449426593623149599403250417888648888140944745155125246340359272e-05 -2.6694126318454310726185254310903463297866377020148062440664653436357155720484397391981203920566263953e-04 -5.9919587096211170063814413752912495771329462175334452137362067366705981228885543066567464942455300687e-04 -8.6064972739438293579853520933467548156148435698801828802293693606015909883103160834489240227007051521e-04 -1.0236046362448843907072109348395270104259111509488216561344747605579458045716690691884767796602282938e-03 -1.0858127362652918188604405333912086582722220436875270932486457826841788005527109850350693285987286506e-03 -1.0649031645474670987091488251398171803333513452197150635728293417019599794207393894632991919877672235e-03 -9.8251099161069087148449183305730347700532142475810112646572410111404908576056620154517452257374437687e-04 -8.5918643814189194753799044545405710144841338501300318657933910203743995452289750473606072932356765539e-04 -7.2157317372203582042003364545225260239824416100230827808475686832846419710243554472854209763424450138e-04 -5.9090022102781747712809802125602916244714796336593458138302861365220116803827442236915850319932453387e-04 -4.7552138078326261618521099277897255150533718733499095260629433627833749634002280459897984422496545523e-04 -3.7920771293870917158196393858009574716186731513229291133665579831020642362819627545839956670037659392e-04 -3.0299687159967836141959871914009746341320395473466132900352573348166109499428969505339690448825504453e-04 -2.4149227493925751713647872381900632288954406139084798686995161641510508509506492774894735091090456891e-04 -1.8893518388290341415103606967655812359161906863267211907326185799684161584735100862459818745532617065e-04 -1.4566504595642461778575882107044143068803992102222232993233034231754540975933765970798103139156522610e-04 -1.0334410791016106255717635189362432405151031955819987822756732941640335944296285046374880287943493770e-04 -7.1469235827575493954753164612545730142861870346973597281911929922112741482244572687686734127280342936e-05 -4.2108355409199825871510935743311073704985372248886111583408735083169897315965201219995572675949805748e-05 -2.1966187881419553766195104110936041423964845258996543815487130406047988344097579694678994930336848748e-05 -8.0547054157575775641018537052006136862488997911883212989004105429886074540185748052359673183750132306e-06; 3.0009739527270086353278748476721475405962417879351508230443427554227172733416046533166880167024750404e-02 7.0077493864623275162432300682823474142419702756630000372352850459735756324751643284331457935398082603e-02 8.9712114016046397989187116991446068459370450348490724640907387534082971169206806984338914754328653668e-02 7.3492908802292449687797820522098562687551551912466765885166046996470877569817862455470176628458341962e-02 5.8210539422395362910657286182490318414618035189035903111705065568794822845332620833013409911044748897e-02 4.7284828235534252295964298810670672798414936027232291520396388387383328463890171738704746185931084477e-02 3.6055720043334555624374964187381968199932250320999814123675747193340505493367271313480578031775686600e-02 2.3330834409772959140173896529506589736011977037833222199565390832018239497771904888470516321652572797e-02 1.1811625085270849455681276868985000334030810005347212528109915467450615870407946937293003648585322875e-02 3.9961453138370474215813939373916209557720991652415290910171825549144241347451327835168287614193298793e-03 2.0203609633457821011155307355184912971343010025311265556086467606858605959217517610752883888926453380e-04 -7.8179505139010502267294005188280944054707935113756302164891082486735502440399416104523832330672005392e-04 -5.1105378547715585227555186034249175217611049257635281731687175880859976705563051786630758691348698898e-04 -9.2648220740194028740448214860682570613627792324751407734468111335384087927773434636388097733496333804e-05 4.5463574127056928961878165214139442334395114654533324002524015445772726962488765398263498487854909234e-06 -2.1302862809045401770469334631423535176124661639624284950678930422457896422467569280786603380805938596e-04 -5.0775574787011060599065370539154341951756367665471711625279408365082427030473367352389577976826119179e-04 -6.5648657229884559129886330022210403163284577614449173045727693861857704869432647771698933034229609718e-04 -5.5240176267107494675768578825386537662529489141821394007979727573170408880969527547709250752618063648e-04 -2.4623960488851660818597682605252797133257827576997594718545572389797899673685503007453237095716760996e-04 1.1316823159226403308469319707626409049292183076521689100008380189916347627348515708376845798324112467e-04 3.8033899873953368826923120976361889576800826229394592419349868843020494622926735465070643179708678020e-04 4.5879192654401880964048124977232131453285638141325621557118374645111690073270290651823294537021854313e-04 3.4418443090140681642412597512907265008396790812348873005983587767727107255648318179236036112347113660e-04 8.0827989457737346434715362777517105122731376581519012952145441064108795803634631372342344734317684652e-05 -2.4107592628444262542017338010413325249020011261583242043888748491042141038060390625935337711758452100e-04 -5.5041690986766893751865748491640416672180724656777805814893156834957319492557357469912523533642063125e-04 -7.8518916765321843080629056570543497757367824127005926249120639311053985161448894487959799139116116242e-04 -9.0830921614812640035325607952696959752062830600027268131909092790494453568025772113083646067262661875e-04 -9.1685599262896790244892112170086022687828790617152184884873998532389164525238506805493080462498566746e-04 -8.3444084559167380458954800628262483817370984372073263415165139840328205039243141560975125853643770382e-04 -6.8782674349101533956512728718758460890389740903460215380352774933697485051103263850055618828020615462e-04 -5.1355713284072202854593637847535024114042356421138676841467045081826566280259447358685970508740100317e-04 -3.4324597066017502374616183086542630588285977812737694972382377473368050387008234844506972246066744695e-04 -1.9797330823418661972543184650027138753985586043768142038316892304833698554792478252874545831589317099e-04 -9.0960223629072511448235838544968927776301308950785776748233550651248569037529437891935515976131578453e-05 -2.5014201166781377477486737780980889627113493578372960055996197770570298625815389660931042355490742875e-05 5.8439689236060434322692987866878730459311541508008711937825340688590824451250221819151138519276760641e-06 1.5868189160114001474701065137697782581475362500760334695941758053318350114987914921635336894990450907e-05 1.1753781501095416649706244976540586102693582640482558504793902465664359174287913279243554483939243802e-05 3.4044610916866985492415917116078935803292189412693430820825946630336629680549562891136044968258448990e-06; 1.2959575413578180823213107627031780401716248372590763786633158935633734158493410423391922977534930721e-02 5.6701035578676841585184204382140883811821819533155657956361473266990676307000022127134191555608637957e-02 7.3492908802292449687797820522098562687551551912466765885166046996470877569817862455470176628458341962e-02 8.4975471797317457598473568884306234708367252845463248135397482582768795702149486652719611936836677310e-02 7.7635485127665778287360690795834009882386734047207788251872222467698312804501246620167106136949099155e-02 6.3638961101899613508869254620070846340640427261973203108395189508672954074569298682461732481178349942e-02 5.0278446962873211930577303213550402102260455721254596127130587118089102018910674260169023460080416510e-02 4.0484532152843078799199079996169557055468329952128583092759576700599305347600526272019620711090800042e-02 3.1707501561646569536359784970703657083534387637228395900117305201125598171111936474233966878849377080e-02 2.2047536607696798667352862702963365956260950506853517748959578750219614260204259272151647687315405006e-02 1.2613302348842915056090028602904787229499461930161373530277878073814192305765226100997795745109171919e-02 5.1278403619672322248388905696574915589660275037463460116958720586377417376605415566125834795310347830e-03 5.1544009308535321159248625113681555907684756812953729387271733919891102753338883427190500750725085572e-04 -1.4812945110423112756013929778527133464568900755005682148310298135236547764278435413611450791669273735e-03 -1.7630890618973006328737056110955902906000462598406613339131376484681927054989671191431969826244816781e-03 -1.1656325477001571178672594929618883322899423218576484592169375565759807042781478535835245804704513653e-03 -4.1289896664652111230841598999261445540250114411089143877388925285648072564799533224217836558669352242e-04 1.4516728531149002421842181511101108381173720750322269407389643356319903508962285398816480351207215960e-04 2.6074294648620231914840566223966659478547572296273494707508715815293415762200478030335260516304005477e-04 5.6249463228571005658087108032452256872248302098911246718725048916281580228858861499120862815086998688e-05 -2.0562905313913519653076698808664170017376427192511138324110473330571074707529597746243020355987025444e-04 -3.4982412813149676457460528084994135650205882179168573486963179926664790702251378374111302496816343666e-04 -2.5773297098522329273130643997218580018641700011846549395704504722074792953730673227500700908506333524e-04 -8.5781908210668579619367368434115926666031863582463322029702392031219412043088951638520656973426981219e-06 3.0234978733152124603748799384462660235536259565907302274461857504738441697899847431581378882398366669e-04 4.9501130367809462008911091886668567667420356364809733067801049782281460446371012781628235436943830962e-04 5.6145825398136731610602293531356563105489161138558459815544531426109834651157141165532427363516332293e-04 4.7189800426980276639769626021219955338689591479750836919081284861457780810917965311125346693420045367e-04 2.4412222575949605556371340609083062720626203004018849125769835925482512213585570305814411896927026723e-04 -5.8302735369484513346150283914262927193538513633829179923716604807158368548092145790849555050413536777e-05 -3.2742385730551033537946869660101394722499207186173804968349835271534248622356056607762655503379227366e-04 -5.5282922643541781429498259642005970739643998959368479067680153319409096055788605029212597707346683793e-04 -7.0293938391343091157554786758588184918880765996413744526177487178625386466752750767260423787939721588e-04 -7.6774303793559172407403906150329525706733595993151821702615145539635991800879215001766216140925603797e-04 -7.5246146567573074548807416380574715556403232889632905193941245175251916606552002015496897320481005679e-04 -6.5470201984925508196562682671642758960803974049826882560577242892452300361048035925992492432513345635e-04 -5.2579018832255864541261153602298928845866452284651672216733988798190094551344494511739416998126665666e-04 -3.5614278077255587884238132883026429851589396117341860674655222702631243036831549512157742814978156652e-04 -2.2767887092810496758894262017241921239239429510712329330211549977925240183326847031558650563893441981e-04 -1.0274832280077829784975532868429037216585692571894101303924469924016251780108260162314619888015951607e-04 -1.6052237828300858209617517447148785075312682251913348947908639036580487431436001720449492645295314976e-05; 4.5860994091814614917115692482413355063734033828891293733271394559450437447157505534976718929472763569e-03 3.9927559969579762434304192652808152256215110268588897057745341948325386212259862487491853837623494769e-02 5.8210539422395362910657286182490318414618035189035903111705065568794822845332620833013409911044748897e-02 7.7635485127665778287360690795834009882386734047207788251872222467698312804501246620167106136949099155e-02 8.4639768094184746635495508147123311854876566203389669522698117691744475416115653234981794890518200575e-02 7.6560659311064193449821441105919574339460158587511953438646379398036767310050749302661976786286217805e-02 6.7175361720276519449514422587614600249246371163304999393342904404382768204656861989386685179460317408e-02 5.6174819094047703760964015946293766955220458069310861513262986984326618303335753655263970911505684656e-02 4.5429439338372306939340704859612272912301416400644789169665802435047706910031599949358729268899748866e-02 3.6413212152807209394929503550294814096125060515211660866122271059480419463276717256661654978406052045e-02 2.7814200348294713288818911943766552996911476304228758842887229385645751126560011975276078359730803987e-02 1.8683058607240533762425860208919646661786833504304623451279670584144837940820219325825706290675590699e-02 1.0100723503026469618028573019758872738380142600637654848908953537509159772548675869375011647822474024e-02 3.7675535034361215363349732346342849612114663625702829438788850756160585724000139523432076389576653502e-03 2.3516761524275772176090098428657692877354463037738311116829492216601783883252980839132263953755025888e-04 -1.1815612479075740929524276952843108162945468465100439676373449682232393137046817804684473595234249119e-03 -1.5083754085433704460510069007873974867756503300168761161223349507516403411552184812067075532582352729e-03 -1.3705277886263862178656611460459879655097323897936548231961699685917511859370883199312292450377629026e-03 -9.9673409984624356370697311803399350305342606082889602823428320733612303084805780905033413345675395833e-04 -4.5470504090526564087321609785034268335378881922399484265252409144311559856062710009576904692426115063e-04 1.2456905041884926463991613585571618911391576731544454498800934933214819301103615299656240523948367236e-04 5.4449580342242065849087120006414990202542640461533150634745999572354193093906688215512179332046479299e-04 7.1439204049878930331175217647599725370117596876863686127558368130623606522824148639700577187837115371e-04 6.8171026046819982835791559992306191308546974868155870421597759046861569341981349192845966715935748558e-04 6.1004329658663041966627299245742785830077371876630020894388565143524622624749862063762715441973021163e-04 6.2103873172319490537159433910820410043353850238980072144516177103403632310243043558001056465015736650e-04 7.7276882512916222016208955731297427594737963533739725008303100717106136984419544362677387264376700424e-04 1.0029620653875156146506431754244226246205900467098384066803428330798733700497331014080936702337529739e-03 1.1953743342270757562204394503928661170315246628107781535003683099434631298724254466565407577418428748e-03 1.2600791370943041746568862912160895409123952860497208214123322846322789292123592362905280507820172050e-03 1.1739829006536318609606060375763223223910671897943960538509304879295297547351857200242688264412182167e-03 9.6273824096056471949509013484929099363142121655433698972621782479819625942019127016506827698259977742e-04 6.9735260072117020281063066565831350423130708756242700188732468673665575568537781163045001941191355147e-04 4.4519310662142721258201210476123903939059036597880151990155118282909154143992247250366333222023250623e-04 2.4610354641627846045542623157283916553708709975024997569838087819251217548299258066306226664190496292e-04 1.1455500874864729744773504350067717349549136791773513332227962201312617682744560061799091999324719356e-04 3.7349658112514779989827032238547442175715928702018134270487956341024060409226385914524935766022037176e-05 2.9956510577618455450791132576885893410050805034971650417624229952989367487373359108687716191533214860e-06 -1.2701919391791440804878984158567107298616347658601753251126883302931286105846956254753765215451109354e-05 -1.0185837102366629878304990356061928480567202193499122452361874816316318745920672493613006700823382582e-05 -1.7925067946215725593757008771555810747345787717530761119558785559207048242923607839480354676878773534e-06; 1.0604706381957634840253531397314553375997339091516824750988741870369561295982868848306766740665085010e-03 2.3268147587147677774208876628925870348493856384025625277758238470238147710374387106842649885690553344e-02 4.7284828235534252295964298810670672798414936027232291520396388387383328463890171738704746185931084477e-02 6.3638961101899613508869254620070846340640427261973203108395189508672954074569298682461732481178349942e-02 7.6560659311064193449821441105919574339460158587511953438646379398036767310050749302661976786286217805e-02 8.5539741952130879529727573176015593470330192152880169630088166730442763948117569933652056410036924136e-02 7.8750397065252621982651709895617762102879964934013868681456730821908022939277395658402643231768323058e-02 6.9314696169779027675858373065719282814382568116768254226873040470137753949725766875076711601891257351e-02 5.9773440392592742449294361255386645740675457430761402519147795545705544075312714834629624226906826820e-02 4.9071985332803386219915407596745725461641493553333335351943468520316793436405615104939642599113319253e-02 3.9096066699461168591205666806169582143374535247856512493542637810971847649822638625326701472123676503e-02 3.1115025295755647972955383011061399283880458603048604964983607142242999138787587141937700457744502759e-02 2.3901115067475672175463065688625043697941113354347601812356790057672499955616124501985127897851993628e-02 1.6177965598339287653273684708593105539039936228431533499565568488970882743422033569762703426762455646e-02 8.4888454149504234386347669833690608151886578250477575293090674056390369988704507241191417850053907499e-03 2.4810653219041880318956843835234480472326361145310000433052053289348072513513271940373110953761975713e-03 -8.2911676138599819127405645246163728970754574294908286273521980177764527450406541204724009249924992355e-04 -1.7529369998997510977956567861465573594685962917504019764804648804476595713045459189597789580066357160e-03 -1.4540971346117726598727019013083993045849467604175018528207008790595391314775280270094539472167555761e-03 -9.4492271775992408862493289915482630888313547325441892925490215431315762717575952608172082211504002139e-04 -5.8533037438951421158401079918577205682107478773716721633698823679108956676654108354452892498547555840e-04 -2.9775730209989238691398872334959754245608160226239327409441683811101535452012258902973085781785377726e-04 9.4607409535805019139655809801355042127425031305838138178184542332794381825461908051021119307089067313e-05 5.5596303424507418990432323027726201995461585264556400960736244521624840520129371968483869923987893658e-04 9.3373948466257651421919791931431779477119332248509446806922811355101093052535275396176989993731125948e-04 1.0612563230084637964472837547330839781015165237863649082632177044497577957158843128046521102638344424e-03 9.7762506666706499176323389380015731792251042189982579198515107877524452029509962870833585933699666542e-04 8.3709904497107835585104900804580732129054802577503407527298857631676473493329746227556142458406098674e-04 7.8607279738335669842767703608237088592366587222746943672868793517745392704496929615927403652656555413e-04 9.0585862448032260264816473539786898403241325181160756973975544663465402625504533971178025413040873284e-04 1.1564868823771668376403330539652616421334353141134474800054259782196430387726925060320403399687097804e-03 1.4044285334294779779366531891015760308779849002279193720140230973731438970627230150074407560946740631e-03 1.5254456586138564537951498653587004920991791755684597462962052654763537718808148637322564239631347922e-03 1.4583893809566576536799188380303095733951463456578332051943098531566684227837280533282970673722481913e-03 1.2156342835388564225596340369129749543740059044030667538689593837858210806413357670305626742754154777e-03 8.6949133950301655880174427132058287635111382713358319462181006286208992498475333213741416369534987982e-04 5.3115318166866820929466731118050800991850845145772516804474107875345076955409931583932665468088079123e-04 2.5441595398047468988916535917919507037360619374106079957737778961372536092133107285759960920143104373e-04 8.4591523332675597361281383501749411390594132783738441515789172954046056775126217104549966584624528207e-05 6.7258683130300343547068951026586795227761683057086864339755786394762885545998321551588683065581619332e-06 -7.5288010155653664142459330173070635669242937906737412481529691807941462451599911426056404465525351682e-06; -1.2968613063994570773650313678956174205441173321439700020603684467681726443825904171068991812938861720e-04 1.0628578654223821602325714329277016534804300399705220398240671559859648512850433261862359133285714823e-02 3.6055720043334555624374964187381968199932250320999814123675747193340505493367271313480578031775686600e-02 5.0278446962873211930577303213550402102260455721254596127130587118089102018910674260169023460080416510e-02 6.7175361720276519449514422587614600249246371163304999393342904404382768204656861989386685179460317408e-02 7.8750397065252621982651709895617762102879964934013868681456730821908022939277395658402643231768323058e-02 8.5423797066563780435440062720710267687482839281935894025616716979314128236922476934431542309330428634e-02 8.0233238026403703033492707701803356911866515824531207863942482127986477685747142780462181915639224934e-02 7.0221201268435285096905743298809424215722325818399004268857329726175242537347873220900410426223504225e-02 6.0899770344754673460583016289886294629132418440217725332223858957611640178362068114659727259475785622e-02 5.2158648040705230194725246599464986490815367169824653376455960060417514134719419603748121909272784070e-02 4.3286870897982928579281120584484187983035534762142509952834153810403408262828081614236812897697435770e-02 3.4678865213653190675522894593022117614746905903122072609871743458063630698817167161227672368277148772e-02 2.6899708870156475256292716347139080649614905139353530368789717590785843109036482975833591767483600472e-02 1.9817883606602396846566463901507821755099692028165164832911162729646059342624617482319602986911305040e-02 1.2957705724273863586584393496751677322127104591977203727965190271115320937423619176737862217107860852e-02 6.7138252685532492894026021815712634926652772020478286837641187934470359789901716803454482519160198514e-03 1.7076299919251375076832897217943338965611388547583255545500008164337454759594335521071482334634688446e-03 -1.2132892363815730756638261491938208797285193631553947379894672455881531916160280834463498313242465642e-03 -2.1725417354307430622174099941313898398249078706445665236495706024705404324340204221885985803552081611e-03 -1.9418387764960757825855967897167766412177105526575788754171234999414481832672265517917148467578643453e-03 -1.3004057115326312608210235014764530427737802516109422519269740774403625997514743897875690927664305144e-03 -8.5355003262886026823502926744412289041493125348484442810886726437777528836577769328977485807843025915e-04 -6.3210603793595653399831179552293888149766692480764915948832757731006341047202622329211493604686478057e-04 -4.9971038326901798237491385281170395736707030734399548153522395439757759020861197145287523485168902881e-04 -1.9033186785610572808180064598339559818065038698811990101836324176309714787183481108154392093578150029e-04 1.4118638608928149157194975368235627594399427729738235384904478780877083575190670396530567829462442667e-04 3.9158253529638787640986128985255181664001136730899629147386160169675797734386266323700182506577908776e-04 5.0104764987493279025731405319202965355274080232998301111745025260982148292437473407178826970150384143e-04 4.7940340826674038110691074638966160944390966746338180651128653552087704860793075738296622871733635207e-04 3.3592489373188585155857393213145018400124398356223251955925109159741388020786896038681262281252615248e-04 2.7938639713479775346693538520604647181732173702559554413740011819622596567120312003763296696473693190e-04 3.7920837944197255324195673003301777225666279029612963126904706037648983147912273584763316078579166629e-04 5.9582563679815719873692168205567446140019023432756007080740289698808574702919098833755314183887290630e-04 8.2234524675684124729444497881932003852176763330729184238933980640292989771452571548961983367677645470e-04 9.3055198016858966540500547268798357368865149348439513798780051149315849958436827125981769353299333395e-04 9.0800678509883944220351577196676524921185589718826608794594521385566974779407653241244836876165793855e-04 7.1629262679807046286729060199998781457456229467172542816375766416853977809748391541974924029054067626e-04 5.0448847813824057582423939600039582748196465484634189859744836762040275628498506279004973894480671198e-04 2.4935363024700635318007213413814843382468770578503646923914897797625591765814090883237291599866481655e-04 5.1555252685631215425722948629139347690726755035789023033298234309727646176897422416553967027988821653e-05; -4.0473648298196541147729648471555902952761728886461877483620433209761604909026501772080100638477123033e-04 3.1805089864653326698907657407658822770606654675323841235319163357575225506440790830496137142088085340e-03 2.3330834409772959140173896529506589736011977037833222199565390832018239497771904888470516321652572797e-02 4.0484532152843078799199079996169557055468329952128583092759576700599305347600526272019620711090800042e-02 5.6174819094047703760964015946293766955220458069310861513262986984326618303335753655263970911505684656e-02 6.9314696169779027675858373065719282814382568116768254226873040470137753949725766875076711601891257351e-02 8.0233238026403703033492707701803356911866515824531207863942482127986477685747142780462181915639224934e-02 8.4075771160762250578590252158143831347581267919923387093603924347761171425194998889156090929980156556e-02 7.9935327873518156176411759634829952171196559194113917610756095338946742505974780469673977770005477230e-02 7.2312120114407493104925170563814609100469515362581797326986570159033680533591016572384449735725559163e-02 6.3300447997651408932845392937579908624704585392941968003067281439011367533494252865873202810232483733e-02 5.4178434197095446528273647974056007515332519884519692010332256329173394199569947064726472496433049650e-02 4.5527006368087631090015703805176744004278524524430503730594360202661092566494239567784081854900906922e-02 3.7548887295563143688501815287127301312480212268715903818207994466445383253964390390094334642244845607e-02 3.0335231518227835086683254023707256565879295587145627154807984934428570009579645549214037502362345845e-02 2.3509433534584964707930838594008797904647603318151309453575416165154925466240798408928252362060951619e-02 1.6732185516823082187371228948041874683316915133236185912008186127753612019658273729283104634832266867e-02 1.0201524293465367884070474119372387221368619898814590620624414034130504816257431450849312932616828657e-02 4.6422662833130729444403942692007077959953155405749583910592926609909293046769290119596339499694477963e-03 5.9130745394249469119134212075167735655221958871056415041446451484684909791446828681484354475163832964e-04 -1.9194815277509522543431731905840230391129068135435636236345588094242318046332104068808038444818080541e-03 -3.0557088482487150298106783611996931988582929473362180579854384488364783262442963279449259386695927252e-03 -3.2421118956450305840386647558407151860138083898673529170750590622407960189018802123060081972665120182e-03 -2.8616933622508516233320713692495325525996166736081948233570967908892741892403935416164003635459710626e-03 -2.3765217876719822531646804999818595154878941103442321774204574370595985494863294920910923300466819247e-03 -1.9152824908989656657247216009454793631168235722688966661745977958696694469885981511378773116580521453e-03 -1.6113870253509741121566824820935974709039904145101218886742056269360981200473588900099330492265817039e-03 -1.4213310240405545683435915005794390717166930670557525800466403372960843389832770222406288828378668068e-03 -1.2360983766574144410655133586295133777355193670381154946538486429504501243392241760235677112087651936e-03 -1.0846848833066333341512710177434051034223398058804864408727980294596524425681330459395000352840492521e-03 -1.0380012719182552390017433969241477781711792251267181316813414053366907256696651402070630821590750995e-03 -1.0788242528171175825017836898711707715268788073670290014364669535939862090953785536834161155211891384e-03 -1.1649116631773534271399212666059790567479097972287418007250177378470120202836973671593797281456263378e-03 -1.2042602841708653114299702903175237895587545039286562056534093621529548490428327677552521132500087412e-03 -1.1029911770280425648586806519689173724421049491802783718772059707147273682498666654322810952966840769e-03 -8.4912853433605956387793624416194726008803135993334657696600970438383530091125657846901630610880937926e-04 -5.4491296201678260779848737774701486632242128088344156101369320476034078581943064172036605985739264706e-04 -2.4372347859186233604958428688920401621171153537419037597626011786504346149210675808189801841136306342e-04 -4.0687244044290502734801263617576500264123458661009667758157498342456808675178572439629723175505417833e-05 4.1591043000820267939117427709469562711119890440984624967047422882910099274810928480550563186155624262e-05 2.8656655450358417439135694851591758580023951271587470638573816999524648124059950621196782604871560346e-05; -4.2031676822923524391308398533007154559945522972299135352451005403344265015691325020619240809645121708e-04 -2.3808357955538200132772558486061712445795668859797648090679349703280374896032437574600339803800821855e-04 1.1811625085270849455681276868985000334030810005347212528109915467450615870407946937293003648585322875e-02 3.1707501561646569536359784970703657083534387637228395900117305201125598171111936474233966878849377080e-02 4.5429439338372306939340704859612272912301416400644789169665802435047706910031599949358729268899748866e-02 5.9773440392592742449294361255386645740675457430761402519147795545705544075312714834629624226906826820e-02 7.0221201268435285096905743298809424215722325818399004268857329726175242537347873220900410426223504225e-02 7.9935327873518156176411759634829952171196559194113917610756095338946742505974780469673977770005477230e-02 8.4549877815533764593536522214287727907015106841822699630647845018136457462325256579091187208672368271e-02 8.0626978187861461895361501758930031290533272687291822590003731430257118120238258937130135552841811757e-02 7.3113712201118045358600061367796082075208822221987209176460129305218752654453788377452203640698108132e-02 6.4456209818258521832723948734247876592462328752012919523778938653747463475270804166940465299209046473e-02 5.6140569367606672853313387954811491019519156856495363371968417735051728120734754529734764684987808101e-02 4.8201267453489351719291605384134179710694677875132383283460251125009834147311910604841902548445170928e-02 4.0239224493816582719202529520158766721650708512684987616026375528298444363549503222461197490882684077e-02 3.2780317838118255355164329555577035093250293085645310076839387622061132336393021084961146324878502777e-02 2.6095479158210390486172453274617914103558686046999085235570661296579553859698474142891768879043847664e-02 1.9919810152342966176682365337165358995858369324773389749739124329871857028701046515910121743842768535e-02 1.3660763082847835931146771534396355607855843372179910449532591001867004974915205368818344233797127409e-02 7.6792117719882911372626637312800223007079516739739665685087157890647882533263701909155807773225743704e-03 2.8095346989784755746220959468914877974340183357098695031504869925132526734840384672552048563947627700e-03 -4.8236904158949114118862575490319020091675753535911466973303554779928974949033642059309975633445442327e-04 -2.2411219799378968478330583587637101066748718707071563803713661483078982421394334711403520558541727307e-03 -2.9193740999629999549658739254370907763417329336404701949395714307227297915296191700813299431185372532e-03 -2.9007721750377728524458438014344503292616872570863590880309448011245079760134707764457659880068187278e-03 -2.5767778981075169091211431567083757598106182187515332501029521463583081873890934057773668291358863691e-03 -2.0917515448575270897868903312755011649548866957322062546176631311579128903434065272334507983270869627e-03 -1.6553478732454973768083539380561169241658020773058810479777602550083269571519369446549182999876290847e-03 -1.3684780582720037597278370564759132198271067945920409912370489285699214443643163187474385589312961165e-03 -1.2010700273880994665830898464166408293640259113701547981079090976408685038606698526694065102808810082e-03 -1.0043329393753468987513132075880014026264427551883593195726396439493907899669799048131970982834020316e-03 -8.3344609697332212904580095744881534152824949386453387622595448057490354028660499422055767808919522030e-04 -7.4823129702943882283611026657899859811345771997226744867687636671182976107872347336480296187739497545e-04 -7.8087130379666207300290273408964056532441136121510102088212226822938117563330956422484837405689495486e-04 -8.8121950570211568331084694153685149745183961511595518067414219445952488423167554401533347897813450651e-04 -9.3406679735633303584902372770309733616654813029580681887940989081489390448968227848614849379970013808e-04 -8.9870808467953879315175276946177625188870961418213087774569008888408340926832654821480472082578487930e-04 -7.0803114383446861940851991915045478348914044986886857279708744522361152408473809064422922714874775691e-04 -4.8722809947539177153102492992129389500926977866911578950094931237728654588351643111971746194723316301e-04 -2.3334420764143846218754865463987642288790103065059443558448121717844311806365605109802014038878766465e-04 -4.7009330239966377008805973803527762298900253321506131249259072886597236936546645029785515665286317361e-05; -4.2138487261864909774944310377592535654789348027631503452456566953345772085710447812336130564562814674e-04 -1.3563504169553592074558566642032678477824722211526930025380793977501575881501959948415910238090113121e-03 3.9961453138370474215813939373916209557720991652415290910171825549144241347451327835168287614193298793e-03 2.2047536607696798667352862702963365956260950506853517748959578750219614260204259272151647687315405006e-02 3.6413212152807209394929503550294814096125060515211660866122271059480419463276717256661654978406052045e-02 4.9071985332803386219915407596745725461641493553333335351943468520316793436405615104939642599113319253e-02 6.0899770344754673460583016289886294629132418440217725332223858957611640178362068114659727259475785622e-02 7.2312120114407493104925170563814609100469515362581797326986570159033680533591016572384449735725559163e-02 8.0626978187861461895361501758930031290533272687291822590003731430257118120238258937130135552841811757e-02 8.3917908597830440451735990866891600388406375816347784630911486912970202828491097342951767059778054025e-02 8.0561032670672760578460028261873887536231039705525465187499906216841325217308913848337311004041571330e-02 7.4177539577544762154830515820368205803994864317287574477319618408733721697759534002298957779866981419e-02 6.6216593327814596903369352725696444256775915241414478532954361156170640910349089207833422121420772196e-02 5.7757892031481188423547983044394862838674141265195193681114805419868719323763487546197721934539172652e-02 4.9819389410882425583972331025396238290916208438268547183997487539972613252884996152802929524199517407e-02 4.2449060469134209931681075728485059592587720449972765930088544046640574095544564125370835332463063220e-02 3.5216965449226288388853817130009421483567760550089734080214397054586509729339794669251873650224203071e-02 2.8467776442370999575353838151704110448950588301510313309308867629458095469650819339516696683599687050e-02 2.2259944867950932185962343074529471363625839389182839407794847364041266907136651791999306114905703279e-02 1.6478406458410677952106830213423583838716647161945111131970163548188396903416932719659104510409885551e-02 1.1100873776701434409032617386665264243017311573607608413968762525286124765915557342840248135025548010e-02 6.2253298751635696210873167650089819401832799477262006356142788051475214365992322191439339993312491037e-03 2.4668533293572124720292522230033232367725789973392632997777433206881933932258886752269760857062313786e-03 -7.1289428419800164014732855864131319394143760261570305165094485778173896909329736216772961892228598823e-06 -1.2309068955615998249860004568484294769874147392326263157888811494470723653161771000150962992908441681e-03 -1.7699430043716413408392213685182362833901548773158095313681780839574666857338245108068985444997462289e-03 -1.7320873723069782639205725882280645116007012935111671738374550550183870511526067117106804785611876734e-03 -1.2931505114465852258395841897179912019556259535607930173172820010659702095585122409108414488052643077e-03 -7.3436379509033085957137117480757199165762050147176829446407634053897583943210191918109008615786252365e-04 -2.1440388431967675223001113198611113135970092498142371124312506282433316494670888569075732157213378134e-04 1.9098718245646490370701582254031331788507929891420801198373128542303615425211795476101310505568292578e-04 3.9222505646710982186628253058919011094140658920187858610969536464523683438417748701764378175159215994e-04 4.9840139350458809731739491298673027941140080958629948038075117885522657457127906707372293378559912382e-04 5.8977692690390406493639344556958988630991183619161230175911458904793072873918079278275684448122193778e-04 6.2371289082951982634308306463989826974092330477415356620387532955060160475583848365899398070403919090e-04 5.5174524787872835680050180256390158148089161167039273696205141878502462166092024085662656451628933777e-04 3.9505221025515673924326117320009077966911922328452332343293219834324853952350073856978264984943122504e-04 1.7396618424818469731145964817798380153700237088018823741755157387315329957511867112258072297218104138e-04 -2.5584756239554787464484796252774951683937621389674187016810428147253854372393476165899984588223749095e-05 -9.2814735598485270787185979311859488529964284396651383222487959534002097071331046098991552097318417887e-05 -4.2940306655547509941831393916080555109058968494411102287689965124754386243760826632441577926912195115e-05; -4.6414390620991145448472520153898125053078431662509986998774959395007804345041594013442015991278419094e-04 -1.4680190000739737311800261283156279929148384612973719022986989893918224883196316207661637598997485519e-03 2.0203609633457821011155307355184912971343010025311265556086467606858605959217517610752883888926453380e-04 1.2613302348842915056090028602904787229499461930161373530277878073814192305765226100997795745109171919e-02 2.7814200348294713288818911943766552996911476304228758842887229385645751126560011975276078359730803987e-02 3.9096066699461168591205666806169582143374535247856512493542637810971847649822638625326701472123676503e-02 5.2158648040705230194725246599464986490815367169824653376455960060417514134719419603748121909272784070e-02 6.3300447997651408932845392937579908624704585392941968003067281439011367533494252865873202810232483733e-02 7.3113712201118045358600061367796082075208822221987209176460129305218752654453788377452203640698108132e-02 8.0561032670672760578460028261873887536231039705525465187499906216841325217308913848337311004041571330e-02 8.3885560987245830090271935818341766743182514682241922027028293461529274604597446972871821209849373482e-02 8.1136202265152467829020195474588835752597717914421789914116994004370869650053212036496132786972472853e-02 7.4756091362388120593789087473406763020264712090423295609500169117084389350643142182812163391862467353e-02 6.7265628792428395180953743208344243713563931924236244117089797026168564068724988805015080042465446159e-02 5.9523399911584503362644433678998117391368005583612577843128716153554771094230330531674775102014061854e-02 5.1720420380377942746927265756567776495230231843990082739922585106802897071179174924567941110592586860e-02 4.4357306546653627766278338022859394328059053490351178406249764671112403995231942058404343111131415007e-02 3.7259958155025480245901388718031246796519710797462582315667902875910475645941369728404354647691460908e-02 3.0648186056909703311214509836294822493594163703158358277121465207440281047753368937129661736798902934e-02 2.4442777864489293525722239965901312256630346474560907024596621750270194837406406781998237795452417493e-02 1.8574880524235577649046859814231844186974240584473132197098915878120117105195246959772481597442744610e-02 1.3195828867343863970773159247004643571791710602418231036282601440737359803648922331287782644483224031e-02 8.2599398206234413185465867311660114803646028799639961423271238851385242232595504679315563128926197708e-03 4.0670284401887540934064343502797269386845295707798029088945600346609064920879134396364904728178798481e-03 8.8347321570571639005396733696178154809334981856858989252422567112608305800639615944006042540132851878e-04 -9.6682969473557875053935149119071310680311048563240838944336120374255435573317518961182572099645598830e-04 -1.8371268875578072159416541877160697465477373496551281107892124667692330022759427800155291152116134761e-03 -2.0611997041588705766842008969423449761462236538030887844200145261264264149813313047142563553852760111e-03 -1.8743585370760106921223996671209281548778127862277737672910567550476818550581143499883110487021203287e-03 -1.4623754823069025431497559764107264690168860551386668906471259151430626249642218663393463745910587430e-03 -1.0132053357105867926890942676860202169885074519281293183310116022367692205339587311476206919677124347e-03 -5.1813370233966068509346438697897759197213238761701402242968070642625287832826805783966570207512458728e-04 -8.8023816416328160907774969171206968325589484448202934142575353025631678675663462619877199962603477279e-05 1.9003487120132021234935864871971846003029914173248433944099371735600208937711024613814476378704878267e-04 3.1951709972893739106877006220350203174408020728822884074324630250288910539136714196405901446585152237e-04 3.3592162171416715128966810319334437693496735030443513528373484063616270660510492489901581188322147513e-04 3.3713781851491073309494411853648419952533602093343247830516721860982410932666349485071481754177839125e-04 2.9660645303876878284501143151229865791325248840228565977102559792212118091722000481102652323112628931e-04 2.8078104989783351743966097203850994071154416078059918026785618541980903695251347981286996892521332887e-04 1.7170152947012341042425796729554701416481553785904999444326896655501967422590792067748691929568305322e-04 3.8259729242403903430581252462599898298079580797398415194674155264094041022092033372062660646236462280e-05; -5.5289880295161746676532977432455509314885563845639915100947874234088624199644330964796016231640635124e-04 -1.2283410664715768073221326409954149258098408137322472144445160557367228127386390061490584736435016519e-03 -7.8179505139010502267294005188280944054707935113756302164891082486735502440399416104523832330672005392e-04 5.1278403619672322248388905696574915589660275037463460116958720586377417376605415566125834795310347830e-03 1.8683058607240533762425860208919646661786833504304623451279670584144837940820219325825706290675590699e-02 3.1115025295755647972955383011061399283880458603048604964983607142242999138787587141937700457744502759e-02 4.3286870897982928579281120584484187983035534762142509952834153810403408262828081614236812897697435770e-02 5.4178434197095446528273647974056007515332519884519692010332256329173394199569947064726472496433049650e-02 6.4456209818258521832723948734247876592462328752012919523778938653747463475270804166940465299209046473e-02 7.4177539577544762154830515820368205803994864317287574477319618408733721697759534002298957779866981419e-02 8.1136202265152467829020195474588835752597717914421789914116994004370869650053212036496132786972472853e-02 8.3594861514277078055806010858204584859671237288496593682083085535875887239281192869688118016801568756e-02 8.1239674601274549837444270477412326343822140026406479884247267903077011932285419150948943166950036776e-02 7.5563526289360731656242022876017240823818264193521810827976255087512734038337609259276456488702508001e-02 6.8338645648799838654397114968430378879249059682576335084496453104682340769648014915871517204888919907e-02 6.0779995128757127846944429818004218411841052900969464411455709975838655439873996545662866159348816864e-02 5.3324483064617739100236598942584157718620872027012083514033264163965820840565861401821603359921316539e-02 4.6144324933085002431019733142927364699370701446133751236835111361331750628517112638682052703473464454e-02 3.9213132963332607847363862540873648752002620821696702365757805741453216656029545246991268555629072048e-02 3.2668870393380552619730677075215970443066722345358630426393705533813611006727634544492507541354959160e-02 2.6493919429056806129641554240360291200678322451258785627380622684301033887506066930135064336477668394e-02 2.0584588178406295290221288763064767955060965934584848822419595694338472902839293063931610574254383522e-02 1.4956102863665525320244193814417188368280399728858388045294581832762047072828229430766959374656925597e-02 9.8519802090026587970236914813948986877812338043806606710388867663049175573814943005878336797379054367e-03 5.4601568084700674366663691373538126343513805607702580755562804430056818646461810615271262024300363066e-03 2.0057329525374281102543632463949732967939141062073694559645853626818030315508433610912285704817023050e-03 -4.3727267497476366693403142470363871322361288948040390486906667270297740859916279312562119062765390688e-04 -1.9000985326775225185812489164603795154281528140277954502634607005625832851158444529005087249191624731e-03 -2.5230387384786820901633495741521624320734427928146359886604822860611262791190635010462617506338417447e-03 -2.5562583259419628765993331785217282063819594444259617068042317965916804842269380832790795713620897121e-03 -2.2570999784356055112910095390575314632774303107095985021591679562068298088945730353408212516585370422e-03 -1.8235133828492244853236735847941161313894259477189512710497564808290671104294168692225703623130101447e-03 -1.3876890023395117742477628049620293153717498822644448121480918889446857421040666995887004311544137019e-03 -9.8648815431866633154811461779222015329287666642392499604074260598244761714932508700997418032980786412e-04 -6.1816180271612800330679082730482866578564607463929191280320631452599255554603032908159899327300534082e-04 -3.1370438206768378438077592535870220849752480997049921449637233541644011172503814436073791903240437379e-04 -1.1968081608333217194640069207577010642067388846700861265494343493459406932905841707652678792311866750e-04 -2.1858968772735324785871951584726418286449925515144411027298490631606510573181373660389534578555803063e-05 1.3609757502521460257530452386284354123301307881655099339230267602152224250872344588229672831803620227e-05 1.8423187824568798050241088956463055922264825462554418795529280618612195379679655435091973125813232213e-05 8.3546487976586688995779225784114850351084132720248425013574912069920914931955784131818904862538364773e-06; -6.6532941995407382219915182711479230173978746061273240667713609649361090233593101278155226034859908271e-04 -8.7777335229139585773687545089102050279354585268936666400925129164410526927236678046171780820923452779e-04 -5.1105378547715585227555186034249175217611049257635281731687175880859976705563051786630758691348698898e-04 5.1544009308535321159248625113681555907684756812953729387271733919891102753338883427190500750725085572e-04 1.0100723503026469618028573019758872738380142600637654848908953537509159772548675869375011647822474024e-02 2.3901115067475672175463065688625043697941113354347601812356790057672499955616124501985127897851993628e-02 3.4678865213653190675522894593022117614746905903122072609871743458063630698817167161227672368277148772e-02 4.5527006368087631090015703805176744004278524524430503730594360202661092566494239567784081854900906922e-02 5.6140569367606672853313387954811491019519156856495363371968417735051728120734754529734764684987808101e-02 6.6216593327814596903369352725696444256775915241414478532954361156170640910349089207833422121420772196e-02 7.4756091362388120593789087473406763020264712090423295609500169117084389350643142182812163391862467353e-02 8.1239674601274549837444270477412326343822140026406479884247267903077011932285419150948943166950036776e-02 8.3696974104604356080934599276703864773370333182857828259607975553491611377661122728391853324326115572e-02 8.1383667510874872424668804334746969110850700878762085922860980863352733584292911769535820185996948210e-02 7.5979235628746276782375399370314299595786900355346702615039025584086935960706219590303174799424810687e-02 6.9194551190818320562420116662911845699864946327065664390690990408843356212456206203156228315862754988e-02 6.1945104329076614709988649923605454394435012664435630702833753361935810371640178944630539276173914956e-02 5.4703960087688765421663715061540185704285413643870677374284921091385255893733198867439464854848286844e-02 4.7800986994625898920175769293434724614058935244571071766745785056537233414766842425275597484275910415e-02 4.1129136362843204007128210112146466640153376088167017372386839762894381447449225370731372372596442810e-02 3.4617824135586000550149291246042378829090409741251058472436209881169718961342059915284798436100562954e-02 2.8397395277471733766141924624507418367656856627526071066804402390255412221079414195069195066607839956e-02 2.2579504043288868935891640160509233978121236471318423682009534047050601138764025414310055154571506665e-02 1.7119398842380109814460224495948184418500430901622132340045538765449818584746416212859598759797566379e-02 1.2028781738279292378023350744210195142579818362077269947073317072112329156125247275663832800139406904e-02 7.4049065416913017242480723564326515380963024375699445957579377830282135036272913106908266881909631296e-03 3.5351963575049601402652010601330022047654143445245293466711512831146516588424895494825934039348708149e-03 6.5797059258615831499060775927494608951626157157516298377301805965138973426100129145845655951033917042e-04 -1.2027671948432846476366691029034192040531250073309450141038009133333125972242476750263141841250370380e-03 -2.2084704561312216684467763287888995868978358380173479260117417716561836029064685477262881207192609373e-03 -2.5762869212586010553767753713879068900373553630402524183908884854976700104123899169125622358286097807e-03 -2.5232374490297176221219416846972802879244854879988141543320743999523621838191158733656051296959065813e-03 -2.2077787012019337243016571722699473648280805115167054888527521668034120198875649068941884334694605603e-03 -1.7631681039522624531176708521994157256519682577866268699622966822493838895960354318894934716193321432e-03 -1.3002805569520835687255728492629796735823882438178351074359038086168051375836787987607967594075488570e-03 -8.8560107224221032824092893680376305920325087778855250109985306373937628248950826397920765782531744009e-04 -5.4651832548516663100895601339557182061834918885070252462235731279763317021309496527735723497462111840e-04 -3.0108639388330551924605312739433519321171025954030766697954797578259405287380326534433417560316693094e-04 -1.5026073154897723151459126059571638025291842237677250441903388428007569068872970788773763156253690457e-04 -6.3663338714247149768661801866850293325651688714384829456237559660607958287608053602058711897469794695e-05 -1.6024941580740425321824789875295210054523741386461948475281874043440354731359647168761391485396145237e-05; -7.7988249599387971892569505483181683844580791027457096085151305812251166710336346450158395503355225359e-04 -4.7894095723725130584845391021442004030341576685383613182328270002184915061641321522162517568669616802e-04 -9.2648220740194028740448214860682570613627792324751407734468111335384087927773434636388097733496333804e-05 -1.4812945110423112756013929778527133464568900755005682148310298135236547764278435413611450791669273735e-03 3.7675535034361215363349732346342849612114663625702829438788850756160585724000139523432076389576653502e-03 1.6177965598339287653273684708593105539039936228431533499565568488970882743422033569762703426762455646e-02 2.6899708870156475256292716347139080649614905139353530368789717590785843109036482975833591767483600472e-02 3.7548887295563143688501815287127301312480212268715903818207994466445383253964390390094334642244845607e-02 4.8201267453489351719291605384134179710694677875132383283460251125009834147311910604841902548445170928e-02 5.7757892031481188423547983044394862838674141265195193681114805419868719323763487546197721934539172652e-02 6.7265628792428395180953743208344243713563931924236244117089797026168564068724988805015080042465446159e-02 7.5563526289360731656242022876017240823818264193521810827976255087512734038337609259276456488702508001e-02 8.1383667510874872424668804334746969110850700878762085922860980863352733584292911769535820185996948210e-02 8.3551234819527898790365411573045126598720962067216502162769722502751194596135859183791731809255615337e-02 8.1484791711579102757212499315870932753782200145851183431143018402950669520534286680376746052319849662e-02 7.6417935355845261356860585950241834166784672222631038331536622950064544100553041868857740249775720487e-02 6.9880494430866005935240571559897414247472615368896710576940952972972148259646580354348019650625815776e-02 6.3085508457528743081374169211873008559630419061031013868042142519563111681544103738631799965092319667e-02 5.6079280695411488633713761496601153047599838429966900992727033847110488340546156073193325389850100732e-02 4.9207273360267697407533647367921080730834403906756996978753581898571437062543197712385229701320803622e-02 4.2674774514744360718860582592271062682233653788657689446652983456138850940310039447927779012015615856e-02 3.6431737335033268963102962621373051734977252991087560858721233276861143097520336645820058474743735652e-02 3.0447391820079154107017911173372097232415542692126870527124156829450779710930257026117779251433348277e-02 2.4723830575964842084218465169416401146563768138810869714320382712775267059004741564089129885881326729e-02 1.9231198906078357304093505403288435014121151066664695602417061145175604019247629754475791017135482570e-02 1.4076574693255562454470404486071984701261512434921105296857109409047232495274362497577660486076186744e-02 9.4221970187330795305308005283319820911095042110692507156610367534735565571537946661828616650557830834e-03 5.3702683704326520172966422853615619228615452063966952266300984054048790617587088736004304571384227233e-03 2.0876616102238157532164960114028513930002305290664809650226155981322722417785826465002061672238425497e-03 -2.9199527854901120626424114745418093860816216964976563485156055918019789021210962096563701736671086528e-04 -1.7111209210389471595797144402006047222318699527535221963074566548479008837977155412542378508156020672e-03 -2.3494739436266196750000384428722923959664073138497377608820523134903545214524889947923793330095052104e-03 -2.4649928557384855002846981833344401701790940508905333262978924701989763463882983750526009614099605589e-03 -2.2724571545124515173156790409818294996631184085372766888795397264727742824926144554686488181840902485e-03 -1.9053179851786556651478857126148649027830464310729006483190733090834860309694426652490389283817548417e-03 -1.4637830612963844496759009113845680967220859681018590027823963905477341817913403060820237609117296310e-03 -1.0604904076202259432664102965677931723015897066820963417251964202626974903471975357740086716120040438e-03 -6.8165564438101972285083073247201930777313780687063967766816130644128636459393624682505449557159368518e-04 -3.8771800100511378666097535396372179114186801868178727720851779831310263989739305024318477436544307819e-04 -1.5610242389767038217910462600175523271610479598547448695523748653237470921278524336874201598690262956e-04 -2.5318736823370233383145573911939893253734692938719189379714713425473282117721041848913565955035007773e-05; -8.8006576801628681008175196100714175724762496852861140607999228512870247588041678097053571073415548152e-04 -6.7269764194796291033990098786180359500402594074115940141820787709386823307106491848836708274094821024e-05 4.5463574127056928961878165214139442334395114654533324002524015445772726962488765398263498487854909234e-06 -1.7630890618973006328737056110955902906000462598406613339131376484681927054989671191431969826244816781e-03 2.3516761524275772176090098428657692877354463037738311116829492216601783883252980839132263953755025888e-04 8.4888454149504234386347669833690608151886578250477575293090674056390369988704507241191417850053907499e-03 1.9817883606602396846566463901507821755099692028165164832911162729646059342624617482319602986911305040e-02 3.0335231518227835086683254023707256565879295587145627154807984934428570009579645549214037502362345845e-02 4.0239224493816582719202529520158766721650708512684987616026375528298444363549503222461197490882684077e-02 4.9819389410882425583972331025396238290916208438268547183997487539972613252884996152802929524199517407e-02 5.9523399911584503362644433678998117391368005583612577843128716153554771094230330531674775102014061854e-02 6.8338645648799838654397114968430378879249059682576335084496453104682340769648014915871517204888919907e-02 7.5979235628746276782375399370314299595786900355346702615039025584086935960706219590303174799424810687e-02 8.1484791711579102757212499315870932753782200145851183431143018402950669520534286680376746052319849662e-02 8.3422683966937715998133185425552626243536123001555994905596592309001974639687186900944387328982307793e-02 8.1459571856200063624646922084447415592003468725192224858481243521575310364740507030000555939605213336e-02 7.6831004315773953925715821375731836616643841971972712675407170578479229020180517052666793240853664470e-02 7.0596554417985531088740224865158646583149889757617178354652184634012610505711166599286910125131459868e-02 6.3937831039524806693206838288833888135704207317878825120384933071075441164656884268808309207745442779e-02 5.7252366851115851555422596176599924850065899241907041734324013131386401328818180317454671691363113079e-02 5.0844384757017813316225573498827134501798248519656659090951466826961788916056080029386655771370680809e-02 4.4716651644763600674809899231666979276699107524341806818827988244089076992683289568104544294212380414e-02 3.8743268537312055112819019608360063742888168312651816546469058492810273449570751649630015854484093078e-02 3.2779118958541347648750403524087636222537704850488858276813543035601275014636163276370561947309310103e-02 2.7172917080708560036614819889369029435360526124608553459865530624224287398725253403171991745160531414e-02 2.1740150327600224108064457104350037666969729010547911786027116631566463186414911446866846311976632395e-02 1.6603952322826084799635352320747829507828657774632653530705508077056826208432408547331393493489755483e-02 1.1868943451128260706596490352561010971100511655660581877155177459139406814066568322436985406267604852e-02 7.6474698908389153778751357969199462317075121564581819433308495991962028722926101483193660822341165658e-03 4.1128289724515284454177112926905219988827534393896204600976467045880636604217799849841175857297791970e-03 1.4779773708265693605956163143557221452745915995443921010949047356234264400530724214325421143373296509e-03 -3.0654233567119017375888807628133434226098364174890269109628116371885330452824616719707550187902051017e-04 -1.2996705640361608669718234293136276461492836927684817587201909080827451850192960374413777984706032154e-03 -1.6941568610536252875697140457090977502573005608312470782543584605252350938338544338654966097925900765e-03 -1.7250546113809446528340657906958106598220362979413670763163381277253169032758533947038839272695664065e-03 -1.5024824273912563509454442024798049223950189407229073696572003078956123005536462271220261094501799685e-03 -1.1386980426708811963886382992236408632097127364854487575172425917092355661529701832276081926150804714e-03 -7.2843891780638672452258819575352842600049513503797931901133329169324493737954961988038710513810687990e-04 -4.5167726638926006678911311623194624352299742294668392755348968239266544543901678824850250534648030517e-04 -2.2304800935475420821557416586754748160021162318400439526181034096322510800489128666048921714168179411e-04 -5.0363959085094323863200272085724794796665964444346656224006621292973622412545895078895706142208614779e-05; -9.4839359682646613863232538455859791461303555198212370343966075459847710850695157140693579045291244670e-04 2.8620007904338264021191318843143078045063037524087695284089333860611702128233045498140469775900601785e-04 -2.1302862809045401770469334631423535176124661639624284950678930422457896422467569280786603380805938596e-04 -1.1656325477001571178672594929618883322899423218576484592169375565759807042781478535835245804704513653e-03 -1.1815612479075740929524276952843108162945468465100439676373449682232393137046817804684473595234249119e-03 2.4810653219041880318956843835234480472326361145310000433052053289348072513513271940373110953761975713e-03 1.2957705724273863586584393496751677322127104591977203727965190271115320937423619176737862217107860852e-02 2.3509433534584964707930838594008797904647603318151309453575416165154925466240798408928252362060951619e-02 3.2780317838118255355164329555577035093250293085645310076839387622061132336393021084961146324878502777e-02 4.2449060469134209931681075728485059592587720449972765930088544046640574095544564125370835332463063220e-02 5.1720420380377942746927265756567776495230231843990082739922585106802897071179174924567941110592586860e-02 6.0779995128757127846944429818004218411841052900969464411455709975838655439873996545662866159348816864e-02 6.9194551190818320562420116662911845699864946327065664390690990408843356212456206203156228315862754988e-02 7.6417935355845261356860585950241834166784672222631038331536622950064544100553041868857740249775720487e-02 8.1459571856200063624646922084447415592003468725192224858481243521575310364740507030000555939605213336e-02 8.3477541021628739253559145259275433974630240631119297202507545712361174789090265626715478203851721742e-02 8.1430251332092478528312741428330263839648078337368671831215653516356683131526048055616565744192494757e-02 7.7111871901753941503115147551894432881915611030440257869271198702874761210430817149418683544021216105e-02 7.1125529718017630046411506409177783435755028492356828072560265394753616642191994278240394683200255104e-02 6.4845457599466946217827433740816109537938181772193006000896228170504328067463912311109628236494675933e-02 5.8681960927022946426262928638648578177919835848849569104640847184043383367673538837833807457766748489e-02 5.2476605885342240887270580024818831314864351492153487736908645142932204415221570918445674279389282517e-02 4.6513374558790521113308055175985162906244511320732229884381680336896383186600612931717218349984571147e-02 4.0848649641123139944462141311900155508957698619895236413889633097081914410490898099899451513314921081e-02 3.5117912624375329133634417658195423781123784551683859934268999540853244531959997922418651748672917340e-02 2.9399439713340361486498335757185757106366281293161197925981664815765131564691314783183620831840572480e-02 2.4010727741034568749293818159709119709236095112466237550477894970604050467407267893495907988518217118e-02 1.8947593776893975204393191734850108112812624269907184426645580054840167035276181049652277962209212009e-02 1.4217826402681121337809637575842214445510365463022232247786115120693438398649366439775712312530799845e-02 9.9201096327072843688469997553207819505577782460282402589771794928675013562395640863349256227416423496e-03 6.2800590866873734330405604726807517736379395583356136845408117769690086233688128957144487564119986278e-03 3.3500565176668613426203800036478083445122370250443095246879630563678433453230279650559452926424417073e-03 1.1691167840683051654543962156210622306537701477563420616666609004731832096947942896728078517079063597e-03 -2.2728742132617507360813562009052471857207279032256488876199000779560268536372059264628259711294790573e-04 -8.9148249965571150121174434212759946704210609750636325823098958256017348185815817024341824313296301025e-04 -1.0463186212816874858369331594924430184773783999324922639727339343733335671022602926464517057768961212e-03 -1.0132197773225059761129486139305605960637749136176008795354466849531371743433245238780338121930315497e-03 -8.1042530277844533905515207677946931900258535366277044895389143531788884310239219589434680148663041566e-04 -5.5767188414826326816277089843610412376057174393935424687897651331698058212878855270587534974358714128e-04 -2.5147868985518815551719775575515645276084274960646437775726658671107273783083566974405340809750415291e-04 -4.1888636741146423379807573051859947332822095986097265450456530309168334641619476506675486109200529796e-05; -9.7454347621265279560534087538233785717866660284381879565998338423855968821231438709197438016154883549e-04 5.0096965943171562072360780713221060545815339322700402008606293384041090676153208809004581502020653554e-04 -5.0775574787011060599065370539154341951756367665471711625279408365082427030473367352389577976826119179e-04 -4.1289896664652111230841598999261445540250114411089143877388925285648072564799533224217836558669352242e-04 -1.5083754085433704460510069007873974867756503300168761161223349507516403411552184812067075532582352729e-03 -8.2911676138599819127405645246163728970754574294908286273521980177764527450406541204724009249924992355e-04 6.7138252685532492894026021815712634926652772020478286837641187934470359789901716803454482519160198514e-03 1.6732185516823082187371228948041874683316915133236185912008186127753612019658273729283104634832266867e-02 2.6095479158210390486172453274617914103558686046999085235570661296579553859698474142891768879043847664e-02 3.5216965449226288388853817130009421483567760550089734080214397054586509729339794669251873650224203071e-02 4.4357306546653627766278338022859394328059053490351178406249764671112403995231942058404343111131415007e-02 5.3324483064617739100236598942584157718620872027012083514033264163965820840565861401821603359921316539e-02 6.1945104329076614709988649923605454394435012664435630702833753361935810371640178944630539276173914956e-02 6.9880494430866005935240571559897414247472615368896710576940952972972148259646580354348019650625815776e-02 7.6831004315773953925715821375731836616643841971972712675407170578479229020180517052666793240853664470e-02 8.1430251332092478528312741428330263839648078337368671831215653516356683131526048055616565744192494757e-02 8.3221299094380360888583302580735318648320396205846557036047201813072952947578433954758663527594376960e-02 8.1357391982427258992020667673834621277787318541655065415240683735153935628784513508050115699747461849e-02 7.7432040036072934180553996654493116425549197337667823263386575614882365308353082560461624032460617253e-02 7.2032723486653654918483391425646139626861995604827136697258875682694907008750145037765435345755380934e-02 6.6118804688082431008730525820862554025881077622972659590760710905738977417968108846552970742626310821e-02 6.0361054636446314241157494249500811435192426403518167134084924364605180673037959102251020600671752155e-02 5.4737658830327965978682166789418720794985415225410198942148689437173557864833540750723282308152666960e-02 4.8873603537405710665044776225803299659670036026322122636889944281288441523357240390128505324037615174e-02 4.3260658844109249015876577661244759839535643758986314901558222575032517719838581137877842037640175231e-02 3.7575229309962473991222897294571419192759206992328791720549877727100632824939896673628348062655565683e-02 3.1988085677503281982487115838613984536461142391277729956264899927760756754614024865388971211045067825e-02 2.6718872787835028318534965096449822929622612336162339220886686696306217298883970763428564317200461583e-02 2.1759945430963270023470750800113700179127789109480546093994760442630582169643096008909212834526386511e-02 1.7096034003252087320656901543301150546602887920791097881571642916203706925141189760282518421801857522e-02 1.2801778484050386344405974444634132499815790251269238974495425923215585926138052730112218117973113082e-02 8.9432893710572212868047628377327778803884948132023024142253037871706563184288919768639592045916063375e-03 5.7704847180405593065638882619600660934758653021139582568844752601523485855432942297577526110115381714e-03 3.3446188866514772952788306882211630412803228748955583602810600450833941676524326072128079896904079967e-03 1.5670912879715667560924669635700551309818884886118590980140914807316982384083275529575350420393372250e-03 4.4665333398123603086351951204999879299013794085488436716237828503381315806056061967788380494238656094e-04 -2.6831408295255567855800268316021189989832827066618656667712478091985465840334590494395425813747273867e-05 -1.3830684753944714459866591329575901546151956838297339655537493747753944947750000860500968747675077143e-04 -1.6985336861986569778397352905456724624200661238763194562482955885121898631552643204985492222652123298e-04 -1.4471049349034360858766634285988933343734063268409570815046798439096652105065019927664270842727472595e-04 -5.4981504537195268684647073865430593224847272929038012920868576951903057579599822916649493493880209337e-05; -9.5343480411576001805285830495177027604288497984998813793042317477932502769651424662900794074385557649e-04 5.2805177233233253404195097038527767765460986254679586914065957098897785398632670590369904465191499329e-04 -6.5648657229884559129886330022210403163284577614449173045727693861857704869432647771698933034229609718e-04 1.4516728531149002421842181511101108381173720750322269407389643356319903508962285398816480351207215960e-04 -1.3705277886263862178656611460459879655097323897936548231961699685917511859370883199312292450377629026e-03 -1.7529369998997510977956567861465573594685962917504019764804648804476595713045459189597789580066357160e-03 1.7076299919251375076832897217943338965611388547583255545500008164337454759594335521071482334634688446e-03 1.0201524293465367884070474119372387221368619898814590620624414034130504816257431450849312932616828657e-02 1.9919810152342966176682365337165358995858369324773389749739124329871857028701046515910121743842768535e-02 2.8467776442370999575353838151704110448950588301510313309308867629458095469650819339516696683599687050e-02 3.7259958155025480245901388718031246796519710797462582315667902875910475645941369728404354647691460908e-02 4.6144324933085002431019733142927364699370701446133751236835111361331750628517112638682052703473464454e-02 5.4703960087688765421663715061540185704285413643870677374284921091385255893733198867439464854848286844e-02 6.3085508457528743081374169211873008559630419061031013868042142519563111681544103738631799965092319667e-02 7.0596554417985531088740224865158646583149889757617178354652184634012610505711166599286910125131459868e-02 7.7111871901753941503115147551894432881915611030440257869271198702874761210430817149418683544021216105e-02 8.1357391982427258992020667673834621277787318541655065415240683735153935628784513508050115699747461849e-02 8.3262164695040898789000327645382243725179807468692534878133472426832931328395791849015473525599270222e-02 8.1606652119438761423420398450684423769158671621818592929635402521282596908787422345188643341195004472e-02 7.7653985074206312428392823058408222675130907472305276676880435981429346119824180610481598579858848355e-02 7.2624200810972423520778203050129349469132551930535152208729813789324029847027405542534483576668547780e-02 6.6999042713089666937292155882649133334800933724325088598329376255927419143963524543738578473679516099e-02 6.1312951055120569083408540444200686690668855113549875538833293190585447207046000865929623743483125968e-02 5.5830973122835947754974358894613298161330861410549754894256722730682986760919145920060226529872513258e-02 5.0205645131952025894592673699375683049537374894488129713874995189712340121163155146202809935483010973e-02 4.4584344222562576454572908463338356806381978134190576997650940411362415455471278339949293601862998082e-02 3.9109016487725395778100645612165418629232875907359337024143776400594290927947338806807463688514187394e-02 3.3716399801230389836844873992887760722108295538311655576053059470358328186756473252044017714034999346e-02 2.8448417829740465949856077835064118105398393904778965426148188126802189529264480561141576638366733211e-02 2.3438744951324730267060182876992858468623929502092895258653454047423398235034610439759315618397898709e-02 1.8805090148057446328993040559662490537197648685588129757524125471679616705634148558356636625500240566e-02 1.4530044056682625032102387980749861549304729612732759798466750830953897885057931601635734678220415019e-02 1.0602315045934046624963284006231019733442900117555951008467223006617048004245290285487962925659569430e-02 7.1923520639091565429205569942986110204046073551007764040848918327327280749205812263940793357360374003e-03 4.5023109539948541199620341175047887470600385735240278734978099522450044480638566273064095118329276912e-03 2.5219029524364303897508817701052717091211290806453148262833414550532603182121586819624353148702091460e-03 1.1269932415373003425476128134100771117922395467463331217036045048988143851584340589839190356457565115e-03 2.9577232624360170859673638975581371478745609258185196757211454758487316014618842157341051768982245448e-04 -4.3826947295159465944302370474586316053216130990659069679412590001254194182860227254437676703579505142e-05 -7.2244531802282310217631719242717839406374035811475414148390890505613975818188992900865571862903908868e-05 -1.9642321177371155207364732860812986455922718366740100045129444862110446629457506848426296289916295301e-05; -8.9170353976178683736351433673061215504204001434186323625935500478493313701725879422371617799554834801e-04 3.7381857135911728893335029114767859230916427952138356009064310503502486645674630756699520865352287018e-04 -5.5240176267107494675768578825386537662529489141821394007979727573170408880969527547709250752618063648e-04 2.6074294648620231914840566223966659478547572296273494707508715815293415762200478030335260516304005477e-04 -9.9673409984624356370697311803399350305342606082889602823428320733612303084805780905033413345675395833e-04 -1.4540971346117726598727019013083993045849467604175018528207008790595391314775280270094539472167555761e-03 -1.2132892363815730756638261491938208797285193631553947379894672455881531916160280834463498313242465642e-03 4.6422662833130729444403942692007077959953155405749583910592926609909293046769290119596339499694477963e-03 1.3660763082847835931146771534396355607855843372179910449532591001867004974915205368818344233797127409e-02 2.2259944867950932185962343074529471363625839389182839407794847364041266907136651791999306114905703279e-02 3.0648186056909703311214509836294822493594163703158358277121465207440281047753368937129661736798902934e-02 3.9213132963332607847363862540873648752002620821696702365757805741453216656029545246991268555629072048e-02 4.7800986994625898920175769293434724614058935244571071766745785056537233414766842425275597484275910415e-02 5.6079280695411488633713761496601153047599838429966900992727033847110488340546156073193325389850100732e-02 6.3937831039524806693206838288833888135704207317878825120384933071075441164656884268808309207745442779e-02 7.1125529718017630046411506409177783435755028492356828072560265394753616642191994278240394683200255104e-02 7.7432040036072934180553996654493116425549197337667823263386575614882365308353082560461624032460617253e-02 8.1606652119438761423420398450684423769158671621818592929635402521282596908787422345188643341195004472e-02 8.3141382820743471035931948382093550884777640973240174137787407847650764328274686170590384851396714196e-02 8.1693082012406659423967196765693271557020311626931717745548746304924153406590932359201887826521783608e-02 7.7992865175275206505630726292791902012724181531439178215765276196358766278771244051507276464416095832e-02 7.3071549814654650729435463553627308547133947887697797051224544337751344192209909497772207489888998722e-02 6.7704252299580453591590048912426854124359271321691469719146786133572299994136571902967549773855283006e-02 6.2151147421422864883811051540933014279997460662624537936634975538317889665426160687818789344575276685e-02 5.6767376127223299998938444427923103498336317121443178497225949057249728354320854146380345586570471478e-02 5.1355138702682031439583919139847240691282097654476996696976221480317444577885542222927124372041248244e-02 4.5904004585688541992353735302019559699505207130592309946366330966636272163603341950680274027706606824e-02 4.0493278744163052465123884194116988937937306384850716744227610476522240677750131449328961891314160259e-02 3.5151261028389693405613188484874471244490222595929445470828513148475399676280824726736441678769679792e-02 2.9997834915587258212465709184224462443728584918606153884143971825829468682788913467188339444793095565e-02 2.5073949801353214727033975390482350503679819590977716880892584625198679009463845183663137081821621658e-02 2.0413940273699942378690013393195089005709863618825021799761189435632118987094293594507227255917364343e-02 1.6108836468211083833580144145452358598470098797008324814756465488684007465270457197802839357752298934e-02 1.2189283945363661810640841106275525744132305467199822288274717864200465499989348853158898735993370561e-02 8.6640186570201902844432739412556041960477196465787295825337403794685000982945630212410123359330615200e-03 5.6630494545102001634474614182048655608969627710657998871117689340887344243348599359442723352127308442e-03 3.3877565585987026034023966796653374299803481841123868179012584276580665439637714886952048144601006519e-03 1.7715943843039238014987489721962817176374534812253803365179491843231116439142455788615286166319486636e-03 7.6339291785600381962784057980669311486539672124909967668517947455234830144529384454898608471286567679e-04 2.1679459872772594627358569758692607290423622036653943948327928534073980349902029370870514058722435673e-04 1.8043952755257347669158610674950018621257989577465184301231898713835468317274409417971460719565903403e-05; -7.9682263332754038508795191610831402329117719357000140127224367919301250235586547919046199903085861131e-04 8.3099138026238204293489341067475907808449426593623149599403250417888648888140944745155125246340359272e-05 -2.4623960488851660818597682605252797133257827576997594718545572389797899673685503007453237095716760996e-04 5.6249463228571005658087108032452256872248302098911246718725048916281580228858861499120862815086998688e-05 -4.5470504090526564087321609785034268335378881922399484265252409144311559856062710009576904692426115063e-04 -9.4492271775992408862493289915482630888313547325441892925490215431315762717575952608172082211504002139e-04 -2.1725417354307430622174099941313898398249078706445665236495706024705404324340204221885985803552081611e-03 5.9130745394249469119134212075167735655221958871056415041446451484684909791446828681484354475163832964e-04 7.6792117719882911372626637312800223007079516739739665685087157890647882533263701909155807773225743704e-03 1.6478406458410677952106830213423583838716647161945111131970163548188396903416932719659104510409885551e-02 2.4442777864489293525722239965901312256630346474560907024596621750270194837406406781998237795452417493e-02 3.2668870393380552619730677075215970443066722345358630426393705533813611006727634544492507541354959160e-02 4.1129136362843204007128210112146466640153376088167017372386839762894381447449225370731372372596442810e-02 4.9207273360267697407533647367921080730834403906756996978753581898571437062543197712385229701320803622e-02 5.7252366851115851555422596176599924850065899241907041734324013131386401328818180317454671691363113079e-02 6.4845457599466946217827433740816109537938181772193006000896228170504328067463912311109628236494675933e-02 7.2032723486653654918483391425646139626861995604827136697258875682694907008750145037765435345755380934e-02 7.7653985074206312428392823058408222675130907472305276676880435981429346119824180610481598579858848355e-02 8.1693082012406659423967196765693271557020311626931717745548746304924153406590932359201887826521783608e-02 8.3027174692094406227763683766703694001433022457239225969886316069926879808386853077348563928185275642e-02 8.1323356307580946222990845571942699600604176865989996003966679589204665659194948543308329114687660225e-02 7.7627827901827584547073691576934426990667243822010313412181264303501572979390662534856629973706768307e-02 7.2702946640196325537529497183263587451679249192139188277111761027456851284003822169306895322474813982e-02 6.7451431171137011112907686994909377898833441215874590380745743145915382804355472430804050933562410450e-02 6.2083549535498780708026086754239410214964918761199027183883315399764410480737458198099988350875641577e-02 5.6941404885688468379117214761449446290833829845393753662210124056751326197750377558013353767502647039e-02 5.1592112778289184811800351825062142085914384935427804590548161728202841152638659084058886324539702327e-02 4.6188547015412972140288581054735228761852064914044294468513721559567867033724989501665123291736394843e-02 4.0876494993165358257965191251792570003444865603485025667080227736844266994294887506567276358207728920e-02 3.5701008158417864563306445141805929379895483657457259098295625588004575874707957214332913085987480845e-02 3.0493753384030866585330220218925280565110803815921297619550173296136939714339330303703943796882753476e-02 2.5596031232004850618694535977709934083492522444638614090019151248954497487136994022765492446144579141e-02 2.1018023678479465515070591425610995402763844275556514764851731145695483558803823391702928893220619034e-02 1.6738326272661156067997382527583706210577472929698551022158848090200742884503166608271968184545757343e-02 1.2785358053144324029707844899481729397153382440293772124769159650995057701585380839159667044438057208e-02 9.1613179890827944979905434964807072855148470882243897058802265546839933359419439580047622609313184271e-03 6.1660066063190877792868003563841220493563930043851832235931605722257119548193256932133680588098666611e-03 3.6626946290825929793580992610924058686285253196038062204089576624031731310560877245319241038683754656e-03 2.0142515724002885191777042900953323769609053020326415848777139679276296863100124654587116065378622812e-03 8.2484095129241763181420107895846360735114298269350591300392817596894690040531323302104199599956396321e-04 1.3432008609270963416165907214947226936816776852145034693559901784715110101183498591343500318512993599e-04; -6.8138212146816765323899536764589000493219419698191913188930938764047320169062460897111384552532138618e-04 -2.6694126318454310726185254310903463297866377020148062440664653436357155720484397391981203920566263953e-04 1.1316823159226403308469319707626409049292183076521689100008380189916347627348515708376845798324112467e-04 -2.0562905313913519653076698808664170017376427192511138324110473330571074707529597746243020355987025444e-04 1.2456905041884926463991613585571618911391576731544454498800934933214819301103615299656240523948367236e-04 -5.8533037438951421158401079918577205682107478773716721633698823679108956676654108354452892498547555840e-04 -1.9418387764960757825855967897167766412177105526575788754171234999414481832672265517917148467578643453e-03 -1.9194815277509522543431731905840230391129068135435636236345588094242318046332104068808038444818080541e-03 2.8095346989784755746220959468914877974340183357098695031504869925132526734840384672552048563947627700e-03 1.1100873776701434409032617386665264243017311573607608413968762525286124765915557342840248135025548010e-02 1.8574880524235577649046859814231844186974240584473132197098915878120117105195246959772481597442744610e-02 2.6493919429056806129641554240360291200678322451258785627380622684301033887506066930135064336477668394e-02 3.4617824135586000550149291246042378829090409741251058472436209881169718961342059915284798436100562954e-02 4.2674774514744360718860582592271062682233653788657689446652983456138850940310039447927779012015615856e-02 5.0844384757017813316225573498827134501798248519656659090951466826961788916056080029386655771370680809e-02 5.8681960927022946426262928638648578177919835848849569104640847184043383367673538837833807457766748489e-02 6.6118804688082431008730525820862554025881077622972659590760710905738977417968108846552970742626310821e-02 7.2624200810972423520778203050129349469132551930535152208729813789324029847027405542534483576668547780e-02 7.7992865175275206505630726292791902012724181531439178215765276196358766278771244051507276464416095832e-02 8.1323356307580946222990845571942699600604176865989996003966679589204665659194948543308329114687660225e-02 8.1763870659505493571866049419511144170123501717040368545703013014316314487330232738083220947279239664e-02 7.9448127283137636885547632081987672385567333080833493443781763309488443434209565061122353892906883923e-02 7.5321578453793718522311823170426321021697121214142526278802938550966452378355226633561327121959851861e-02 7.0462017441437566663463867410090103390456708853541498227495952955970445548627174216345623062611702900e-02 6.5281003271969555584983270889572429680310180592513506960252463043079184038945903620186198087245078726e-02 6.0356519710063574022251328593368198196410687779747225403435199029609498229282083164009750494224890054e-02 5.5241662045837428794892654460921372312214843080873497285610070998610830851767632539456367730716040982e-02 4.9896359460580777126274281943526035071978981406711858930705103062949616033672134241748857082849824268e-02 4.4495445014383397529245486076470268478569554208978738215414012781244265074631970076696454847445306022e-02 3.9306148836622901269766357587648444153636216839691862484043559147755830588169453018807894467003173135e-02 3.3968768473400376827370357866453700736177543147807943484673607982055968155413995418007794774886655192e-02 2.8782345898208635258884368363751787602347700481034939747446573701728461602146735762100864158635108265e-02 2.3936967260032582855525604205167734256804960411508733106587033265824035432976148295143227649421867312e-02 1.9514639339786347322799957741101256833342286919864367918607947726400792773006849736766471714170159131e-02 1.5426209306642886241487495805402257823655178978426823332056344302720290188056260913463300737731117382e-02 1.1555531465744022131400686329685618004568510778072014547271563157715339327954972348985250354555517484e-02 8.1602208563590275195762147709384495795787595883361963590674665711343859429969340807132893192537622432e-03 5.1450581378164760483280958842737464546746727618644610306107899336774510650930698440304279936086595181e-03 2.9630988090743547934582253743175979370757179446246698179827448803853396593014970792702934163604067534e-03 1.2853157598219433706489007587765647197757321063796577540576177889048919969177041731794664020025208318e-03 2.5483980299606270646625138942701673640964332571265725993645309678258508670418568479308270242031071922e-04; -5.5906262281419417532008995389228483309581234715216023657891913767497146251658494243708481809152894189e-04 -5.9919587096211170063814413752912495771329462175334452137362067366705981228885543066567464942455300687e-04 3.8033899873953368826923120976361889576800826229394592419349868843020494622926735465070643179708678020e-04 -3.4982412813149676457460528084994135650205882179168573486963179926664790702251378374111302496816343666e-04 5.4449580342242065849087120006414990202542640461533150634745999572354193093906688215512179332046479299e-04 -2.9775730209989238691398872334959754245608160226239327409441683811101535452012258902973085781785377726e-04 -1.3004057115326312608210235014764530427737802516109422519269740774403625997514743897875690927664305144e-03 -3.0557088482487150298106783611996931988582929473362180579854384488364783262442963279449259386695927252e-03 -4.8236904158949114118862575490319020091675753535911466973303554779928974949033642059309975633445442327e-04 6.2253298751635696210873167650089819401832799477262006356142788051475214365992322191439339993312491037e-03 1.3195828867343863970773159247004643571791710602418231036282601440737359803648922331287782644483224031e-02 2.0584588178406295290221288763064767955060965934584848822419595694338472902839293063931610574254383522e-02 2.8397395277471733766141924624507418367656856627526071066804402390255412221079414195069195066607839956e-02 3.6431737335033268963102962621373051734977252991087560858721233276861143097520336645820058474743735652e-02 4.4716651644763600674809899231666979276699107524341806818827988244089076992683289568104544294212380414e-02 5.2476605885342240887270580024818831314864351492153487736908645142932204415221570918445674279389282517e-02 6.0361054636446314241157494249500811435192426403518167134084924364605180673037959102251020600671752155e-02 6.6999042713089666937292155882649133334800933724325088598329376255927419143963524543738578473679516099e-02 7.3071549814654650729435463553627308547133947887697797051224544337751344192209909497772207489888998722e-02 7.7627827901827584547073691576934426990667243822010313412181264303501572979390662534856629973706768307e-02 7.9448127283137636885547632081987672385567333080833493443781763309488443434209565061122353892906883923e-02 7.8962845690961447783935635756582675562101002048745142039814645145153616962160941949644261950763776534e-02 7.5847186672013494261334920293530554364165657804997680177021175270961552696610721915315573564816310318e-02 7.1730857056909073266151764089649914885608566807194930442837623810725772940670348156521208014146522802e-02 6.6731603676612673372269393468011741504792039381864903664262151433730719097200870405335890055737002660e-02 6.2323081100462367364000413793999794832014771094796335724650840203515529434473770878268892687712263256e-02 5.7378245203654313124460071404510130137641220271669324206614672658853290782560654448984599873704230981e-02 5.2061445740053643148499533456640890009275720763089655894329801355154373741179868240159333396483755592e-02 4.6805366240694352694270615283307324038107603913282087532253585220224730510821738726667216707273346309e-02 4.1572049032608581262420907617376939228935995888492785816544503839166210921815432550427052508220852185e-02 3.5937656141532564782361178941685633293333104246564987068234654219316399265304922742100644008313311066e-02 3.0685874017323118593786332165764195860609785361972051841376347342529279113299545841177567317325252271e-02 2.5723061429357536980842897737856775549845396256149048479877483742264805905020304644995358411908899273e-02 2.1059446103067478157759783303186501119521335932133016590831788243615744532335705472264255861506640511e-02 1.6864936771606468748881596530897144142367053410238989330068512216157861378823973478848949069087588172e-02 1.2940185442298444368206541999439839718969240343180613916760179034550889296403038172637063572320508663e-02 9.4454454747826342398008559762808761852996284219266540909802037016724386240792078653547766762596251251e-03 6.1459977458793479658299863243472820181265002786621844523096968542548747591766112167889432566935260885e-03 3.8101568229873791396050501943466666967798323625207667784201671106257503693783514797414305343256490562e-03 1.7932052036396656691302234702883021247963497605882461909718924458610065638529476989193864464091606867e-03 3.7208231079422036179102720894308480081866407618833021831951627306876037425993688063043120431832288565e-04; -4.4042437593587548106167147532648798975468298477431277136012093620587262029021970838527519961668384166e-04 -8.6064972739438293579853520933467548156148435698801828802293693606015909883103160834489240227007051521e-04 4.5879192654401880964048124977232131453285638141325621557118374645111690073270290651823294537021854313e-04 -2.5773297098522329273130643997218580018641700011846549395704504722074792953730673227500700908506333524e-04 7.1439204049878930331175217647599725370117596876863686127558368130623606522824148639700577187837115371e-04 9.4607409535805019139655809801355042127425031305838138178184542332794381825461908051021119307089067313e-05 -8.5355003262886026823502926744412289041493125348484442810886726437777528836577769328977485807843025915e-04 -3.2421118956450305840386647558407151860138083898673529170750590622407960189018802123060081972665120182e-03 -2.2411219799378968478330583587637101066748718707071563803713661483078982421394334711403520558541727307e-03 2.4668533293572124720292522230033232367725789973392632997777433206881933932258886752269760857062313786e-03 8.2599398206234413185465867311660114803646028799639961423271238851385242232595504679315563128926197708e-03 1.4956102863665525320244193814417188368280399728858388045294581832762047072828229430766959374656925597e-02 2.2579504043288868935891640160509233978121236471318423682009534047050601138764025414310055154571506665e-02 3.0447391820079154107017911173372097232415542692126870527124156829450779710930257026117779251433348277e-02 3.8743268537312055112819019608360063742888168312651816546469058492810273449570751649630015854484093078e-02 4.6513374558790521113308055175985162906244511320732229884381680336896383186600612931717218349984571147e-02 5.4737658830327965978682166789418720794985415225410198942148689437173557864833540750723282308152666960e-02 6.1312951055120569083408540444200686690668855113549875538833293190585447207046000865929623743483125968e-02 6.7704252299580453591590048912426854124359271321691469719146786133572299994136571902967549773855283006e-02 7.2702946640196325537529497183263587451679249192139188277111761027456851284003822169306895322474813982e-02 7.5321578453793718522311823170426321021697121214142526278802938550966452378355226633561327121959851861e-02 7.5847186672013494261334920293530554364165657804997680177021175270961552696610721915315573564816310318e-02 7.4131188541810941987012348881519879566478571768966764491192626927651995640071793395999320157550895142e-02 7.0743916902876871187272871335146259814352607159744149559084734503793667442602584633822362359145873412e-02 6.6564287123325811410653113140461593326946861799927327832466542594325641606698151378346309464914336660e-02 6.2547382676871930095175004218452009819293073157452146397207677711434746238439580947210698612089441108e-02 5.7939789630830071250255610627257416280419316228848989957910409879359597577718877030852698788059405693e-02 5.2815082781634676705049667356010359465588375226406549167154905227085005950471368448230578995256262335e-02 4.7515412323370717996959339536351202733620040621669944024316272784575785247129665986819334735220239750e-02 4.2303291772999168601119475609175521959942350331034185065125348109079115949316702482053650889713478422e-02 3.6636526380328602396190910016535010730742083431412001979707410031223006785988436959550153588627131661e-02 3.1097720515492350345728573992222932604240772342642885298158736852730090404779332488839037305807917013e-02 2.6013385502897282846236047388970304273643022761861920840853979932235006747050155432984712208262886841e-02 2.1376009430936371100828724779613970217580852958893228437303922842396781144763054401775282111202149647e-02 1.7022417107791700195565393339368312779926908624065719920630481098974230830859653597397767375054466825e-02 1.2946408258541950020116417526008403355641258365153169595327864091402759816197167132436145343754394368e-02 9.4923556573131827959548032270797428312311725755336718713130863942517142782621659841030332650832250866e-03 6.3943378716848920105471803455049901565307179023965430119384033426963189734461499739253252455934902497e-03 3.9965300964825113541647117241825368812255424334716032816507478691322880318315665675621078896706696570e-03 1.8761230141649621748163633372102182807666293374581898300450409843007932986972857483824658348071495423e-03 4.1471366845061511278316656920662192554940785351828086189544990620779006475828326697925339554010968478e-04; -3.3399928809299823246734305289340006020102102926730175087440979439344159184681827077468165276847246749e-04 -1.0236046362448843907072109348395270104259111509488216561344747605579458045716690691884767796602282938e-03 3.4418443090140681642412597512907265008396790812348873005983587767727107255648318179236036112347113660e-04 -8.5781908210668579619367368434115926666031863582463322029702392031219412043088951638520656973426981219e-06 6.8171026046819982835791559992306191308546974868155870421597759046861569341981349192845966715935748558e-04 5.5596303424507418990432323027726201995461585264556400960736244521624840520129371968483869923987893658e-04 -6.3210603793595653399831179552293888149766692480764915948832757731006341047202622329211493604686478057e-04 -2.8616933622508516233320713692495325525996166736081948233570967908892741892403935416164003635459710626e-03 -2.9193740999629999549658739254370907763417329336404701949395714307227297915296191700813299431185372532e-03 -7.1289428419800164014732855864131319394143760261570305165094485778173896909329736216772961892228598823e-06 4.0670284401887540934064343502797269386845295707798029088945600346609064920879134396364904728178798481e-03 9.8519802090026587970236914813948986877812338043806606710388867663049175573814943005878336797379054367e-03 1.7119398842380109814460224495948184418500430901622132340045538765449818584746416212859598759797566379e-02 2.4723830575964842084218465169416401146563768138810869714320382712775267059004741564089129885881326729e-02 3.2779118958541347648750403524087636222537704850488858276813543035601275014636163276370561947309310103e-02 4.0848649641123139944462141311900155508957698619895236413889633097081914410490898099899451513314921081e-02 4.8873603537405710665044776225803299659670036026322122636889944281288441523357240390128505324037615174e-02 5.5830973122835947754974358894613298161330861410549754894256722730682986760919145920060226529872513258e-02 6.2151147421422864883811051540933014279997460662624537936634975538317889665426160687818789344575276685e-02 6.7451431171137011112907686994909377898833441215874590380745743145915382804355472430804050933562410450e-02 7.0462017441437566663463867410090103390456708853541498227495952955970445548627174216345623062611702900e-02 7.1730857056909073266151764089649914885608566807194930442837623810725772940670348156521208014146522802e-02 7.0743916902876871187272871335146259814352607159744149559084734503793667442602584633822362359145873412e-02 6.8918143973216967184002635297177641232586170951110779070761268013111373256059137938831118206235862716e-02 6.5343123337375552621627095175433678861106665133558269356716279242207935614123645713022965327165218254e-02 6.2096759532396865588103822954929249437730324268590748473843187613257642285737721520016012203931438621e-02 5.7931104602489334190126510722654927583895514267876198732389843377721226500499759999057333083892537979e-02 5.3002964344954159562097690528643849024305536204626000358394198420218570989929821174597691898419063571e-02 4.7951631868583803877212908206353988322119999745028290761070301513986410025170901208129491794066358328e-02 4.2775582319927288619574849732065611715220993119571349587671329475545459425625154055364820146424601813e-02 3.7004000506444004514885268499451907844140008463087586687632677190070905149114120789737944250108700928e-02 3.1585635116230897508299209529475086157633923038549810593367058132577383586960638869615553438685457791e-02 2.6341905199310828046106773203725718611742533675807144586013982154538272680168306689700986371641046075e-02 2.1355290492141715372608968387743198055153174985689146585570498310474469330625237248788297207954614784e-02 1.6960644078704388638738604645256055451151629886972022345206472661752967976747228112039129280504761831e-02 1.2936789102425447970297797538868471941376646628547558736524267517548840561779003359274220160587857113e-02 9.4089868948318744046631334496241179617212484798878943546946123107260447132513632281834057368740151786e-03 6.1680900403894000450725198021166163170088000126669676032607643438220410405512407751392810316755272543e-03 4.0059876196842550455330758948008551394926838913910486585115850362701081884043993177915368725645065167e-03 2.0076287671090319090913154548792856499342190902429872189696271960261670093913661550508513381374944029e-03 4.4691653307706826378556280580122305265526161702062039731827943469778353915193103179024833830756578328e-04; -2.4361452353312328538558402640731363970801494785942967081124509478833658252942548906394363401915086147e-04 -1.0858127362652918188604405333912086582722220436875270932486457826841788005527109850350693285987286506e-03 8.0827989457737346434715362777517105122731376581519012952145441064108795803634631372342344734317684652e-05 3.0234978733152124603748799384462660235536259565907302274461857504738441697899847431581378882398366669e-04 6.1004329658663041966627299245742785830077371876630020894388565143524622624749862063762715441973021163e-04 9.3373948466257651421919791931431779477119332248509446806922811355101093052535275396176989993731125948e-04 -4.9971038326901798237491385281170395736707030734399548153522395439757759020861197145287523485168902881e-04 -2.3765217876719822531646804999818595154878941103442321774204574370595985494863294920910923300466819247e-03 -2.9007721750377728524458438014344503292616872570863590880309448011245079760134707764457659880068187278e-03 -1.2309068955615998249860004568484294769874147392326263157888811494470723653161771000150962992908441681e-03 8.8347321570571639005396733696178154809334981856858989252422567112608305800639615944006042540132851878e-04 5.4601568084700674366663691373538126343513805607702580755562804430056818646461810615271262024300363066e-03 1.2028781738279292378023350744210195142579818362077269947073317072112329156125247275663832800139406904e-02 1.9231198906078357304093505403288435014121151066664695602417061145175604019247629754475791017135482570e-02 2.7172917080708560036614819889369029435360526124608553459865530624224287398725253403171991745160531414e-02 3.5117912624375329133634417658195423781123784551683859934268999540853244531959997922418651748672917340e-02 4.3260658844109249015876577661244759839535643758986314901558222575032517719838581137877842037640175231e-02 5.0205645131952025894592673699375683049537374894488129713874995189712340121163155146202809935483010973e-02 5.6767376127223299998938444427923103498336317121443178497225949057249728354320854146380345586570471478e-02 6.2083549535498780708026086754239410214964918761199027183883315399764410480737458198099988350875641577e-02 6.5281003271969555584983270889572429680310180592513506960252463043079184038945903620186198087245078726e-02 6.6731603676612673372269393468011741504792039381864903664262151433730719097200870405335890055737002660e-02 6.6564287123325811410653113140461593326946861799927327832466542594325641606698151378346309464914336660e-02 6.5343123337375552621627095175433678861106665133558269356716279242207935614123645713022965327165218254e-02 6.3179578022659807175544739566269229770134352327654867078238629910975092905318419185947798900017233680e-02 6.0647340234074216710309592534349578077240220150051218742761149656531167655550565615088467027487505759e-02 5.7082799172395654030212160490233411238719055714655038066154563460661178102710761472786750418559535634e-02 5.2643305775534582350115260340198467687695757661979573398270889277326437795743201573114256677917933296e-02 4.7788018421776421990515345751520960578361832071871079186238721550281858590152439955703931661891277118e-02 4.2789420950462351667745621496473401212734194241823711595569374175900948350433115707373842059073868923e-02 3.7233527723716769531579093245757774779394359393786741554545062116703384185087088166512886170640595517e-02 3.1646115243122943980094134827264864135134465783230609984346189539885975782233173436773253488301707087e-02 2.6305838551264436719764678663806851487641470049163882983881754287227722632066936022185509165335971327e-02 2.1316503178146604358286757405355745890868104805755832165555160216230517903466943363562907300667044702e-02 1.6722695952681890645542372550708800114705627892459404947318292544601101505141392914825824321039132279e-02 1.2568286782432110544250048987503538861866873005441807893066873058748544605398422338730641258603329871e-02 8.9964012910117524641500200711716558065384883237265323802124264323421560225815025286178393542648283931e-03 5.9160396582573649119623966412271018740559192954479044033567482789421938460077133821418719842265987488e-03 3.5957753388408175563457175891674097620068648084180918423353897533337044674575394165814098638158644803e-03 1.6968412742742251249823779762291702711603411323931565430794967360230719152197120928594608267476022100e-03 4.0468222534174935855260873006140793167430831794731896629599126269777490205174868631410922163315623363e-04; -1.7034365594924146667283129948136910931205681256464894798170710370838122652712724251775494744701758762e-04 -1.0649031645474670987091488251398171803333513452197150635728293417019599794207393894632991919877672235e-03 -2.4107592628444262542017338010413325249020011261583242043888748491042141038060390625935337711758452100e-04 4.9501130367809462008911091886668567667420356364809733067801049782281460446371012781628235436943830962e-04 6.2103873172319490537159433910820410043353850238980072144516177103403632310243043558001056465015736650e-04 1.0612563230084637964472837547330839781015165237863649082632177044497577957158843128046521102638344424e-03 -1.9033186785610572808180064598339559818065038698811990101836324176309714787183481108154392093578150029e-04 -1.9152824908989656657247216009454793631168235722688966661745977958696694469885981511378773116580521453e-03 -2.5767778981075169091211431567083757598106182187515332501029521463583081873890934057773668291358863691e-03 -1.7699430043716413408392213685182362833901548773158095313681780839574666857338245108068985444997462289e-03 -9.6682969473557875053935149119071310680311048563240838944336120374255435573317518961182572099645598830e-04 2.0057329525374281102543632463949732967939141062073694559645853626818030315508433610912285704817023050e-03 7.4049065416913017242480723564326515380963024375699445957579377830282135036272913106908266881909631296e-03 1.4076574693255562454470404486071984701261512434921105296857109409047232495274362497577660486076186744e-02 2.1740150327600224108064457104350037666969729010547911786027116631566463186414911446866846311976632395e-02 2.9399439713340361486498335757185757106366281293161197925981664815765131564691314783183620831840572480e-02 3.7575229309962473991222897294571419192759206992328791720549877727100632824939896673628348062655565683e-02 4.4584344222562576454572908463338356806381978134190576997650940411362415455471278339949293601862998082e-02 5.1355138702682031439583919139847240691282097654476996696976221480317444577885542222927124372041248244e-02 5.6941404885688468379117214761449446290833829845393753662210124056751326197750377558013353767502647039e-02 6.0356519710063574022251328593368198196410687779747225403435199029609498229282083164009750494224890054e-02 6.2323081100462367364000413793999794832014771094796335724650840203515529434473770878268892687712263256e-02 6.2547382676871930095175004218452009819293073157452146397207677711434746238439580947210698612089441108e-02 6.2096759532396865588103822954929249437730324268590748473843187613257642285737721520016012203931438621e-02 6.0647340234074216710309592534349578077240220150051218742761149656531167655550565615088467027487505759e-02 5.9172055085885524244453054875006006406719447000991414397220747090890439827710696787039209616214543032e-02 5.6407752550047484802150985638099005495415795235019996896423765766779579658093366960075011152003815145e-02 5.2575396240348295001885111970142569923627155745171090180836732714186167368545734616457405951182865642e-02 4.8277532598664894707745986504881559947532326847894200161553747394890741329916134564461490128779098565e-02 4.3605900270254241696770640725521224357902418341396726289392531785657249274442715811799403461027047957e-02 3.8178780944698832137017570441755440978326732862088381862810563401833439897462163087001370302889634587e-02 3.2761867237449612189940593975292689567011293827513170339421610328712731376797393923871126354667145613e-02 2.7404804083224290247912175315733295555018904830757728104136921307908874879287834925299073987659860572e-02 2.2240481142602729869924096915889294549407079373500408049030801136066951447847876271588545897905515847e-02 1.7512243399800774133997399050771601515862538317511143199642610554489892217682810551004030751127973131e-02 1.3181315643406614389138949897107786097028659301381244536206911248644092253913516972844816003099550037e-02 9.4790385999158982980825126447474250330801770865286902655460656933404069595590036705088159327743549295e-03 6.1758264386057422897167547343750298539259828657899399986647753491876327789728924722905639374339454936e-03 3.8309625102355657781729547177934525735137720098084259669228842749437122288599312721606848531849767976e-03 1.8137111618804736446211085847867576075578093524849344024080616994477614241140547179174875323919022397e-03 3.9168306279260557916096376433059763103624519391300575293522176049937490902357540466884504206227315336e-04; -1.1246657857900296653180754916493491406813454244812247400309998476655707285896021038215489474812916430e-04 -9.8251099161069087148449183305730347700532142475810112646572410111404908576056620154517452257374437687e-04 -5.5041690986766893751865748491640416672180724656777805814893156834957319492557357469912523533642063125e-04 5.6145825398136731610602293531356563105489161138558459815544531426109834651157141165532427363516332293e-04 7.7276882512916222016208955731297427594737963533739725008303100717106136984419544362677387264376700424e-04 9.7762506666706499176323389380015731792251042189982579198515107877524452029509962870833585933699666542e-04 1.4118638608928149157194975368235627594399427729738235384904478780877083575190670396530567829462442667e-04 -1.6113870253509741121566824820935974709039904145101218886742056269360981200473588900099330492265817039e-03 -2.0917515448575270897868903312755011649548866957322062546176631311579128903434065272334507983270869627e-03 -1.7320873723069782639205725882280645116007012935111671738374550550183870511526067117106804785611876734e-03 -1.8371268875578072159416541877160697465477373496551281107892124667692330022759427800155291152116134761e-03 -4.3727267497476366693403142470363871322361288948040390486906667270297740859916279312562119062765390688e-04 3.5351963575049601402652010601330022047654143445245293466711512831146516588424895494825934039348708149e-03 9.4221970187330795305308005283319820911095042110692507156610367534735565571537946661828616650557830834e-03 1.6603952322826084799635352320747829507828657774632653530705508077056826208432408547331393493489755483e-02 2.4010727741034568749293818159709119709236095112466237550477894970604050467407267893495907988518217118e-02 3.1988085677503281982487115838613984536461142391277729956264899927760756754614024865388971211045067825e-02 3.9109016487725395778100645612165418629232875907359337024143776400594290927947338806807463688514187394e-02 4.5904004585688541992353735302019559699505207130592309946366330966636272163603341950680274027706606824e-02 5.1592112778289184811800351825062142085914384935427804590548161728202841152638659084058886324539702327e-02 5.5241662045837428794892654460921372312214843080873497285610070998610830851767632539456367730716040982e-02 5.7378245203654313124460071404510130137641220271669324206614672658853290782560654448984599873704230981e-02 5.7939789630830071250255610627257416280419316228848989957910409879359597577718877030852698788059405693e-02 5.7931104602489334190126510722654927583895514267876198732389843377721226500499759999057333083892537979e-02 5.7082799172395654030212160490233411238719055714655038066154563460661178102710761472786750418559535634e-02 5.6407752550047484802150985638099005495415795235019996896423765766779579658093366960075011152003815145e-02 5.4618742615103991503482553788135946547925133640851903915960579958077452027410466736096621673679704361e-02 5.1642556045512319642537354583771589572485058011755895400498247624925856594646250219337769284514511410e-02 4.7929285993369070949591937381221393558430349867431558857171891486333253940776896739328932947260241030e-02 4.3703269044082970724200564595036510663197042001585580926113737833156384968293778207451875316794010848e-02 3.8577259203027659842007379274611920011094173725313830373807321673565363305358068909186027341270417620e-02 3.3316975117961329812548802451172367196937317869107733695157373208860407823205025696975139041553110789e-02 2.8055919061746398179644452676767322975092027584947243176528347779944095665208926764996549961604448970e-02 2.2941374999999697592165878741032272283187449793071770144118609873003229033062586503647602804611767939e-02 1.8163136874648946498386196808652771057962577495937238814080693357359816227989026488931159025950845411e-02 1.3691124189565871986979987603501151158710542634379076456219383095988032562221413346727924139542262435e-02 9.8297048797607816531325258969813584932661400269662403041540237697057363577726110602110357070980568766e-03 6.3899843107781242761660286608761135359407124364502154740389184091576744285458548959962345614149506437e-03 3.9554080351601764927976378642970371156417758599900271483548765716532543355416151036053569657277199064e-03 1.8712464651120880010373444914718121601921920680711139558529848919198032380081600078716099398180715660e-03 4.0462072694396853111527985206947621999649381042413488883893551390616137259683918623856891078161902781e-04; -7.0052590263504527718604231861124905360314968025091148048969210763153563688504377499526694880713189359e-05 -8.5918643814189194753799044545405710144841338501300318657933910203743995452289750473606072932356765539e-04 -7.8518916765321843080629056570543497757367824127005926249120639311053985161448894487959799139116116242e-04 4.7189800426980276639769626021219955338689591479750836919081284861457780810917965311125346693420045367e-04 1.0029620653875156146506431754244226246205900467098384066803428330798733700497331014080936702337529739e-03 8.3709904497107835585104900804580732129054802577503407527298857631676473493329746227556142458406098674e-04 3.9158253529638787640986128985255181664001136730899629147386160169675797734386266323700182506577908776e-04 -1.4213310240405545683435915005794390717166930670557525800466403372960843389832770222406288828378668068e-03 -1.6553478732454973768083539380561169241658020773058810479777602550083269571519369446549182999876290847e-03 -1.2931505114465852258395841897179912019556259535607930173172820010659702095585122409108414488052643077e-03 -2.0611997041588705766842008969423449761462236538030887844200145261264264149813313047142563553852760111e-03 -1.9000985326775225185812489164603795154281528140277954502634607005625832851158444529005087249191624731e-03 6.5797059258615831499060775927494608951626157157516298377301805965138973426100129145845655951033917042e-04 5.3702683704326520172966422853615619228615452063966952266300984054048790617587088736004304571384227233e-03 1.1868943451128260706596490352561010971100511655660581877155177459139406814066568322436985406267604852e-02 1.8947593776893975204393191734850108112812624269907184426645580054840167035276181049652277962209212009e-02 2.6718872787835028318534965096449822929622612336162339220886686696306217298883970763428564317200461583e-02 3.3716399801230389836844873992887760722108295538311655576053059470358328186756473252044017714034999346e-02 4.0493278744163052465123884194116988937937306384850716744227610476522240677750131449328961891314160259e-02 4.6188547015412972140288581054735228761852064914044294468513721559567867033724989501665123291736394843e-02 4.9896359460580777126274281943526035071978981406711858930705103062949616033672134241748857082849824268e-02 5.2061445740053643148499533456640890009275720763089655894329801355154373741179868240159333396483755592e-02 5.2815082781634676705049667356010359465588375226406549167154905227085005950471368448230578995256262335e-02 5.3002964344954159562097690528643849024305536204626000358394198420218570989929821174597691898419063571e-02 5.2643305775534582350115260340198467687695757661979573398270889277326437795743201573114256677917933296e-02 5.2575396240348295001885111970142569923627155745171090180836732714186167368545734616457405951182865642e-02 5.1642556045512319642537354583771589572485058011755895400498247624925856594646250219337769284514511410e-02 4.9585775358307951218675312626374544442886495511799188558173225392686041722200023028608263741501041684e-02 4.6610118982707309568333805846167025978464534293369163928691498132245410949627754814699092794443838503e-02 4.2968688968623177375920233834566704251865809839029011127824432038159735092875401126544469242647235918e-02 3.8248663808399463082868197453277700939934075693024975280622050673148672103650412310432173195318300040e-02 3.3229559794969701359365208164151791486027179466286430588082909321167078065297187887186493448102482545e-02 2.8189140225227498476669621836983885216466789079940736917218090497046630912744274116159091245478519759e-02 2.3253180166779360613510255741187314924064909889421242224698634079040708961551633175888699707805845436e-02 1.8523711848224237949481789526244462725272826548910626198285499319858806033783083503986668667085391706e-02 1.4006802189334197569658424564446343370607730457995691012659436428791163419490489536501041962401242679e-02 1.0058192006473406759267382580196707016598088663349852501435364849579201269229845845287299940150530624e-02 6.5204463071372279697885993775098644508106728719341576881266623091312619774809260537613363639935529671e-03 3.9853417834835427622028104248047078482066514056480273913215041009675837042617365320538951934145865206e-03 1.8600742975122355989944359267775530658083268807881078271993875383269955304403448635288780289990525019e-03 3.9993969397177238312748667692150448304734470024243567531789892278689311396356814876118129329280568435e-04; -4.0170599934816056697191231870141641235720239123185389000729315807759075176293919424283437573387994772e-05 -7.2157317372203582042003364545225260239824416100230827808475686832846419710243554472854209763424450138e-04 -9.0830921614812640035325607952696959752062830600027268131909092790494453568025772113083646067262661875e-04 2.4412222575949605556371340609083062720626203004018849125769835925482512213585570305814411896927026723e-04 1.1953743342270757562204394503928661170315246628107781535003683099434631298724254466565407577418428748e-03 7.8607279738335669842767703608237088592366587222746943672868793517745392704496929615927403652656555413e-04 5.0104764987493279025731405319202965355274080232998301111745025260982148292437473407178826970150384143e-04 -1.2360983766574144410655133586295133777355193670381154946538486429504501243392241760235677112087651936e-03 -1.3684780582720037597278370564759132198271067945920409912370489285699214443643163187474385589312961165e-03 -7.3436379509033085957137117480757199165762050147176829446407634053897583943210191918109008615786252365e-04 -1.8743585370760106921223996671209281548778127862277737672910567550476818550581143499883110487021203287e-03 -2.5230387384786820901633495741521624320734427928146359886604822860611262791190635010462617506338417447e-03 -1.2027671948432846476366691029034192040531250073309450141038009133333125972242476750263141841250370380e-03 2.0876616102238157532164960114028513930002305290664809650226155981322722417785826465002061672238425497e-03 7.6474698908389153778751357969199462317075121564581819433308495991962028722926101483193660822341165658e-03 1.4217826402681121337809637575842214445510365463022232247786115120693438398649366439775712312530799845e-02 2.1759945430963270023470750800113700179127789109480546093994760442630582169643096008909212834526386511e-02 2.8448417829740465949856077835064118105398393904778965426148188126802189529264480561141576638366733211e-02 3.5151261028389693405613188484874471244490222595929445470828513148475399676280824726736441678769679792e-02 4.0876494993165358257965191251792570003444865603485025667080227736844266994294887506567276358207728920e-02 4.4495445014383397529245486076470268478569554208978738215414012781244265074631970076696454847445306022e-02 4.6805366240694352694270615283307324038107603913282087532253585220224730510821738726667216707273346309e-02 4.7515412323370717996959339536351202733620040621669944024316272784575785247129665986819334735220239750e-02 4.7951631868583803877212908206353988322119999745028290761070301513986410025170901208129491794066358328e-02 4.7788018421776421990515345751520960578361832071871079186238721550281858590152439955703931661891277118e-02 4.8277532598664894707745986504881559947532326847894200161553747394890741329916134564461490128779098565e-02 4.7929285993369070949591937381221393558430349867431558857171891486333253940776896739328932947260241030e-02 4.6610118982707309568333805846167025978464534293369163928691498132245410949627754814699092794443838503e-02 4.4571676573371257671343939395906319533203636153218213423313308355940418542323735168249581863514021114e-02 4.1625349288328030528847333289546128941826618060232072280849673127537076111222444181917315168742762434e-02 3.7415996535739940524808825416314861536019029632081246907917215327042933766808980954701341079941327738e-02 3.2894835258608789501822355136803772005079754627082152972993874466094575979485374363397484865977963341e-02 2.8161361000789122566937999178566188815355695568473984148148569927079923658298654980774742887719376898e-02 2.3373845089183693135913122206731190942524363957626761702722912120060965212329441417025002270299102521e-02 1.8796345886649730095219277140925829647787960895711421100894730894372480318494858566009756476797503339e-02 1.4387639808440102041256129275316773034266435865496953621585349443979268790510202250490414829022408187e-02 1.0412607712027709085259361054485023020557248716956489440811200434933643674502139609845474791508216778e-02 6.7938886215121092096486081781981095732629779064940244682273843316502048283477598823191316449611534954e-03 4.1877535828562344084726321271887591280867710172421662355595208631859311219651563351777812117793734841e-03 1.9846611407566577636531718771619247411195950946921641435585931742049100916811053062753560425137019117e-03 4.4076797021915745085230998090213782900166010816361410174913391852732098610770872383773987703175244202e-04; -1.9536047112996420429029606209354527208066988620743421977614713499843101980528583987473448514543669893e-05 -5.9090022102781747712809802125602916244714796336593458138302861365220116803827442236915850319932453387e-04 -9.1685599262896790244892112170086022687828790617152184884873998532389164525238506805493080462498566746e-04 -5.8302735369484513346150283914262927193538513633829179923716604807158368548092145790849555050413536777e-05 1.2600791370943041746568862912160895409123952860497208214123322846322789292123592362905280507820172050e-03 9.0585862448032260264816473539786898403241325181160756973975544663465402625504533971178025413040873284e-04 4.7940340826674038110691074638966160944390966746338180651128653552087704860793075738296622871733635207e-04 -1.0846848833066333341512710177434051034223398058804864408727980294596524425681330459395000352840492521e-03 -1.2010700273880994665830898464166408293640259113701547981079090976408685038606698526694065102808810082e-03 -2.1440388431967675223001113198611113135970092498142371124312506282433316494670888569075732157213378134e-04 -1.4623754823069025431497559764107264690168860551386668906471259151430626249642218663393463745910587430e-03 -2.5562583259419628765993331785217282063819594444259617068042317965916804842269380832790795713620897121e-03 -2.2084704561312216684467763287888995868978358380173479260117417716561836029064685477262881207192609373e-03 -2.9199527854901120626424114745418093860816216964976563485156055918019789021210962096563701736671086528e-04 4.1128289724515284454177112926905219988827534393896204600976467045880636604217799849841175857297791970e-03 9.9201096327072843688469997553207819505577782460282402589771794928675013562395640863349256227416423496e-03 1.7096034003252087320656901543301150546602887920791097881571642916203706925141189760282518421801857522e-02 2.3438744951324730267060182876992858468623929502092895258653454047423398235034610439759315618397898709e-02 2.9997834915587258212465709184224462443728584918606153884143971825829468682788913467188339444793095565e-02 3.5701008158417864563306445141805929379895483657457259098295625588004575874707957214332913085987480845e-02 3.9306148836622901269766357587648444153636216839691862484043559147755830588169453018807894467003173135e-02 4.1572049032608581262420907617376939228935995888492785816544503839166210921815432550427052508220852185e-02 4.2303291772999168601119475609175521959942350331034185065125348109079115949316702482053650889713478422e-02 4.2775582319927288619574849732065611715220993119571349587671329475545459425625154055364820146424601813e-02 4.2789420950462351667745621496473401212734194241823711595569374175900948350433115707373842059073868923e-02 4.3605900270254241696770640725521224357902418341396726289392531785657249274442715811799403461027047957e-02 4.3703269044082970724200564595036510663197042001585580926113737833156384968293778207451875316794010848e-02 4.2968688968623177375920233834566704251865809839029011127824432038159735092875401126544469242647235918e-02 4.1625349288328030528847333289546128941826618060232072280849673127537076111222444181917315168742762434e-02 3.9576222371328489947644784614732763777131368983907627163987815529002758143852504796365700085586830463e-02 3.6083752673718374159418746710555672969739510641201666872165883303652692600925268592557968419495876549e-02 3.2097239452422040800875004755161186311073753180163421420005614253986447211954616725824516499346714603e-02 2.7769748519015105471926931779561100214705392307104391812458428348888149205333260167790374455306945647e-02 2.3272794468770158012466998485010437172626342876247977665434558133304563971194036230531230042827743607e-02 1.8898159277218971384448968482897026060240753405563528445861909885093503939624625256137953379603055095e-02 1.4597354229177416158039734737201301042492666908509593303212798403529836016090636336933421535362866442e-02 1.0768738851815123206944486220284957865076455974574847241437155167925979637381989393037979165200564576e-02 7.0974809132456644056671433284019828145389057553596250735761687948462335401664051645165370473815974462e-03 4.4976489724339783790701281807699114764674184448581013237431005433477793687012362928195218750356891403e-03 2.1437604979628430811374205281456801065632334923431971487508170828473918810979319644659192180831089691e-03 4.3911587204434725471071011503767488339802641324574466792333149042003871550602084669328034087434038120e-04; -5.4435508640480669150192447332278078497799158267118619852429681347137785485469908871853098378494424550e-06 -4.7552138078326261618521099277897255150533718733499095260629433627833749634002280459897984422496545523e-04 -8.3444084559167380458954800628262483817370984372073263415165139840328205039243141560975125853643770382e-04 -3.2742385730551033537946869660101394722499207186173804968349835271534248622356056607762655503379227366e-04 1.1739829006536318609606060375763223223910671897943960538509304879295297547351857200242688264412182167e-03 1.1564868823771668376403330539652616421334353141134474800054259782196430387726925060320403399687097804e-03 3.3592489373188585155857393213145018400124398356223251955925109159741388020786896038681262281252615248e-04 -1.0380012719182552390017433969241477781711792251267181316813414053366907256696651402070630821590750995e-03 -1.0043329393753468987513132075880014026264427551883593195726396439493907899669799048131970982834020316e-03 1.9098718245646490370701582254031331788507929891420801198373128542303615425211795476101310505568292578e-04 -1.0132053357105867926890942676860202169885074519281293183310116022367692205339587311476206919677124347e-03 -2.2570999784356055112910095390575314632774303107095985021591679562068298088945730353408212516585370422e-03 -2.5762869212586010553767753713879068900373553630402524183908884854976700104123899169125622358286097807e-03 -1.7111209210389471595797144402006047222318699527535221963074566548479008837977155412542378508156020672e-03 1.4779773708265693605956163143557221452745915995443921010949047356234264400530724214325421143373296509e-03 6.2800590866873734330405604726807517736379395583356136845408117769690086233688128957144487564119986278e-03 1.2801778484050386344405974444634132499815790251269238974495425923215585926138052730112218117973113082e-02 1.8805090148057446328993040559662490537197648685588129757524125471679616705634148558356636625500240566e-02 2.5073949801353214727033975390482350503679819590977716880892584625198679009463845183663137081821621658e-02 3.0493753384030866585330220218925280565110803815921297619550173296136939714339330303703943796882753476e-02 3.3968768473400376827370357866453700736177543147807943484673607982055968155413995418007794774886655192e-02 3.5937656141532564782361178941685633293333104246564987068234654219316399265304922742100644008313311066e-02 3.6636526380328602396190910016535010730742083431412001979707410031223006785988436959550153588627131661e-02 3.7004000506444004514885268499451907844140008463087586687632677190070905149114120789737944250108700928e-02 3.7233527723716769531579093245757774779394359393786741554545062116703384185087088166512886170640595517e-02 3.8178780944698832137017570441755440978326732862088381862810563401833439897462163087001370302889634587e-02 3.8577259203027659842007379274611920011094173725313830373807321673565363305358068909186027341270417620e-02 3.8248663808399463082868197453277700939934075693024975280622050673148672103650412310432173195318300040e-02 3.7415996535739940524808825416314861536019029632081246907917215327042933766808980954701341079941327738e-02 3.6083752673718374159418746710555672969739510641201666872165883303652692600925268592557968419495876549e-02 3.3456623674976129227944467433730213324767472355030608717431281912025775701849412747232072705204081773e-02 3.0075325786402622614137639464018757709986254542854428116203052366619525611806118824346088341476842005e-02 2.6263432813829643198911292581181639310102705772509533766379058484792321663848320749287511022724529218e-02 2.2269823432309728191296178726291923553339681932125739557290563761112319294501190567185074950552021037e-02 1.8208895555162301773543071234898266861198504774441514852881996488757175864808680174832810629233690904e-02 1.4137132384774377920799330687817618550302528166113486597914470293050863093600936399279237033759573914e-02 1.0476047701976588746373188063734356290648819413717920667936884015701866812682597458780509127377176203e-02 7.0591202331207404189448002800213917256758209273795501484130322227815553223353165018800732494500770575e-03 4.4248736952141200782775156776423760685494911094020934921365617260199602126328118619367952783219281695e-03 2.0890033122718749172584468100446854915191917713995786123596052951860478725376547052490099033486230767e-03 4.6167686717993852230494798830277359202845012859244305895380527561517675880530699844335794493820207027e-04; 3.4166317461203969239045179918280166606198182109530516461684935438291610074692433600219595363980128671e-06 -3.7920771293870917158196393858009574716186731513229291133665579831020642362819627545839956670037659392e-04 -6.8782674349101533956512728718758460890389740903460215380352774933697485051103263850055618828020615462e-04 -5.5282922643541781429498259642005970739643998959368479067680153319409096055788605029212597707346683793e-04 9.6273824096056471949509013484929099363142121655433698972621782479819625942019127016506827698259977742e-04 1.4044285334294779779366531891015760308779849002279193720140230973731438970627230150074407560946740631e-03 2.7938639713479775346693538520604647181732173702559554413740011819622596567120312003763296696473693190e-04 -1.0788242528171175825017836898711707715268788073670290014364669535939862090953785536834161155211891384e-03 -8.3344609697332212904580095744881534152824949386453387622595448057490354028660499422055767808919522030e-04 3.9222505646710982186628253058919011094140658920187858610969536464523683438417748701764378175159215994e-04 -5.1813370233966068509346438697897759197213238761701402242968070642625287832826805783966570207512458728e-04 -1.8235133828492244853236735847941161313894259477189512710497564808290671104294168692225703623130101447e-03 -2.5232374490297176221219416846972802879244854879988141543320743999523621838191158733656051296959065813e-03 -2.3494739436266196750000384428722923959664073138497377608820523134903545214524889947923793330095052104e-03 -3.0654233567119017375888807628133434226098364174890269109628116371885330452824616719707550187902051017e-04 3.3500565176668613426203800036478083445122370250443095246879630563678433453230279650559452926424417073e-03 8.9432893710572212868047628377327778803884948132023024142253037871706563184288919768639592045916063375e-03 1.4530044056682625032102387980749861549304729612732759798466750830953897885057931601635734678220415019e-02 2.0413940273699942378690013393195089005709863618825021799761189435632118987094293594507227255917364343e-02 2.5596031232004850618694535977709934083492522444638614090019151248954497487136994022765492446144579141e-02 2.8782345898208635258884368363751787602347700481034939747446573701728461602146735762100864158635108265e-02 3.0685874017323118593786332165764195860609785361972051841376347342529279113299545841177567317325252271e-02 3.1097720515492350345728573992222932604240772342642885298158736852730090404779332488839037305807917013e-02 3.1585635116230897508299209529475086157633923038549810593367058132577383586960638869615553438685457791e-02 3.1646115243122943980094134827264864135134465783230609984346189539885975782233173436773253488301707087e-02 3.2761867237449612189940593975292689567011293827513170339421610328712731376797393923871126354667145613e-02 3.3316975117961329812548802451172367196937317869107733695157373208860407823205025696975139041553110789e-02 3.3229559794969701359365208164151791486027179466286430588082909321167078065297187887186493448102482545e-02 3.2894835258608789501822355136803772005079754627082152972993874466094575979485374363397484865977963341e-02 3.2097239452422040800875004755161186311073753180163421420005614253986447211954616725824516499346714603e-02 3.0075325786402622614137639464018757709986254542854428116203052366619525611806118824346088341476842005e-02 2.7554007238032833675605654489630551580852333924616738579658928680906082587281415824297836010863581346e-02 2.4430863442121501864619991688025681740265862950771629779319275650875967084189346289313796432356378615e-02 2.0869650211366119016070791004300118211761897365559377640978867811646171557916839052313903028745249779e-02 1.7259741154305571443525396142421067956318909579292140554419719285509781547080136072756675609931970272e-02 1.3579747773186453864415702682458994706449655904433944891538136351020204562872347222780179511173174451e-02 1.0130470415863496912835220275516598426330617322106178825734658862514707239897688587299489449708669409e-02 6.7848728579370488416880059030210813997906407074297065040902336232246014780026542065292765277194475627e-03 4.3614439063202275594614106683410800033132844434603162834995728223259397552241394473609451057090186765e-03 2.1371055991965200438455351651534221197446931339788544600562784582538015126658092367184330584940941573e-03 4.7502093591029024096124721217811024486652412215209486893750864145685997222653036551695742978943479713e-04; 8.8576064659256632745074065391750187732923233988939481011021394450092606069494389324093280340674122590e-06 -3.0299687159967836141959871914009746341320395473466132900352573348166109499428969505339690448825504453e-04 -5.1355713284072202854593637847535024114042356421138676841467045081826566280259447358685970508740100317e-04 -7.0293938391343091157554786758588184918880765996413744526177487178625386466752750767260423787939721588e-04 6.9735260072117020281063066565831350423130708756242700188732468673665575568537781163045001941191355147e-04 1.5254456586138564537951498653587004920991791755684597462962052654763537718808148637322564239631347922e-03 3.7920837944197255324195673003301777225666279029612963126904706037648983147912273584763316078579166629e-04 -1.1649116631773534271399212666059790567479097972287418007250177378470120202836973671593797281456263378e-03 -7.4823129702943882283611026657899859811345771997226744867687636671182976107872347336480296187739497545e-04 4.9840139350458809731739491298673027941140080958629948038075117885522657457127906707372293378559912382e-04 -8.8023816416328160907774969171206968325589484448202934142575353025631678675663462619877199962603477279e-05 -1.3876890023395117742477628049620293153717498822644448121480918889446857421040666995887004311544137019e-03 -2.2077787012019337243016571722699473648280805115167054888527521668034120198875649068941884334694605603e-03 -2.4649928557384855002846981833344401701790940508905333262978924701989763463882983750526009614099605589e-03 -1.2996705640361608669718234293136276461492836927684817587201909080827451850192960374413777984706032154e-03 1.1691167840683051654543962156210622306537701477563420616666609004731832096947942896728078517079063597e-03 5.7704847180405593065638882619600660934758653021139582568844752601523485855432942297577526110115381714e-03 1.0602315045934046624963284006231019733442900117555951008467223006617048004245290285487962925659569430e-02 1.6108836468211083833580144145452358598470098797008324814756465488684007465270457197802839357752298934e-02 2.1018023678479465515070591425610995402763844275556514764851731145695483558803823391702928893220619034e-02 2.3936967260032582855525604205167734256804960411508733106587033265824035432976148295143227649421867312e-02 2.5723061429357536980842897737856775549845396256149048479877483742264805905020304644995358411908899273e-02 2.6013385502897282846236047388970304273643022761861920840853979932235006747050155432984712208262886841e-02 2.6341905199310828046106773203725718611742533675807144586013982154538272680168306689700986371641046075e-02 2.6305838551264436719764678663806851487641470049163882983881754287227722632066936022185509165335971327e-02 2.7404804083224290247912175315733295555018904830757728104136921307908874879287834925299073987659860572e-02 2.8055919061746398179644452676767322975092027584947243176528347779944095665208926764996549961604448970e-02 2.8189140225227498476669621836983885216466789079940736917218090497046630912744274116159091245478519759e-02 2.8161361000789122566937999178566188815355695568473984148148569927079923658298654980774742887719376898e-02 2.7769748519015105471926931779561100214705392307104391812458428348888149205333260167790374455306945647e-02 2.6263432813829643198911292581181639310102705772509533766379058484792321663848320749287511022724529218e-02 2.4430863442121501864619991688025681740265862950771629779319275650875967084189346289313796432356378615e-02 2.2057010317284704252467282242358888009102844147501469664296904537380355039311384269718201616987829706e-02 1.9131934894973702746429568584332507439251640336507060845290058176532218103086826705960401789226462705e-02 1.6022266902742172584520101396691293611103726707674472054662595847228742727110193462439296692687085993e-02 1.2737059735226764370316088513344391112456286447143149991893835194110037155193442941671387671862611299e-02 9.5834132419759771217069219750538349165259740553061358088205481157036792213283962274811978893034246023e-03 6.4374709342289399177381054189826039856555170300301095701424019570632415829957364481778581127651130522e-03 4.1907945699424585965555790075341649758868636352040958606853085423258794542888463292247304007518939100e-03 2.0820762666128084729973058853596957657984990369546172348203918587938338075042994083333228519949129508e-03 4.6292620844061423103728390087662601398430691172852752703467367920077939554885688367216568710984042019e-04; 1.1204199126728977775464926746764503039666724686012001213564180288842709712747851094864267138989855438e-05 -2.4149227493925751713647872381900632288954406139084798686995161641510508509506492774894735091090456891e-04 -3.4324597066017502374616183086542630588285977812737694972382377473368050387008234844506972246066744695e-04 -7.6774303793559172407403906150329525706733595993151821702615145539635991800879215001766216140925603797e-04 4.4519310662142721258201210476123903939059036597880151990155118282909154143992247250366333222023250623e-04 1.4583893809566576536799188380303095733951463456578332051943098531566684227837280533282970673722481913e-03 5.9582563679815719873692168205567446140019023432756007080740289698808574702919098833755314183887290630e-04 -1.2042602841708653114299702903175237895587545039286562056534093621529548490428327677552521132500087412e-03 -7.8087130379666207300290273408964056532441136121510102088212226822938117563330956422484837405689495486e-04 5.8977692690390406493639344556958988630991183619161230175911458904793072873918079278275684448122193778e-04 1.9003487120132021234935864871971846003029914173248433944099371735600208937711024613814476378704878267e-04 -9.8648815431866633154811461779222015329287666642392499604074260598244761714932508700997418032980786412e-04 -1.7631681039522624531176708521994157256519682577866268699622966822493838895960354318894934716193321432e-03 -2.2724571545124515173156790409818294996631184085372766888795397264727742824926144554686488181840902485e-03 -1.6941568610536252875697140457090977502573005608312470782543584605252350938338544338654966097925900765e-03 -2.2728742132617507360813562009052471857207279032256488876199000779560268536372059264628259711294790573e-04 3.3446188866514772952788306882211630412803228748955583602810600450833941676524326072128079896904079967e-03 7.1923520639091565429205569942986110204046073551007764040848918327327280749205812263940793357360374003e-03 1.2189283945363661810640841106275525744132305467199822288274717864200465499989348853158898735993370561e-02 1.6738326272661156067997382527583706210577472929698551022158848090200742884503166608271968184545757343e-02 1.9514639339786347322799957741101256833342286919864367918607947726400792773006849736766471714170159131e-02 2.1059446103067478157759783303186501119521335932133016590831788243615744532335705472264255861506640511e-02 2.1376009430936371100828724779613970217580852958893228437303922842396781144763054401775282111202149647e-02 2.1355290492141715372608968387743198055153174985689146585570498310474469330625237248788297207954614784e-02 2.1316503178146604358286757405355745890868104805755832165555160216230517903466943363562907300667044702e-02 2.2240481142602729869924096915889294549407079373500408049030801136066951447847876271588545897905515847e-02 2.2941374999999697592165878741032272283187449793071770144118609873003229033062586503647602804611767939e-02 2.3253180166779360613510255741187314924064909889421242224698634079040708961551633175888699707805845436e-02 2.3373845089183693135913122206731190942524363957626761702722912120060965212329441417025002270299102521e-02 2.3272794468770158012466998485010437172626342876247977665434558133304563971194036230531230042827743607e-02 2.2269823432309728191296178726291923553339681932125739557290563761112319294501190567185074950552021037e-02 2.0869650211366119016070791004300118211761897365559377640978867811646171557916839052313903028745249779e-02 1.9131934894973702746429568584332507439251640336507060845290058176532218103086826705960401789226462705e-02 1.7000442153530275034583738285701732855315334242176623911487781300460372975790655893280057617252116902e-02 1.4459689031633935600627929051926254500544578975857418886820096483156322516531664798424879012203795074e-02 1.1574748072582443576299010795086982151081282679720945035804782171946467648148288983045892325278793916e-02 8.7930587204032158259561335129266673225452034624102704081766477805118930244297751052810493907423916790e-03 6.0479796131506736049721734015081870434245688007406712024505228399865057091686781820426804164020201361e-03 3.8870896766574447621524229271780681833039533973284401485821780680880124375336537504990626489266350342e-03 1.8774752375103052492337916432354798273533706300890170275152304628202915666986225453498994471643953181e-03 4.2236946054767344747827458658115872636638451501176777146785305785887105545062595074427890116685979006e-04; 1.1177493044649246352086811216763920710628796559541698483639074608551644011008794482592054060271093706e-05 -1.8893518388290341415103606967655812359161906863267211907326185799684161584735100862459818745532617065e-04 -1.9797330823418661972543184650027138753985586043768142038316892304833698554792478252874545831589317099e-04 -7.5246146567573074548807416380574715556403232889632905193941245175251916606552002015496897320481005679e-04 2.4610354641627846045542623157283916553708709975024997569838087819251217548299258066306226664190496292e-04 1.2156342835388564225596340369129749543740059044030667538689593837858210806413357670305626742754154777e-03 8.2234524675684124729444497881932003852176763330729184238933980640292989771452571548961983367677645470e-04 -1.1029911770280425648586806519689173724421049491802783718772059707147273682498666654322810952966840769e-03 -8.8121950570211568331084694153685149745183961511595518067414219445952488423167554401533347897813450651e-04 6.2371289082951982634308306463989826974092330477415356620387532955060160475583848365899398070403919090e-04 3.1951709972893739106877006220350203174408020728822884074324630250288910539136714196405901446585152237e-04 -6.1816180271612800330679082730482866578564607463929191280320631452599255554603032908159899327300534082e-04 -1.3002805569520835687255728492629796735823882438178351074359038086168051375836787987607967594075488570e-03 -1.9053179851786556651478857126148649027830464310729006483190733090834860309694426652490389283817548417e-03 -1.7250546113809446528340657906958106598220362979413670763163381277253169032758533947038839272695664065e-03 -8.9148249965571150121174434212759946704210609750636325823098958256017348185815817024341824313296301025e-04 1.5670912879715667560924669635700551309818884886118590980140914807316982384083275529575350420393372250e-03 4.5023109539948541199620341175047887470600385735240278734978099522450044480638566273064095118329276912e-03 8.6640186570201902844432739412556041960477196465787295825337403794685000982945630212410123359330615200e-03 1.2785358053144324029707844899481729397153382440293772124769159650995057701585380839159667044438057208e-02 1.5426209306642886241487495805402257823655178978426823332056344302720290188056260913463300737731117382e-02 1.6864936771606468748881596530897144142367053410238989330068512216157861378823973478848949069087588172e-02 1.7022417107791700195565393339368312779926908624065719920630481098974230830859653597397767375054466825e-02 1.6960644078704388638738604645256055451151629886972022345206472661752967976747228112039129280504761831e-02 1.6722695952681890645542372550708800114705627892459404947318292544601101505141392914825824321039132279e-02 1.7512243399800774133997399050771601515862538317511143199642610554489892217682810551004030751127973131e-02 1.8163136874648946498386196808652771057962577495937238814080693357359816227989026488931159025950845411e-02 1.8523711848224237949481789526244462725272826548910626198285499319858806033783083503986668667085391706e-02 1.8796345886649730095219277140925829647787960895711421100894730894372480318494858566009756476797503339e-02 1.8898159277218971384448968482897026060240753405563528445861909885093503939624625256137953379603055095e-02 1.8208895555162301773543071234898266861198504774441514852881996488757175864808680174832810629233690904e-02 1.7259741154305571443525396142421067956318909579292140554419719285509781547080136072756675609931970272e-02 1.6022266902742172584520101396691293611103726707674472054662595847228742727110193462439296692687085993e-02 1.4459689031633935600627929051926254500544578975857418886820096483156322516531664798424879012203795074e-02 1.2572559231008517769636863060968449805580047465521432751349248464598069116034415159568621224942933394e-02 1.0274655352695306930772778741042427688157582752543496272348603417891184886826426727071883731218257546e-02 7.9398593693513497462215440116033158965026641438770341420301754340849180811213383358287133106940201211e-03 5.4819637710927588095589002475958462269145705290994139835180619313489189383639991390513469988015583099e-03 3.5732255150609076365162883432939940323605036215239581759291282484848010246693501698514656393186991729e-03 1.7362367934096296286741072333046532792163786271458415576944675188927678935450267028923174407292836555e-03 3.7672441957057102073435730671622074522895953078411121205370839590379170051627429693710506676788556316e-04; 1.1100386973727107735612730168015162329970143910709234713007128044483785978288144031710558653705023943e-05 -1.4566504595642461778575882107044143068803992102222232993233034231754540975933765970798103139156522610e-04 -9.0960223629072511448235838544968927776301308950785776748233550651248569037529437891935515976131578453e-05 -6.5470201984925508196562682671642758960803974049826882560577242892452300361048035925992492432513345635e-04 1.1455500874864729744773504350067717349549136791773513332227962201312617682744560061799091999324719356e-04 8.6949133950301655880174427132058287635111382713358319462181006286208992498475333213741416369534987982e-04 9.3055198016858966540500547268798357368865149348439513798780051149315849958436827125981769353299333395e-04 -8.4912853433605956387793624416194726008803135993334657696600970438383530091125657846901630610880937926e-04 -9.3406679735633303584902372770309733616654813029580681887940989081489390448968227848614849379970013808e-04 5.5174524787872835680050180256390158148089161167039273696205141878502462166092024085662656451628933777e-04 3.3592162171416715128966810319334437693496735030443513528373484063616270660510492489901581188322147513e-04 -3.1370438206768378438077592535870220849752480997049921449637233541644011172503814436073791903240437379e-04 -8.8560107224221032824092893680376305920325087778855250109985306373937628248950826397920765782531744009e-04 -1.4637830612963844496759009113845680967220859681018590027823963905477341817913403060820237609117296310e-03 -1.5024824273912563509454442024798049223950189407229073696572003078956123005536462271220261094501799685e-03 -1.0463186212816874858369331594924430184773783999324922639727339343733335671022602926464517057768961212e-03 4.4665333398123603086351951204999879299013794085488436716237828503381315806056061967788380494238656094e-04 2.5219029524364303897508817701052717091211290806453148262833414550532603182121586819624353148702091460e-03 5.6630494545102001634474614182048655608969627710657998871117689340887344243348599359442723352127308442e-03 9.1613179890827944979905434964807072855148470882243897058802265546839933359419439580047622609313184271e-03 1.1555531465744022131400686329685618004568510778072014547271563157715339327954972348985250354555517484e-02 1.2940185442298444368206541999439839718969240343180613916760179034550889296403038172637063572320508663e-02 1.2946408258541950020116417526008403355641258365153169595327864091402759816197167132436145343754394368e-02 1.2936789102425447970297797538868471941376646628547558736524267517548840561779003359274220160587857113e-02 1.2568286782432110544250048987503538861866873005441807893066873058748544605398422338730641258603329871e-02 1.3181315643406614389138949897107786097028659301381244536206911248644092253913516972844816003099550037e-02 1.3691124189565871986979987603501151158710542634379076456219383095988032562221413346727924139542262435e-02 1.4006802189334197569658424564446343370607730457995691012659436428791163419490489536501041962401242679e-02 1.4387639808440102041256129275316773034266435865496953621585349443979268790510202250490414829022408187e-02 1.4597354229177416158039734737201301042492666908509593303212798403529836016090636336933421535362866442e-02 1.4137132384774377920799330687817618550302528166113486597914470293050863093600936399279237033759573914e-02 1.3579747773186453864415702682458994706449655904433944891538136351020204562872347222780179511173174451e-02 1.2737059735226764370316088513344391112456286447143149991893835194110037155193442941671387671862611299e-02 1.1574748072582443576299010795086982151081282679720945035804782171946467648148288983045892325278793916e-02 1.0274655352695306930772778741042427688157582752543496272348603417891184886826426727071883731218257546e-02 8.6960205086320335520505937923540306667264036622947425648004951119826525996461069370019297895331290650e-03 6.8396608758253689688162928384076492594467338869677704167920173529837069363234459610200605654417783602e-03 4.7813712730130934814165301547834066114562137518397842424097726200334126872709615130197327742621679014e-03 3.1595994488378481701271795107073040287587106331209852928097440196418519199712405024663651729899174410e-03 1.6135712573643736234649288503012775035168377689775313388664836480769925178540611768277108797337095479e-03 3.9736103228721760717242535194708830722089241852782182983847455007091323131949892252647160325249578924e-04; 8.5331493509699835722299611019775308686359331051395733255316824320402248487975227584278371787070793466e-06 -1.0334410791016106255717635189362432405151031955819987822756732941640335944296285046374880287943493770e-04 -2.5014201166781377477486737780980889627113493578372960055996197770570298625815389660931042355490742875e-05 -5.2579018832255864541261153602298928845866452284651672216733988798190094551344494511739416998126665666e-04 3.7349658112514779989827032238547442175715928702018134270487956341024060409226385914524935766022037176e-05 5.3115318166866820929466731118050800991850845145772516804474107875345076955409931583932665468088079123e-04 9.0800678509883944220351577196676524921185589718826608794594521385566974779407653241244836876165793855e-04 -5.4491296201678260779848737774701486632242128088344156101369320476034078581943064172036605985739264706e-04 -8.9870808467953879315175276946177625188870961418213087774569008888408340926832654821480472082578487930e-04 3.9505221025515673924326117320009077966911922328452332343293219834324853952350073856978264984943122504e-04 3.3713781851491073309494411853648419952533602093343247830516721860982410932666349485071481754177839125e-04 -1.1968081608333217194640069207577010642067388846700861265494343493459406932905841707652678792311866750e-04 -5.4651832548516663100895601339557182061834918885070252462235731279763317021309496527735723497462111840e-04 -1.0604904076202259432664102965677931723015897066820963417251964202626974903471975357740086716120040438e-03 -1.1386980426708811963886382992236408632097127364854487575172425917092355661529701832276081926150804714e-03 -1.0132197773225059761129486139305605960637749136176008795354466849531371743433245238780338121930315497e-03 -2.6831408295255567855800268316021189989832827066618656667712478091985465840334590494395425813747273867e-05 1.1269932415373003425476128134100771117922395467463331217036045048988143851584340589839190356457565115e-03 3.3877565585987026034023966796653374299803481841123868179012584276580665439637714886952048144601006519e-03 6.1660066063190877792868003563841220493563930043851832235931605722257119548193256932133680588098666611e-03 8.1602208563590275195762147709384495795787595883361963590674665711343859429969340807132893192537622432e-03 9.4454454747826342398008559762808761852996284219266540909802037016724386240792078653547766762596251251e-03 9.4923556573131827959548032270797428312311725755336718713130863942517142782621659841030332650832250866e-03 9.4089868948318744046631334496241179617212484798878943546946123107260447132513632281834057368740151786e-03 8.9964012910117524641500200711716558065384883237265323802124264323421560225815025286178393542648283931e-03 9.4790385999158982980825126447474250330801770865286902655460656933404069595590036705088159327743549295e-03 9.8297048797607816531325258969813584932661400269662403041540237697057363577726110602110357070980568766e-03 1.0058192006473406759267382580196707016598088663349852501435364849579201269229845845287299940150530624e-02 1.0412607712027709085259361054485023020557248716956489440811200434933643674502139609845474791508216778e-02 1.0768738851815123206944486220284957865076455974574847241437155167925979637381989393037979165200564576e-02 1.0476047701976588746373188063734356290648819413717920667936884015701866812682597458780509127377176203e-02 1.0130470415863496912835220275516598426330617322106178825734658862514707239897688587299489449708669409e-02 9.5834132419759771217069219750538349165259740553061358088205481157036792213283962274811978893034246023e-03 8.7930587204032158259561335129266673225452034624102704081766477805118930244297751052810493907423916790e-03 7.9398593693513497462215440116033158965026641438770341420301754340849180811213383358287133106940201211e-03 6.8396608758253689688162928384076492594467338869677704167920173529837069363234459610200605654417783602e-03 5.5966880022940200666988477076926113820784820616767348254005025702447999758021622790962019304890835660e-03 3.9734057930663533989089078946978385676193460810368501756451208385538631219417083263150326595625558311e-03 2.7701403858037410225251355929301914452421642589175037584591783634135894179631287407333261163502055502e-03 1.4234543100116117244868110267218450541429517576462193456867387634263776313957670019725341166526169006e-03 3.0173742890958201212054478510346627061995830898108650053269992325743510153569617025729706982928069934e-04; 7.6717528238476582162237563955696122884382308016377888320110174173086485001929516735848183533088661561e-06 -7.1469235827575493954753164612545730142861870346973597281911929922112741482244572687686734127280342936e-05 5.8439689236060434322692987866878730459311541508008711937825340688590824451250221819151138519276760641e-06 -3.5614278077255587884238132883026429851589396117341860674655222702631243036831549512157742814978156652e-04 2.9956510577618455450791132576885893410050805034971650417624229952989367487373359108687716191533214860e-06 2.5441595398047468988916535917919507037360619374106079957737778961372536092133107285759960920143104373e-04 7.1629262679807046286729060199998781457456229467172542816375766416853977809748391541974924029054067626e-04 -2.4372347859186233604958428688920401621171153537419037597626011786504346149210675808189801841136306342e-04 -7.0803114383446861940851991915045478348914044986886857279708744522361152408473809064422922714874775691e-04 1.7396618424818469731145964817798380153700237088018823741755157387315329957511867112258072297218104138e-04 2.9660645303876878284501143151229865791325248840228565977102559792212118091722000481102652323112628931e-04 -2.1858968772735324785871951584726418286449925515144411027298490631606510573181373660389534578555803063e-05 -3.0108639388330551924605312739433519321171025954030766697954797578259405287380326534433417560316693094e-04 -6.8165564438101972285083073247201930777313780687063967766816130644128636459393624682505449557159368518e-04 -7.2843891780638672452258819575352842600049513503797931901133329169324493737954961988038710513810687990e-04 -8.1042530277844533905515207677946931900258535366277044895389143531788884310239219589434680148663041566e-04 -1.3830684753944714459866591329575901546151956838297339655537493747753944947750000860500968747675077143e-04 2.9577232624360170859673638975581371478745609258185196757211454758487316014618842157341051768982245448e-04 1.7715943843039238014987489721962817176374534812253803365179491843231116439142455788615286166319486636e-03 3.6626946290825929793580992610924058686285253196038062204089576624031731310560877245319241038683754656e-03 5.1450581378164760483280958842737464546746727618644610306107899336774510650930698440304279936086595181e-03 6.1459977458793479658299863243472820181265002786621844523096968542548747591766112167889432566935260885e-03 6.3943378716848920105471803455049901565307179023965430119384033426963189734461499739253252455934902497e-03 6.1680900403894000450725198021166163170088000126669676032607643438220410405512407751392810316755272543e-03 5.9160396582573649119623966412271018740559192954479044033567482789421938460077133821418719842265987488e-03 6.1758264386057422897167547343750298539259828657899399986647753491876327789728924722905639374339454936e-03 6.3899843107781242761660286608761135359407124364502154740389184091576744285458548959962345614149506437e-03 6.5204463071372279697885993775098644508106728719341576881266623091312619774809260537613363639935529671e-03 6.7938886215121092096486081781981095732629779064940244682273843316502048283477598823191316449611534954e-03 7.0974809132456644056671433284019828145389057553596250735761687948462335401664051645165370473815974462e-03 7.0591202331207404189448002800213917256758209273795501484130322227815553223353165018800732494500770575e-03 6.7848728579370488416880059030210813997906407074297065040902336232246014780026542065292765277194475627e-03 6.4374709342289399177381054189826039856555170300301095701424019570632415829957364481778581127651130522e-03 6.0479796131506736049721734015081870434245688007406712024505228399865057091686781820426804164020201361e-03 5.4819637710927588095589002475958462269145705290994139835180619313489189383639991390513469988015583099e-03 4.7813712730130934814165301547834066114562137518397842424097726200334126872709615130197327742621679014e-03 3.9734057930663533989089078946978385676193460810368501756451208385538631219417083263150326595625558311e-03 3.1398136657042329129287814335100922253693979660696898206065932831853456830071567034104532369776558292e-03 2.1511821421365123805844650082140064111671489141343485076124742096248551569269419158833905838887232487e-03 1.1183647935802635553739752247514781177385308836741598922370907337446586739381880024261996835524152829e-03 3.2124655992799787459713857095309973822544026900900036498768118625374567416501237237230375660957507283e-04; 4.9278207913384992572669152219709892342808160818516952247761928853569708982125061901438599357902667586e-06 -4.2108355409199825871510935743311073704985372248886111583408735083169897315965201219995572675949805748e-05 1.5868189160114001474701065137697782581475362500760334695941758053318350114987914921635336894990450907e-05 -2.2767887092810496758894262017241921239239429510712329330211549977925240183326847031558650563893441981e-04 -1.2701919391791440804878984158567107298616347658601753251126883302931286105846956254753765215451109354e-05 8.4591523332675597361281383501749411390594132783738441515789172954046056775126217104549966584624528207e-05 5.0448847813824057582423939600039582748196465484634189859744836762040275628498506279004973894480671198e-04 -4.0687244044290502734801263617576500264123458661009667758157498342456808675178572439629723175505417833e-05 -4.8722809947539177153102492992129389500926977866911578950094931237728654588351643111971746194723316301e-04 -2.5584756239554787464484796252774951683937621389674187016810428147253854372393476165899984588223749095e-05 2.8078104989783351743966097203850994071154416078059918026785618541980903695251347981286996892521332887e-04 1.3609757502521460257530452386284354123301307881655099339230267602152224250872344588229672831803620227e-05 -1.5026073154897723151459126059571638025291842237677250441903388428007569068872970788773763156253690457e-04 -3.8771800100511378666097535396372179114186801868178727720851779831310263989739305024318477436544307819e-04 -4.5167726638926006678911311623194624352299742294668392755348968239266544543901678824850250534648030517e-04 -5.5767188414826326816277089843610412376057174393935424687897651331698058212878855270587534974358714128e-04 -1.6985336861986569778397352905456724624200661238763194562482955885121898631552643204985492222652123298e-04 -4.3826947295159465944302370474586316053216130990659069679412590001254194182860227254437676703579505142e-05 7.6339291785600381962784057980669311486539672124909967668517947455234830144529384454898608471286567679e-04 2.0142515724002885191777042900953323769609053020326415848777139679276296863100124654587116065378622812e-03 2.9630988090743547934582253743175979370757179446246698179827448803853396593014970792702934163604067534e-03 3.8101568229873791396050501943466666967798323625207667784201671106257503693783514797414305343256490562e-03 3.9965300964825113541647117241825368812255424334716032816507478691322880318315665675621078896706696570e-03 4.0059876196842550455330758948008551394926838913910486585115850362701081884043993177915368725645065167e-03 3.5957753388408175563457175891674097620068648084180918423353897533337044674575394165814098638158644803e-03 3.8309625102355657781729547177934525735137720098084259669228842749437122288599312721606848531849767976e-03 3.9554080351601764927976378642970371156417758599900271483548765716532543355416151036053569657277199064e-03 3.9853417834835427622028104248047078482066514056480273913215041009675837042617365320538951934145865206e-03 4.1877535828562344084726321271887591280867710172421662355595208631859311219651563351777812117793734841e-03 4.4976489724339783790701281807699114764674184448581013237431005433477793687012362928195218750356891403e-03 4.4248736952141200782775156776423760685494911094020934921365617260199602126328118619367952783219281695e-03 4.3614439063202275594614106683410800033132844434603162834995728223259397552241394473609451057090186765e-03 4.1907945699424585965555790075341649758868636352040958606853085423258794542888463292247304007518939100e-03 3.8870896766574447621524229271780681833039533973284401485821780680880124375336537504990626489266350342e-03 3.5732255150609076365162883432939940323605036215239581759291282484848010246693501698514656393186991729e-03 3.1595994488378481701271795107073040287587106331209852928097440196418519199712405024663651729899174410e-03 2.7701403858037410225251355929301914452421642589175037584591783634135894179631287407333261163502055502e-03 2.1511821421365123805844650082140064111671489141343485076124742096248551569269419158833905838887232487e-03 1.7088265741331805041341738295822186441592842890032449586091336816140043976480101157108300033581371790e-03 9.5369961052739106846488708082695287294915753379887639046578369547760440287432502018433390134510232335e-04 2.0929146981307671031214253079042030415382325781089425243815860113632681027127245508190161787963990683e-04; 3.5048127925110634150547204535452392179821815945363443730448380226041656807037460882603232338836156210e-06 -2.1966187881419553766195104110936041423964845258996543815487130406047988344097579694678994930336848748e-05 1.1753781501095416649706244976540586102693582640482558504793902465664359174287913279243554483939243802e-05 -1.0274832280077829784975532868429037216585692571894101303924469924016251780108260162314619888015951607e-04 -1.0185837102366629878304990356061928480567202193499122452361874816316318745920672493613006700823382582e-05 6.7258683130300343547068951026586795227761683057086864339755786394762885545998321551588683065581619332e-06 2.4935363024700635318007213413814843382468770578503646923914897797625591765814090883237291599866481655e-04 4.1591043000820267939117427709469562711119890440984624967047422882910099274810928480550563186155624262e-05 -2.3334420764143846218754865463987642288790103065059443558448121717844311806365605109802014038878766465e-04 -9.2814735598485270787185979311859488529964284396651383222487959534002097071331046098991552097318417887e-05 1.7170152947012341042425796729554701416481553785904999444326896655501967422590792067748691929568305322e-04 1.8423187824568798050241088956463055922264825462554418795529280618612195379679655435091973125813232213e-05 -6.3663338714247149768661801866850293325651688714384829456237559660607958287608053602058711897469794695e-05 -1.5610242389767038217910462600175523271610479598547448695523748653237470921278524336874201598690262956e-04 -2.2304800935475420821557416586754748160021162318400439526181034096322510800489128666048921714168179411e-04 -2.5147868985518815551719775575515645276084274960646437775726658671107273783083566974405340809750415291e-04 -1.4471049349034360858766634285988933343734063268409570815046798439096652105065019927664270842727472595e-04 -7.2244531802282310217631719242717839406374035811475414148390890505613975818188992900865571862903908868e-05 2.1679459872772594627358569758692607290423622036653943948327928534073980349902029370870514058722435673e-04 8.2484095129241763181420107895846360735114298269350591300392817596894690040531323302104199599956396321e-04 1.2853157598219433706489007587765647197757321063796577540576177889048919969177041731794664020025208318e-03 1.7932052036396656691302234702883021247963497605882461909718924458610065638529476989193864464091606867e-03 1.8761230141649621748163633372102182807666293374581898300450409843007932986972857483824658348071495423e-03 2.0076287671090319090913154548792856499342190902429872189696271960261670093913661550508513381374944029e-03 1.6968412742742251249823779762291702711603411323931565430794967360230719152197120928594608267476022100e-03 1.8137111618804736446211085847867576075578093524849344024080616994477614241140547179174875323919022397e-03 1.8712464651120880010373444914718121601921920680711139558529848919198032380081600078716099398180715660e-03 1.8600742975122355989944359267775530658083268807881078271993875383269955304403448635288780289990525019e-03 1.9846611407566577636531718771619247411195950946921641435585931742049100916811053062753560425137019117e-03 2.1437604979628430811374205281456801065632334923431971487508170828473918810979319644659192180831089691e-03 2.0890033122718749172584468100446854915191917713995786123596052951860478725376547052490099033486230767e-03 2.1371055991965200438455351651534221197446931339788544600562784582538015126658092367184330584940941573e-03 2.0820762666128084729973058853596957657984990369546172348203918587938338075042994083333228519949129508e-03 1.8774752375103052492337916432354798273533706300890170275152304628202915666986225453498994471643953181e-03 1.7362367934096296286741072333046532792163786271458415576944675188927678935450267028923174407292836555e-03 1.6135712573643736234649288503012775035168377689775313388664836480769925178540611768277108797337095479e-03 1.4234543100116117244868110267218450541429517576462193456867387634263776313957670019725341166526169006e-03 1.1183647935802635553739752247514781177385308836741598922370907337446586739381880024261996835524152829e-03 9.5369961052739106846488708082695287294915753379887639046578369547760440287432502018433390134510232335e-04 6.0159708320337856133878076906795101024000570582337820578759586120738554799864275339007509958076221178e-04 1.6287386070407804961990111193962793188895334032185769526119851718698933346614188895129538954252692818e-04; 1.9650831675719795242472558862094232457007277928428748214804933316453299476555824955205926301095130452e-06 -8.0547054157575775641018537052006136862488997911883212989004105429886074540185748052359673183750132306e-06 3.4044610916866985492415917116078935803292189412693430820825946630336629680549562891136044968258448990e-06 -1.6052237828300858209617517447148785075312682251913348947908639036580487431436001720449492645295314976e-05 -1.7925067946215725593757008771555810747345787717530761119558785559207048242923607839480354676878773534e-06 -7.5288010155653664142459330173070635669242937906737412481529691807941462451599911426056404465525351682e-06 5.1555252685631215425722948629139347690726755035789023033298234309727646176897422416553967027988821653e-05 2.8656655450358417439135694851591758580023951271587470638573816999524648124059950621196782604871560346e-05 -4.7009330239966377008805973803527762298900253321506131249259072886597236936546645029785515665286317361e-05 -4.2940306655547509941831393916080555109058968494411102287689965124754386243760826632441577926912195115e-05 3.8259729242403903430581252462599898298079580797398415194674155264094041022092033372062660646236462280e-05 8.3546487976586688995779225784114850351084132720248425013574912069920914931955784131818904862538364773e-06 -1.6024941580740425321824789875295210054523741386461948475281874043440354731359647168761391485396145237e-05 -2.5318736823370233383145573911939893253734692938719189379714713425473282117721041848913565955035007773e-05 -5.0363959085094323863200272085724794796665964444346656224006621292973622412545895078895706142208614779e-05 -4.1888636741146423379807573051859947332822095986097265450456530309168334641619476506675486109200529796e-05 -5.4981504537195268684647073865430593224847272929038012920868576951903057579599822916649493493880209337e-05 -1.9642321177371155207364732860812986455922718366740100045129444862110446629457506848426296289916295301e-05 1.8043952755257347669158610674950018621257989577465184301231898713835468317274409417971460719565903403e-05 1.3432008609270963416165907214947226936816776852145034693559901784715110101183498591343500318512993599e-04 2.5483980299606270646625138942701673640964332571265725993645309678258508670418568479308270242031071922e-04 3.7208231079422036179102720894308480081866407618833021831951627306876037425993688063043120431832288565e-04 4.1471366845061511278316656920662192554940785351828086189544990620779006475828326697925339554010968478e-04 4.4691653307706826378556280580122305265526161702062039731827943469778353915193103179024833830756578328e-04 4.0468222534174935855260873006140793167430831794731896629599126269777490205174868631410922163315623363e-04 3.9168306279260557916096376433059763103624519391300575293522176049937490902357540466884504206227315336e-04 4.0462072694396853111527985206947621999649381042413488883893551390616137259683918623856891078161902781e-04 3.9993969397177238312748667692150448304734470024243567531789892278689311396356814876118129329280568435e-04 4.4076797021915745085230998090213782900166010816361410174913391852732098610770872383773987703175244202e-04 4.3911587204434725471071011503767488339802641324574466792333149042003871550602084669328034087434038120e-04 4.6167686717993852230494798830277359202845012859244305895380527561517675880530699844335794493820207027e-04 4.7502093591029024096124721217811024486652412215209486893750864145685997222653036551695742978943479713e-04 4.6292620844061423103728390087662601398430691172852752703467367920077939554885688367216568710984042019e-04 4.2236946054767344747827458658115872636638451501176777146785305785887105545062595074427890116685979006e-04 3.7672441957057102073435730671622074522895953078411121205370839590379170051627429693710506676788556316e-04 3.9736103228721760717242535194708830722089241852782182983847455007091323131949892252647160325249578924e-04 3.0173742890958201212054478510346627061995830898108650053269992325743510153569617025729706982928069934e-04 3.2124655992799787459713857095309973822544026900900036498768118625374567416501237237230375660957507283e-04 2.0929146981307671031214253079042030415382325781089425243815860113632681027127245508190161787963990683e-04 1.6287386070407804961990111193962793188895334032185769526119851718698933346614188895129538954252692818e-04 1.0352219737391372099161432571626561440299015142859713006098672817783909494475579148471491042037414180e-04]
[8.5200268718380336753997464525231446414850415674405472483521224277632443387352595117143748743845730526e+00 7.7766639390506001530941864821137947928326834440172815824698935567546886139806017763039224438477059507e+00 7.1517363322113240144956419663512871415790025863422866848581828521379643902656220508426864688511900379e+00 6.6147483106276984342081445910637413439984770195903793836045128847029049987815663302007854411117515619e+00 6.1385838197233532937842832484569754529892541771937651499755710313640043963600063718419301809019830769e+00 5.7112515140456290783889494066948234267963380126739320520071188804201116223641328859116058402372314801e+00 5.3213097467206135913537030242206510065850158436745389671663955672850286308441932980094110246379398309e+00 4.9661997352705479142850641806103233710611231932496505597875325811981944289665404258646594856879133335e+00 4.6375003435507396355451846962201107946746074212062788503663308129018410485829892363674117867368777974e+00 4.3255063210265431908372880157530901445410367389890440103079004915074952003817106545099384821743015165e+00 4.0265897293494955859322160994106701755639021761521550641844122792104936553391415280146400166444051023e+00 3.7447116482206333859282908733733078477659065402636619698632184464337289056479580793189439378448145237e+00 3.4760424031855694181584183248528521189577325062646878613962755474068261353971448503095705392470645240e+00 3.2176932267750926105645788948069605207010299793542955633307116742335811223961394906311937990109154762e+00 2.9682009145400908506879975236699904467929667798696144332754159888290338403904338656934122196904658902e+00 2.7252971561387333241002758644468047882566105376166618528330037439726723377547192634742715174732427383e+00 2.4887096313533741715271934368632978841195616039976726404672390377950874247145619101767129674974110541e+00 2.2572404209176161165309013947446345455499083008024532610791234230761543575239437048590524363134325611e+00 2.0320273023746966822523335504793764827994916907542692505881065347086483258837815132476611214468241253e+00 1.8136214905341081141832298162241788861957344120874879401086389044538133022887588430250576070819891030e+00 1.6049080170997069651708277517378520701957223052157174768867524465748683368054179711143202368053836169e+00 1.4087772693617948539681328606427861496156315637974695421391560600369093081930961566931739499801264203e+00 1.2278840751837421801743696686536606826419293574057942017608490095095457617465021727287774886365359379e+00 1.0626656614040433841381004048690539428374334471002231908336671288155467137471111974320889765119525931e+00 9.1302729751025915387498270485485141378643068482768370828934154406615379334938148288354803357866481805e-01 7.7709278937358724748839415675217147075893588344738488548856143569189012765931061804871464280964436244e-01 6.5355641613437333197381845371749904029115818220507583401876120706604085170095847951160313779882366604e-01 5.4213842464561563658729614273779366520522889330476516473273496805802223284293156123093843199333489738e-01 4.4227844572122157477935940542238623244740401414557594761328599552123566740017187375556364289087911097e-01 3.5427908568901325324078916295907186794360587224258832364462290426745112868285383053417408839417456908e-01 2.7749393386680529833346057380293019932669940131375068928490904482454047099799339284278547323861481563e-01 2.1185587448427583058029214774795419593344352636771606162779746514630173624238612001796767244268449905e-01 1.5717442062405840104195123521628839726912394344650383555044983939274557901953546586875913961297459796e-01 1.1279720644719531909222844093957220869843093357831003520288716044945279224871270841332119019985828074e-01 7.7411921329942361342660154447942198570675957055057631747774858085354252295693869131371354683007783097e-02 4.9697965798364847631974512989274779876630857710449720016154087492973545684909374882563671643250497246e-02 2.9689010415668210256064496191268283544954969422387443323324749927938273711412344675679480585174423380e-02 1.5403893661340674979916288534497321446562196542394482806539706932796148224005218723475930921816201473e-02 6.8660344311572265046661071663286440281792757780656982272833638051146866605327623081171921071819990190e-03 2.0380069440883673661668068185329329712839871017554388054530363100138957419045442642494948888263937391e-03 9.7310102974836133286274507475457211326103910771924238531775338045553216654867982611742604513300123858e-05; 7.7766639390506001530941864821137947928326834440172815824698935567546886139806017763039224438477059507e+00 7.3918708099125021095128324435494268218889265088685304144620166308317548798013240312338773586522219964e+00 6.9637250980844637069491833599776639963728021626649810937201736963533204574558773573178961342770431423e+00 6.5338755832342185798141616023359689272431644960849745020993397673707339574057189641140787140806732736e+00 6.1103211822275631746883391403471924367916864746392959677968942923489535518082991690355121152572249374e+00 5.7051100952124082194566668150719313370586381662861391607910150568566507128936132627066279151019954111e+00 5.3225981314201808824462662543505766575598512571905952551079021719728892758529743502618672373028917947e+00 4.9691432122859140744938825306464286291086424039272870122240644939536076914171763219583606578994188425e+00 4.6404724094328331133108373567771816546481644935963623176142755886561595572015017008605497989030540632e+00 4.3284284256468802613773970523765369845700441666487737204268761107779870932474509051411995040869576245e+00 4.0297678164695147326677847517120574409204997560890905002262255069618022043927191088825572226815750594e+00 3.7484290328549250228348344769422969301086478538129210379153196902783866526223677519655037651700636617e+00 3.4804582592956674905040848393113115254887377044063038159328769181112399395840142569829825426076302303e+00 3.2228287052776973043767124266284517102596303623265921839858478246925635995699445231107678641891095502e+00 2.9739581776872022547552701874517079004948877789612297111564392167483603792782725475989358993775599051e+00 2.7314782524585784412441683697091087273427492282698455629100312920347350333164143462704050763885277455e+00 2.4950493424058386877781770409787545221126220271098337039993883881737093285232778978311173962610242602e+00 2.2634518917624270078968133910965204538352444032736352910689528864186237059601826101806998395724433542e+00 2.0378510182321907630033219082571182554378952453038804467353691300612570427143076262387291812628564626e+00 1.8188546117330301797395609412831914141715051566773740627594088772241458109608137212075766919444750886e+00 1.6094225220069587423973276602754979309564778849736812863026001273172969819849746241963495027943606194e+00 1.4125236630270166379979723306761908161100239727395846906501276039279201997469114030057844130447663960e+00 1.2308784934423976519771088923811032860375301875391770436910543935870622788120961987597074187559723946e+00 1.0649713511783659409196147300151417116286013258142151595256780955792771378748728337978548896148380790e+00 9.1473747455681204602484755857648385174662131478124565769688376653588250266058562285326149810055886916e-01 7.7831281250916648794016382713940978492345830208322364991406686163137412490597005302175331966589374549e-01 6.5439221331269627702879951034341865297531758677217610092711449820125252389390823083266023912799682492e-01 5.4268625876944400712029018929694221599668246727183535957704986182165972823522870686465005789322362638e-01 4.4261887584241704425864058826736801579555680741528896238493487222686039249168495793205781252200841994e-01 3.5447485768824083708598232100720619293473847290935451470488593356530125353968306912104324601584571386e-01 2.7759268115146974007824508220461195122148793757625165416808395926780923568598449040347412388896106879e-01 2.1189230859684151237880750454852579736863115392177579773803957370727327898755847520117793944019284300e-01 1.5717352995907673335394121919405289238878001011888503083090196135251383496164499273854269344395731709e-01 1.1277649523472034673133666215116656367382328925269287041070960855748989888949786097869419526374600858e-01 7.7383660411044871605501397331243958456663939012033006524579074046276059088944904334963319074217145678e-02 4.9670731358397766924700633625512057082092723359169409445581719354169207590683820664646229320292082572e-02 2.9667402939096288629857944053679858213955648815830136264459105639061556090126148873384727271829951621e-02 1.5389904646733123523339600269950413984165965866789689644134051759263646407374310448102358196900778040e-02 6.8583830209552703823081789996820544828072144140762240802191666909568113161413404157904526940117027065e-03 2.0349961632689268616873115542029561591730538952498974293147399030716564234670185075171183337412190621e-03 9.6793000276814567962089680655820676445414129930193283470961156862925267986888897317873531209010580366e-05; 7.1517363322113240144956419663512871415790025863422866848581828521379643902656220508426864688511900379e+00 6.9637250980844637069491833599776639963728021626649810937201736963533204574558773573178961342770431423e+00 6.6906965359277611438980615772747435799060263350418281632642372251613979750531152409939851432511417181e+00 6.3602659571255788714483919003328607083132049443121657462173352126061893206015606737764738405547899914e+00 6.0068726230281665503531792320465076903434317193973430281606457517434964055336877449964331215026973551e+00 5.6512770834203615312792028030372892759756822494034443908929166266892287387816667080590909845367185053e+00 5.3001744664712248492625346674886103575534917058767645118786746890879129898572856179951630121504863748e+00 4.9634338233648047843190385441069766554722743619107331823547499002644103084524427452958182812472485112e+00 4.6419251181054414829724770658933652514951678240657676598043564606703997138711294947999161167287690586e+00 4.3321576500443645724969817359058026634346088809291906410778401294659157279779231922077379914269756089e+00 4.0338696789178857810366933295652712921422846115910048823950679587993631344070125556626374078571483383e+00 3.7523745029418630800837487522359430662666633232330589931000312709529774924521517191102199881436351965e+00 3.4841172494649411927147812988212895238384739292390352736592276260117564210774630017826331521829181666e+00 3.2261103603731404155712895368258671087873415065160565298486265324436158174582940318141158071825295589e+00 2.9767748779163299443848165362734142206278440735581993790215759343668898526041207216861186678282896813e+00 2.7338217137600709236750799378707028684024135442922493874373615338401742449469512992714142451402042437e+00 2.4970330839898030846469417639168200016925386946915513185906229214459594158506005888668287365897046261e+00 2.2652805615293041272403167511495037769235023165869618535929082496733856706346880019196071183519712750e+00 2.0397429741939755748021489786264543924561264035440846362806038395299078910374845005203752696695329750e+00 1.8209731085764000970337871635068365623783457008945669627912523059132821820167257597674065608668100984e+00 1.6118302593339522631099626261145695858719710390868940129222766530820222948398869851368416216660716005e+00 1.4151754178538388844027278025974082010938639805710500806274609374949944585891738817598070342733887240e+00 1.2336510362058628278787757234863724177707977164386389294291136858639268692564616966947540033949208889e+00 1.0677080874742384497454405769026022818061850053845488083311673410145128795337421115456875957791595877e+00 9.1728638113017640286978883030822005538676453172840565791805626201992293314862690755420153426588608720e-01 7.8055714276048385080204731967856459585447766146142500664550952296463716249684538635707344468738135705e-01 6.5626253139607448592174279073197957923691013654690834862503391294040745416757957816891532740891969070e-01 5.4416376256974181944912103520338362037750881888222733654641265699585303068106394480976892297140607245e-01 4.4372795028617115748381464334708754618216684712074847745865058058955597676048622446044412986088867796e-01 3.5526926040430551747178982247395392803207674440165829665413318915367021730314432557775903516222171104e-01 2.7813826661847116481897018380503298469288658179925598453253897094857866432808581881714695296315335721e-01 2.1225490530519056264852419788305784782830207425923152189790538836699360704038222797858124850226059016e-01 1.5740975754373960265060642944384807064854080543978689216251443300759568675611167716114046905157859763e-01 1.1293010192094562090398256876334808333389387129117355363231674944756256824868806754896861875739592991e-01 7.7484666382626197733825847840053378042696436828788143661847942922710120556915778609073805574813358440e-02 4.9737112966628204698423992949019768674448922694672254319822068153485917347860871735896578699865162697e-02 2.9709862097670762173748228291192547823320521051463448306950504159465214643184155053967676873532462671e-02 1.5414568453070810158003285441023032023445494693119625630574632760438485282963905656518699770561679937e-02 6.8711152381923950560885685144914616361342389945872373982341813417333568918349517847711956015664114891e-03 2.0399460457301156969672945917515936293442212250327790651804989350351346101718091513425158556433628360e-03 9.7705095331674508489236928530971491419682738443593944596034792742680314996565965017320946353761210289e-05; 6.6147483106276984342081445910637413439984770195903793836045128847029049987815663302007854411117515619e+00 6.5338755832342185798141616023359689272431644960849745020993397673707339574057189641140787140806732736e+00 6.3602659571255788714483919003328607083132049443121657462173352126061893206015606737764738405547899914e+00 6.1297372234256814093148101508406305633688386815351180264137604356555844845109364838243863545904892095e+00 5.8516711871983421625583033649319543710837239951212443195709107948114180081601731065942794367135170236e+00 5.5494747778252143338109064091689900711342186910550815470089504105744280246109988484043143119823032083e+00 5.2375890272887458280544098352375358267278575335471536137385895547089791474349082121868452018196091585e+00 4.9301770298349440229211794382005571510622569102026563985630089747485281654186708081884736746620119171e+00 4.6288595827993762760740327270056023036534247789655210744267805958069741508072822664887442228583165539e+00 4.3307385393479517464543276976051831106649758346032786924055458490792881594329288820490146685639483420e+00 4.0375044658657751579368144385304068956285021907103429153019271592347480111232749298534514827424868579e+00 3.7571007375088612603095272974891260992745225371556562026694107972343842755728614760220503141613461907e+00 3.4882619032123422790349607824897386976695802454125889509807707939096659448088913674802927800230714148e+00 3.2294301975016368243739905609206031153261421996093749765889221201004249431054317268888973468406528773e+00 2.9796139069113481798746038837920639160064750335075193380608821203901471500647868506484830078135272639e+00 2.7365709248923442005246610522842402061167671845592184138994738391973486536858152397527424931739724028e+00 2.4998847725389648628372825022216451333361943672309454365331999864945498407827877061003876998427851351e+00 2.2682133348926702545356605345706425999930347282474732940559855117664945547020606699801491465231442519e+00 2.0426116359003277030992341290212663429762802575295503245811563459001990924391580280714979500245127124e+00 1.8236459548487669954052376751482740005318782102701108058372372184796790157676044507951329261224279231e+00 1.6142724928082643099949215417166040908443056006139718758667563680566598025779527094980434113582275867e+00 1.4174536412387522646178934511503510384138472956904720219224289922810459628816034050707100192794238015e+00 1.2358918066267674431364546160945789978826743726758197945236723691650482188247092713960639878296941941e+00 1.0700328554133155766055421399354797255094387003612644306362812357194350185447588636959109883208624216e+00 9.1976122724978208652863805235255704345596796638209719842358155104544960562101182251738706958503190734e-01 7.8317185984270861221005199945302723970144765989351231399795357543383816859552691218535169281304713165e-01 6.5894227830903428407635649199115128204000607902573361147540718283623693942573591554383351974188679972e-01 5.4679395751460932010329516833837300537321928294972132941004018773505064957838661562854022577394701778e-01 4.4618479275219435781885001274220485290344752779522843808203735384515241993821360159781473345341287775e-01 3.5744823603827069873338265936340865371475460166488331706947324081381929206103813133751653180055764558e-01 2.7997121000767613062500871639883629980559565926020589380298630164760755222487510606246358352131901326e-01 2.1371337428484794571702375583474158214776411998997745587404811655117553983122941187913003340902045793e-01 1.5850280099967927879010954737810801623946440003368672424391104268326764007321700886777253649437407701e-01 1.1369708670269350905140047925807266049536607268470809823153640967249807630951140202518049944621384698e-01 7.7983814504945895106196065877781153649622803617434336936400227942881383520618846225205174668317101803e-02 5.0033711524386126602881803671081700532741955192974232744248950564068170658055131428362549139936961129e-02 2.9867233217642723059867466319058568434226286325564764124456784117988865814323109090935004120840146537e-02 1.5485889466994820792422434029366928762080798733194601590888391055029742912911851197199922820047430599e-02 6.8966641517639162158488456468279061766159022126999473260375037641383332542261504303580118100027071441e-03 2.0459713416895618606471104428402879355654914326249388454470996000064663971310247870355079116824138907e-03 9.8237285173289551369970695480686575761711735956178402937060286662417709814097391044337865933398266954e-05; 6.1385838197233532937842832484569754529892541771937651499755710313640043963600063718419301809019830769e+00 6.1103211822275631746883391403471924367916864746392959677968942923489535518082991690355121152572249374e+00 6.0068726230281665503531792320465076903434317193973430281606457517434964055336877449964331215026973551e+00 5.8516711871983421625583033649319543710837239951212443195709107948114180081601731065942794367135170236e+00 5.6447040681529172524793795992231883292122935097893379985480860314685126385177456780961167884691630040e+00 5.4008091363610808310087805268988711084673606618359638104921868114886506815279005466314791166200830412e+00 5.1345295587040782125091701091609815389082463305270608181554496728201837375702565118304737520172643317e+00 4.8610970729961178312262366575326152626523911242282502433413932583226372163606645146630241913125092470e+00 4.5849444565862384471403178068911291028556048241686080770059848733337857428399957828643247809546345694e+00 4.3054060614195228132002944628558373548178035069315509958770619699770360377053419022968998486763871783e+00 4.0249881747397127301992413729440874786336138084682778984248196772861870283352758958910486938673388273e+00 3.7522654347780805135075779459981364567710416683038986647172748934723834482044361235512657253789012226e+00 3.4870772363986264988679251308162711538219334200281741735722647548066679759698039860196276085095994276e+00 3.2293309921382809002180239817591400112515637440516164598943195093987142030408079507973700669012658779e+00 2.9793289735637058304984780376631890311868680624733026438077064224675551070803929210410270970178690819e+00 2.7356509381333884298384793703244040983332541949088079937594546987790595779352367570630877350291367125e+00 2.4983326725606333869496649507341072975697575396666761765149758621468916410337793413428738773117580670e+00 2.2662290382077787611481790506808041672097658780422863559279743292038516462827437360271572063873718992e+00 2.0404710826017864597252411890840395302882651808743644999708520965512761158513298793144189923611308224e+00 1.8215667435269846291579450100956932756130777706740167313467577105079451536829795360230069385103398099e+00 1.6123660530144342727646616980870931103641808619559852974777780388945160830060042409737827067506664198e+00 1.4157286815664709561404263795944482670589358400729463179415178957032679688305145372328088000311847881e+00 1.2343069518011518718647931557162156474987131691978813396305086997281783665911866866576191503300078924e+00 1.0685495423639484410670924746680402817837406639211917027487858464990890294757712644263013224485896385e+00 9.1839046212007399160735401844140407558677817594901944392447603609843156652349815274334302919129824231e-01 7.8196327307953759987867596419154950907912912674871565000813656959878645045018676688491027384796251924e-01 6.5796170038069940135789077690144941535242440897524123454885072864383964810776914994930262808409885523e-01 5.4609701179268818873629448660664487079162292088608945285207301865748658940236284197263700072140008185e-01 4.4578687162600804191622613788681100562811004718552802994027852505933391914182359419129267482747268762e-01 3.5732493363212085732026757768845443323496720752040423728052594938250856462193857199802386096375885742e-01 2.8005936947582382035508818140189331353659291117778684960751473993807101003248826903257947016281594221e-01 2.1393856304552367009573228605491380621485224493200757507849156871812029705139055855882592807220470790e-01 1.5879683570687405861290660382789890937049055654860719912047780346592877923777977838538669463781168810e-01 1.1400479169618697343542177501040532901872464048152517702992027129605354357932976793900100566830636856e-01 7.8262145875847292373634402681309708372358465985808853362380483397355295586457787961348890904542492426e-02 5.0253239592541988590851264662830913414284811709703553038297266244461776757929180562226088910049173053e-02 3.0024052635965251547837960716306994912747818038502758800607467738179763464947611420563458158315898606e-02 1.5578868249666004020345384003406757754792133232234746456805165367807044265244835132751007467919911353e-02 6.9440392511651495826947623495808292543788540808709359132776001867605863665694076026823351365734963639e-03 2.0612479391471266104856041931811942878634786752681110554875583351893665861614680532312191258151165409e-03 9.8624712268794750918464145267746382904519062686984221184881629365817707995060551490643449589291010010e-05; 5.7112515140456290783889494066948234267963380126739320520071188804201116223641328859116058402372314801e+00 5.7051100952124082194566668150719313370586381662861391607910150568566507128936132627066279151019954111e+00 5.6512770834203615312792028030372892759756822494034443908929166266892287387816667080590909845367185053e+00 5.5494747778252143338109064091689900711342186910550815470089504105744280246109988484043143119823032083e+00 5.4008091363610808310087805268988711084673606618359638104921868114886506815279005466314791166200830412e+00 5.2143617543498547561497082652580659724743423029582482673899657243990955162111244162656048576477626509e+00 4.9951653232816657747060089526580067924861428627488163128387254852805794561423134008105185888139259248e+00 4.7596103108960390948688974204536322144209998149287897568120853175384186588228997446304714079389453270e+00 4.5133147664051369409429570980621356424593999381420420258533648106671410006684257140273678197878101070e+00 4.2565714062543730042334746567458671749623642347866302638121494889750592377483809387938774896903536977e+00 3.9935567862512562075634989573136527072952621940167424472823855862761118627566130726150467466150461979e+00 3.7340420807406257597512117072522199511855737918011662640448529321080452150402169610449241275803771819e+00 3.4780945007638524532585634065279580857281304249938485949522323014052246596706824402922848657617019412e+00 3.2257471986119053619405157262895049919651484813398864019925922284646383746540069289086578218462900038e+00 2.9780517276158732901216714804631420417029264078087732931866199520433286318305344373250984189699700629e+00 2.7348029494997794357450414522319423053110709580509439953126716127833229011144086579626707295141767461e+00 2.4971495301683398922839396670153356453833541284173408838530863844459367592434097998084465630042103716e+00 2.2645786138709103240895204353438637982319927789014985462164704573138991576111735657772887869117961751e+00 2.0384288001671083303193996973575894135125539827479498318374837514234125345261914043485391115065020313e+00 1.8192151842380759779648331620666232665712863557274770581397517691790126901653618841746940737631479898e+00 1.6097949559470595069232611096065705712980120438252620392286128494182690881423693896860271622663650895e+00 1.4130648796850425722917523130503091095484655945497040913157500435245676536452631821312755747613666471e+00 1.2316970954215777295003118734690874992088053096706768413477205255772131531829353667473008100798124846e+00 1.0661023661270433620188754655790130690000278844528578901154437952953164039029264862456927388211666379e+00 9.1614581286898801391571844448855516441845457554142396121113557007493444235560605604883536923634816358e-01 7.7989877255983218915405741136534033932799207560675170757199460429387437886744909759065439826252420637e-01 6.5604114701840547972209071821011035738138900944016680876860008582985635417867405923689087542409842742e-01 5.4431571056482104023278563740022663504404035118031996552275480083649050081988482149901313213209800991e-01 4.4418286288503837193568529278528760679736474948768897966396187666106832457575201929715065364131470922e-01 3.5596371298782078300150258365089916332552921538927315864124642780342156255641304572214883930941957299e-01 2.7899652602680940009537675937303252319460416602000614606777990538863969800618423463102755680665230629e-01 2.1319373769964818378006036414358725611167763862433176007975642685632830915598705521027742956044338869e-01 1.5834433148091301259955266241384712307364805259531011809563135202211623767548259089839091552827784003e-01 1.1378230023172545381839222245342020895549442863387280121319833749812207572323279166214334073162651150e-01 7.8190325860528235908106911242388446057097859609696233987353248549263351299052057610288752755903904484e-02 5.0258023997830932524605049888548596924756791419694499878506811186598456412528789685450311519298571429e-02 3.0055502316999161711795036316510590183642444763430438515363403411016837963455658216146913604269419071e-02 1.5606618477099493840350871822226889840583279737523927871806149296310765171869743979171143900594539376e-02 6.9604810982606802252511356454957155324870609372297957540293749712029934406401389088932790069865766816e-03 2.0666395787026613684461549855335028149479701323145645669868347703249616690147303647749201916853039916e-03 9.8646614455223545901878731880244406338573294441101096118546304573711818497238297021636855433257378287e-05; 5.3213097467206135913537030242206510065850158436745389671663955672850286308441932980094110246379398309e+00 5.3225981314201808824462662543505766575598512571905952551079021719728892758529743502618672373028917947e+00 5.3001744664712248492625346674886103575534917058767645118786746890879129898572856179951630121504863748e+00 5.2375890272887458280544098352375358267278575335471536137385895547089791474349082121868452018196091585e+00 5.1345295587040782125091701091609815389082463305270608181554496728201837375702565118304737520172643317e+00 4.9951653232816657747060089526580067924861428627488163128387254852805794561423134008105185888139259248e+00 4.8226384589746250804614591630723985370966879496522069947379051482290426310509470490722746265147364784e+00 4.6269107687386001392600896794131603907375178488488680462335823072180384554238158441846675463528974551e+00 4.4131985892226971709962136332900542060543569810476972854580252745266260825551174227811932420716889515e+00 4.1832769398406547300130076378513204807366606863265381108114034770092291482930444141001395284168975439e+00 3.9417860482567094890915780438075458075854929689296597124056064034605530405444017127925878616823855115e+00 3.6988523830195139290319567572216188443437093710966585358428557935468208869311054690690443863843642996e+00 3.4554398101796927019572660599077326041043294424352951503550956543285715851428111783166504015423362281e+00 3.2124211029711431561861623331454494414339248470802839911081174213101469062241413863734554242175178984e+00 2.9712184335608167800217395070765768340166556149441635091239906275121798965304671468634537567518173828e+00 2.7317945790881079379409780696267582311531355526917061130752898770143161654518647970901347368502498430e+00 2.4957241584200611768413716621566698420542998889530357815557614866362629678156004261957933940103505801e+00 2.2632575264498479459201413748140316989697439983711352595560094113008173296234615065862070525818483889e+00 2.0365837345780707353876332554624115906585555779654535885665995728570346261482530130684518542623601968e+00 1.8168081254806143097337901487794147395649551705884565475484303127219314530639676664757483620961761267e+00 1.6070074685882912265917091128351968007340197703300397512011342029861676652333887933384479404524632821e+00 1.4100644054531121871064083397041835745300745985109799803185605098401860652946979473786843394308553674e+00 1.2285667391583906704755087768484224371322344194538384127649533079360539417757147341963543193994917133e+00 1.0629013627491591386961976656597332474109237732016588584187675377435593665730198975833281747004822551e+00 9.1295674944995215112675432619991875408446260506191650347319847753127035735903152265497108422138089195e-01 7.7683493526130909973707271568093844823276847498240051739504998156704186185155498659985489170241283401e-01 6.5319122270666639146409000562618748418932786618811512197350748350066103908351044910251158907718648106e-01 5.4171225164679062021683569202642572965093060137989278282751436402265213891347611940153119226356809281e-01 4.4181140310301052404037804182031149589412630271330175485616914511038719181754824235079405051432311271e-01 3.5378778340440377162787594250708035308187422192467270156577721900393893688930441471918872089269183729e-01 2.7699743706066544979786557329407291112242858233138938511945282965063594403978457768193660125141578979e-01 2.1139177500823741761947073214894777721044871975966658240558319455954160841302948951003238547067742281e-01 1.5678813140841829973335279255960727989926349998764223055208634295763577323736880449429906063456460425e-01 1.1252148879152793746981318964518522191354454516183563347108229345706580718701323222840175789015124764e-01 7.7250957987546808524464900386150758477542875616743213690337606050906555601339334695013304130419759436e-02 4.9628489823660689199131877068878431430073374826375289606958977071814332042651399262793602931015002517e-02 2.9682321954265552895440288035807842480768278569312541891674298019997647531100606863557995284731170648e-02 1.5421255263027499493478839047814061443946571247211378214430805711088434338228817981271368601936649396e-02 6.8876316885393336098073727902464517051980431948171653399102473244213171998162874745292621403741234144e-03 2.0485719614416499820969011366870039618689337028553440656973291961720610518467011404420374924014007128e-03 9.7846415323508344616872147506053013168234285210646772123115387951597043199678629655135152528109401522e-05; 4.9661997352705479142850641806103233710611231932496505597875325811981944289665404258646594856879133335e+00 4.9691432122859140744938825306464286291086424039272870122240644939536076914171763219583606578994188425e+00 4.9634338233648047843190385441069766554722743619107331823547499002644103084524427452958182812472485112e+00 4.9301770298349440229211794382005571510622569102026563985630089747485281654186708081884736746620119171e+00 4.8610970729961178312262366575326152626523911242282502433413932583226372163606645146630241913125092470e+00 4.7596103108960390948688974204536322144209998149287897568120853175384186588228997446304714079389453270e+00 4.6269107687386001392600896794131603907375178488488680462335823072180384554238158441846675463528974551e+00 4.4703721151239546476857902501717278366288771968677075694933839479208824413634008397683721312692580029e+00 4.2915877955626084768939009773785296689497170505959020814308090664079225806029863581784735013610511388e+00 4.0910019185366828157988714212272919925413592304580372812033513978845785088343138932261580244195141139e+00 3.8735925078637010926145396240546507553979634899564985275665422663115007479700649864459938505126871233e+00 3.6502209735075297509335468154617689150464119451431848172497923138641120106030001830614379727357348007e+00 3.4225342406284979076932220876653946483437625475630700478814392166196513686525231227387726631609634457e+00 3.1918975122100337442018010222965634230374150964378346723839447847134387042270486509634979051319855013e+00 2.9601534511701284563586159949738018897309038432769679851005689737103283260474323012849527491090609591e+00 2.7276163612588060003069833118517597505427224464672844466067745968296151601090012429571655215514899396e+00 2.4960966066277114875674777897926180167607357950946320563128708226200535680345225182264345955478484925e+00 2.2661684596323672570596221948229325882869593849677998802529128051221306162282805233701520524581710916e+00 2.0404398504371330000495302824662141332856247767666983968463566408807237624246002409606843555745079437e+00 1.8205754899746753487952938722880417708684121551279170116713348560777708420559634735292329411830915606e+00 1.6101733744227944512794591024603840993079922748602264764326609105339652161477596058338298720542565857e+00 1.4125147087583801035110540611878196900584406409171935691704842547379469288000155489534552746541486881e+00 1.2303968788716337062502711071646272439171539502887955488348549654613068608856620841815849007793902559e+00 1.0642665813547953435326417281619325938131147900490310444138036644097741137331144065030886635106409144e+00 9.1396591789540175756880169579126537922745389034477549882171001757250220366040818024567943735143551464e-01 7.7756148788999424070846439043480369732468714564655712616382587781309550875212576431708697754134312684e-01 6.5369368654828376066269561264619407664182755780285328334803284516620870678815481857964686469537441371e-01 5.4204355671701452979306662335728295353995813614115260335952547909238256031681180328170881039138757355e-01 4.4202843466080070714944674112839530888852286599322317158812830421696355203107222025244479985316089006e-01 3.5392249812133155462585533169894830651400966344962718147637872178027054397520966473260964894007697183e-01 2.7706330074860800286813267695949900537052764194299362045837147523041098477471008678220325625049297042e-01 2.1137515156433310342401563161295764192376887980587780676812667787800092137730445756695962345370401000e-01 1.5666872799272459824607856251557906313371769721096696926394393250187656853365891262625516347028787019e-01 1.1230038474365949527148440188973223225659779442324079150302136440041983428619466518485673427593174180e-01 7.6967224938227547838560571712280645515211372894221182022639353693830210500665898438333535800348773925e-02 4.9345388304107235847256774725980345599178458966293190252338654348570300995545748224934386800031615747e-02 2.9441503744380642058574956648599399833657861639315786939819684262452348526803985779016606616872074001e-02 1.5260752571935629431020425416323732046503429333436001159156963578916669016692004852653467368302254142e-02 6.7990256371647594426737715913813816225455238815339193677060516673950589662553803936064460316033697641e-03 2.0181523801506331808231731312493930106487592254695535766484984182741035506057953058340370435693565696e-03 9.6322192786150718532079943459901703574451161798494634375593672537001976218785808689588497512290343312e-05; 4.6375003435507396355451846962201107946746074212062788503663308129018410485829892363674117867368777974e+00 4.6404724094328331133108373567771816546481644935963623176142755886561595572015017008605497989030540632e+00 4.6419251181054414829724770658933652514951678240657676598043564606703997138711294947999161167287690586e+00 4.6288595827993762760740327270056023036534247789655210744267805958069741508072822664887442228583165539e+00 4.5849444565862384471403178068911291028556048241686080770059848733337857428399957828643247809546345694e+00 4.5133147664051369409429570980621356424593999381420420258533648106671410006684257140273678197878101070e+00 4.4131985892226971709962136332900542060543569810476972854580252745266260825551174227811932420716889515e+00 4.2915877955626084768939009773785296689497170505959020814308090664079225806029863581784735013610511388e+00 4.1471457948040878209719819495001291624373489901554182599726177283841628036812277955678324849799709675e+00 3.9771707214307758764540547410242559491515520003495143539259148593551400546219252145819448617871112966e+00 3.7860029691381749633494397671264631403198495396057757133761532091526378063408143996076345934441884110e+00 3.5846960643388385338629087527540241689990048767036684563012879767777254835101415241137608914535348642e+00 3.3753110651574473381099223943835207424098176291292800099066573186973312670852523583594693332709394290e+00 3.1595776844241711364951727198861186969044033584645191038591896174191585154750922157069082022646571921e+00 2.9397049972532322229322733465132276505973124463530867561118571572807941422139907572249535642682487547e+00 2.7164777565706602158724603753417518519523680164582405897247647512977093984091473071209262051958924419e+00 2.4920808810955128701135126032198552391882362151775806002374962204085306533731588421417298834269375105e+00 2.2672668665837910511105452371422040486166131552490202802645277112969085292497504700581932969265569420e+00 2.0447534178870020343642947209047202922675455128061507585777843407574455652996857931561831590312092953e+00 1.8264803040320675941801036363413951692745319818913032137037716214838963114003661270732906587212275645e+00 1.6164907952094778810955032620005705498182715728328997613022825328822813531999664373286910982156634343e+00 1.4185239940858050934268670683559695423032711010579775867936440861645679082748188339439258939727105729e+00 1.2357532298165311140408001048258811336428939518423647927847486364446502621784511177062284747175413563e+00 1.0688725675491304110890587063475927008460489050331768212052483128747233854683426830925980725850970025e+00 9.1787408448527445349939229555067462981277971734913552845494192035538488356024066403001557398227373633e-01 7.8087841054006820877448119507848849694512903060454472607549705914427848634814941974398919742346068374e-01 6.5653523283646692139326057826838309240825973229095848911107119171337326828657792009507160381279971838e-01 5.4449880746070332713328971365834594505784643956806762613747147407132274497806784222389043436809317297e-01 4.4415394839730160289815676396076619951508658519688454517336165192493138528878235005008617618829885943e-01 3.5576404264765029469665189408223029735231243639947109666838351861113471959127097888460913588181172687e-01 2.7866286261093196852798155722251296874379851028020725556136068680532269613032393458481351648953709392e-01 2.1275938224932510771207937149040163110354159206198051371344287011273114790110719426899162703672653672e-01 1.5784328609405639133569063216907477120773317743989959945217851870149474342731938661019811178983090342e-01 1.1325422994546394356136411816688526455008615479710511545510355924442995160916797993919002936050315083e-01 7.7687584130176542855525582707023015987164329300791532747052443882910630137689428998657433891462626227e-02 4.9836090902595657352762892256982750440902389798297298087838540083610327292934775645026271235920487112e-02 2.9734674230473878258558623283959214907478286245699173498155207472439591770469264250421281407667624470e-02 1.5405485003063953726469317889307286056255357801437245201374100503152365072406452158579476002611977400e-02 6.8531407288453112835447678787384048200916564367291130426101619396088844130500077003908024178405129766e-03 2.0299873098689185244489233277153273071791806701927490206326434294230464239798603709723463824275143603e-03 9.6533334446790090305415097614196801187614911482269229256069670227977415822620428969594551606471713433e-05; 4.3255063210265431908372880157530901445410367389890440103079004915074952003817106545099384821743015165e+00 4.3284284256468802613773970523765369845700441666487737204268761107779870932474509051411995040869576245e+00 4.3321576500443645724969817359058026634346088809291906410778401294659157279779231922077379914269756089e+00 4.3307385393479517464543276976051831106649758346032786924055458490792881594329288820490146685639483420e+00 4.3054060614195228132002944628558373548178035069315509958770619699770360377053419022968998486763871783e+00 4.2565714062543730042334746567458671749623642347866302638121494889750592377483809387938774896903536977e+00 4.1832769398406547300130076378513204807366606863265381108114034770092291482930444141001395284168975439e+00 4.0910019185366828157988714212272919925413592304580372812033513978845785088343138932261580244195141139e+00 3.9771707214307758764540547410242559491515520003495143539259148593551400546219252145819448617871112966e+00 3.8374117037302643625694622983874531282025877400726709474365685315761586048639103201333566544581419585e+00 3.6737213261110564893687683822900508831174101606080784586990856399030775370650295836591074025437523618e+00 3.4963982509797754086334862360723864370370461760048559006952524242737888694247178146550524003942563752e+00 3.3073146778398282011001725716230493007351267299968369500693729485583872749926781645562075870218209191e+00 3.1085343906879691011766138365370530429412991485543528206880921886926716666176962625149677740825155901e+00 2.9027534604380870151589335017715540624140357683729394430529735110331819204499528047593047754134501559e+00 2.6910230950590046986835573595615631907591599805328022315746725921310279497078298919973041436039063829e+00 2.4757621736724547825170585534137811323108517396647329619442718512619419135789116571526506208200744181e+00 2.2580316562323448676302986738312573366118044175007580032759704508662663675834965157107855858505191833e+00 2.0408503253889393277430853641322263842360093793856491264553244883948394891368508135827927544133652298e+00 1.8263073299714959723032320652550959478651380156137445237970524630062111135568787558957974494359536580e+00 1.6185890995798093165044364761128451654797774581677100458766049239534779296960565424140508222110020143e+00 1.4216745911806961434870853207520042988394464641013731739122734440343844038000435116105817127428305104e+00 1.2391094791149598218087807307530267653730128810160900982281439905284996350565044776775439261840715440e+00 1.0719474584982468185170376457359492699251705784665482724977748784749166031102706933572096619837216142e+00 9.2046471264852139641995256086686740987445939009884155723452557942862021084584736034396167790328686861e-01 7.8293869067022674189920735450355271159721982422721866118998703834996161700561285261418026652897606929e-01 6.5811969477041851300784253811536143010060192146799470520404318326656838589949793861237164113292797259e-01 5.4571851134880685628136823062500013481500331879069271212843545232466569297423933470708918654395998427e-01 4.4511592685914124813474529688636384563029806259854159687374765224359618617582964133864079819925509794e-01 3.5655386144546636335700274344820545901818668862688134993572511936925770317299547193733302337032834261e-01 2.7932530667424751408264930893513200617936798193180048711380412832068676912819273275087502040027091339e-01 2.1332379809856702274685799795651492266124809296673100479616594231728502646970335940890062632160162310e-01 1.5834122013634153549090438336449060684982604835074465050828848126529520360285897602017463533761252332e-01 1.1371320154299698450527939253846565258499613763662465032380782004210572056766020760318037373610364230e-01 7.8109850621443368412178135737598167466392113652129065661084798901815064421528411418901641228458559135e-02 5.0197536919783699205463812479357394293080729635183865049952441386936501218165428417191707713875995854e-02 3.0019045292043236978956991892489706573569065460465382532929505080370930111391006451014852500619686542e-02 1.5589074041685974025894937728324704889183984969399139148358572000564624087738234394109232414673835876e-02 6.9504981950577645192551939858736329217146129099545713405720216958733245500082827026003964547914332611e-03 2.0622703018185426831537433302506547378663169311398022223152510778805304591245804403922813126168054581e-03 9.8438510670115750574221630870262909394965577801241958386038461108267699695655258036851127624014847181e-05; 4.0265897293494955859322160994106701755639021761521550641844122792104936553391415280146400166444051023e+00 4.0297678164695147326677847517120574409204997560890905002262255069618022043927191088825572226815750594e+00 4.0338696789178857810366933295652712921422846115910048823950679587993631344070125556626374078571483383e+00 4.0375044658657751579368144385304068956285021907103429153019271592347480111232749298534514827424868579e+00 4.0249881747397127301992413729440874786336138084682778984248196772861870283352758958910486938673388273e+00 3.9935567862512562075634989573136527072952621940167424472823855862761118627566130726150467466150461979e+00 3.9417860482567094890915780438075458075854929689296597124056064034605530405444017127925878616823855115e+00 3.8735925078637010926145396240546507553979634899564985275665422663115007479700649864459938505126871233e+00 3.7860029691381749633494397671264631403198495396057757133761532091526378063408143996076345934441884110e+00 3.6737213261110564893687683822900508831174101606080784586990856399030775370650295836591074025437523618e+00 3.5371830349161805230999500569007948649635980872506675676593331239810580124854262677739981091181106969e+00 3.3847125894707566396687380453717825939494690130776563357425540686370462156625323978504577242106926933e+00 3.2174951562339333810761446247123550356414192025641311917611140297745833096155828139836392431125591263e+00 3.0375614643912043561499873582023666630430337283219294493999264896089019414893361745338660191498824988e+00 2.8477191633515379051126615289828735816076444656269688022787460680168524177628524465119913958372913049e+00 2.6492842203619551854088983014835066717693212643049659075953922161325749206726458645095473136973294728e+00 2.4450180925421600959684088109455390553637064838010925851779413091696448674241271743937698504551019266e+00 2.2362173063301609218596726055201160887075983052044314326028782444391919215964228509474030568980664348e+00 2.0261324086506116412152848704811785158649606397939838468106050360431443632928674406469778557521283697e+00 1.8170664855554684296151719502843197708429913824549345374999164120105177908232844397015825238286556073e+00 1.6133892550607892069573504018788579253880183172452243987266688702063296318655762175273399006354748295e+00 1.4192477490746127834225328991790415398847286756393807732218839563132573054777439639401230233473153938e+00 1.2383382868212081569495246577434613977945966522513558432817982225674846789000596021284105589231463109e+00 1.0719465762531759424726573702338214325437296831346834215398818725454131203234102611109980486945048552e+00 9.2063288985013984344703093847704881852629876331308544570668977186029728807921752761442073117392115432e-01 7.8296361765289401048434647953457969168797889036514522862429572533467069934452737653088110543923825206e-01 6.5787171948772587129658985794183070292158764293118340427431699266273867581354088275060099364190993944e-01 5.4518066967520149227819424753251862924712988248170590609416826166198750145241317430337947302629605616e-01 4.4434677824435166418214293729792499844472147190042140680851715850352345104089136233978122574110444080e-01 3.5564702225522402424089769016978255511532471531720698856472656836631187902557883731245404532679042617e-01 2.7838178288752849820209949559492292316651621030708431955927159542403720717210229048555813639060530420e-01 2.1243272553651317019472932891443190347608628232530485633765010388083610517433929166958283481206136669e-01 1.5755755825339143368637894198746582629238406700228068500157381473719441007904235850052284609747583217e-01 1.1305855210543841206478061507717101180407693751551919575381090110600824659541093707205445367215403146e-01 7.7590229965092023665990201202307756357607569138690716723976262843869318718973341567513836941218966919e-02 4.9814205440868872013036132814970394343933336350481691237541207734505654200029442324344865786024264963e-02 2.9763939844278296495027448565304534721204097970485348527577276051333748985055110788406976573621595711e-02 1.5447693629963544308649486834384661131212323957261936278182591054482327045926870819522957492903887179e-02 6.8915881013931440585812522328165486349243609422214586090260623696058079245593083186191311394240310343e-03 2.0482768301941564837075566130993581938916331301522946302758368144215766720669188457433297654299220407e-03 9.8180246257983573711249632798914368165835706190560078654188027862875554709591744133954578834082157285e-05; 3.7447116482206333859282908733733078477659065402636619698632184464337289056479580793189439378448145237e+00 3.7484290328549250228348344769422969301086478538129210379153196902783866526223677519655037651700636617e+00 3.7523745029418630800837487522359430662666633232330589931000312709529774924521517191102199881436351965e+00 3.7571007375088612603095272974891260992745225371556562026694107972343842755728614760220503141613461907e+00 3.7522654347780805135075779459981364567710416683038986647172748934723834482044361235512657253789012226e+00 3.7340420807406257597512117072522199511855737918011662640448529321080452150402169610449241275803771819e+00 3.6988523830195139290319567572216188443437093710966585358428557935468208869311054690690443863843642996e+00 3.6502209735075297509335468154617689150464119451431848172497923138641120106030001830614379727357348007e+00 3.5846960643388385338629087527540241689990048767036684563012879767777254835101415241137608914535348642e+00 3.4963982509797754086334862360723864370370461760048559006952524242737888694247178146550524003942563752e+00 3.3847125894707566396687380453717825939494690130776563357425540686370462156625323978504577242106926933e+00 3.2567128184483022893557780243121838701886938014618877248203383399987903798383881947122856896973642005e+00 3.1122204528753644770511081301865085641857682480457544456363836789055590983218449955152705791848444954e+00 2.9524747707344590815803209215861409476160737315463247537100737243196294110556693644806436774619318369e+00 2.7801442762143447472098603984116007021434686073898163092707283416606485281471935146992765900799178146e+00 2.5967204818250278921113250310884341206026542293472858967929476225423774291294457555616751656727602697e+00 2.4051590161910022718075475724689048318351770003469829781248104860489906298112097222772203607282417159e+00 2.2069897909301232293818986462984880655638074979354595158597571684321736690003068206834171491381061542e+00 2.0056449630636198401730339934219143871023380660008328641085609027922349220578464426160340054931536081e+00 1.8036297984239383007032877459254007943604300989430533798680310941480016865556753568429601503764786490e+00 1.6054772213588656923205549626731061922175568885616346091975520291499638502201393879097424186040138607e+00 1.4154701511231265197382886539453767688824143851612993900601570724402557856992848656621080085129093384e+00 1.2374571783642357049644742128174717881638731458843136855138037252409999460010266313484362996187854597e+00 1.0728969746147579124496693845036378489174159844454439559203284810310382944041647307918953622268045682e+00 9.2253354702641655158326591693586649691151973220255895749616295460342922335215780059411411802936007210e-01 7.8515013978961369452130222235616850189543983628453480698455595405007078192966028962757473050000124454e-01 6.5991792175182809246356533499603237113886346079446776472091940830563555509675053719366994987181343873e-01 5.4686819500026647881419771111238390584348264726156483760296611386540635185786116868506263887690596484e-01 4.4561070304803190764393702200952124583742865540488830592457126062502527357969628003654804014151923490e-01 3.5650976497542791480696290545839582518713268112781695516660536207465425443788920075078835422730714198e-01 2.7891144644266931102320937502938736288505719012587571399813095043947257152768932516356163435657297637e-01 2.1270648750814705409472625761124865776646315209712139020568078709081294864440396535537570932772535204e-01 1.5765153116367223786125145255815117653012184121750360952853644649050419395727108307716981529737138803e-01 1.1304501294196670849206833418621660181074074228410114175459924505731706020329109352481619781738191475e-01 7.7531704610834493677976544538450062771053011512187502696164237780156060373852113062338768784682531599e-02 4.9753542820080686442070309099310850647807901081824339363841959945499173590752407234027352160771752154e-02 2.9714589247267050367575271696924171363941749137665426655116395512803917430690749580874597344039059309e-02 1.5415787485835693539420160888749198276640195840271902043672732596508888310389884965367645018286535285e-02 6.8714418124974871850776839627250010013202870975594625677080823204118972321874155491077306709729833556e-03 2.0402463415770956581729963460498138209728527700934575843513563883626352342528662573901852858288373992e-03 9.7925011009643138464348781132650463685305631771931510442127313276808545192720681151561357897976136530e-05; 3.4760424031855694181584183248528521189577325062646878613962755474068261353971448503095705392470645240e+00 3.4804582592956674905040848393113115254887377044063038159328769181112399395840142569829825426076302303e+00 3.4841172494649411927147812988212895238384739292390352736592276260117564210774630017826331521829181666e+00 3.4882619032123422790349607824897386976695802454125889509807707939096659448088913674802927800230714148e+00 3.4870772363986264988679251308162711538219334200281741735722647548066679759698039860196276085095994276e+00 3.4780945007638524532585634065279580857281304249938485949522323014052246596706824402922848657617019412e+00 3.4554398101796927019572660599077326041043294424352951503550956543285715851428111783166504015423362281e+00 3.4225342406284979076932220876653946483437625475630700478814392166196513686525231227387726631609634457e+00 3.3753110651574473381099223943835207424098176291292800099066573186973312670852523583594693332709394290e+00 3.3073146778398282011001725716230493007351267299968369500693729485583872749926781645562075870218209191e+00 3.2174951562339333810761446247123550356414192025641311917611140297745833096155828139836392431125591263e+00 3.1122204528753644770511081301865085641857682480457544456363836789055590983218449955152705791848444954e+00 2.9901007606256760178100278273075580143504131782095550664543352114599950162192004199394672586916426868e+00 2.8512116619521063085618151822046272261411850933667362103331602320104434080490217077737182800261902685e+00 2.6976070821159801536853832667493378400127011530965622013419436839939474398528208562223639908404534859e+00 2.5306076063018994751021158306304473927555067422291518377496589929859015407466216645798306219967387954e+00 2.3532402238151209283580462977098789164699450334488869419651828031065788653648755770143051756331986937e+00 2.1672003918053496804666170557062284943734916199215921430172502856579704771685438306779398767467244260e+00 1.9761080965116414944889975788523989530283155840338991271057236854498405064436169364196942509405853762e+00 1.7826163615846839886392157781972285435199223765344582576900374751734243020444299085573745083493068484e+00 1.5914097040870913373822667676552995760620905147212716244436041714526053515344061554238705390297326140e+00 1.4069352548109748580391062782567093342849316758692316280007442297310138003032841305495176207505000056e+00 1.2331831311049896124242571940427264941778364158884025421070073416428400648782084345689505071873947100e+00 1.0717246804332125732912189162498955368221313845144830783943548954301020298902371548264271735578154461e+00 9.2342585887285328329361050420848811686429177102844182342161150384238355113354820387265950741744569698e-01 7.8722571124932781662362593970996684581958549210274963516117232492924826738571284466016464961966805010e-01 6.6248988820527606860459653160196715295442585444036903860378945358853481040725336629468245520838689644e-01 5.4945707105579928566788039262384945688108453823911052364756826022286173217985769166354345120046303097e-01 4.4792496839019278176848865340625492976471805131944649774702923483623996483748352771106962967693963794e-01 3.5840885251382980940961448178858472710056406046160830449625322392852265040569737147278792267236264579e-01 2.8036430144286701856299894539544738922354605320946364312784662652272057181290870049407534760792109685e-01 2.1375115012030318297654889179251727160377274298241834651381657707723050252760367920258553128686503389e-01 1.5836054590774936300608853054084129550129750513622071706101113751112166513650840806299316449555780132e-01 1.1349849771493938296814981182857039960129592875987391176404255810371744572336902300059481082417979404e-01 7.7801829079139723187566676001820088624612224397594743457288876496876851771425970293700384208500474392e-02 4.9900372248969521008029794107517846928724632242854434389393273385416126571657693798395314650183036081e-02 2.9786127676339960012405030230511403913655725126105462327017666378433783705651831348148054057854403831e-02 1.5446210197468703172002906193751127531402424467106794840663569407478922549489909059742937962306079858e-02 6.8821083010469903257257470818922081852944274634457438745156074093234381145810323870982605594050953928e-03 2.0428081683394534920402827604538345953501036360795831178963839711552990023282443517732565883719141285e-03 9.8155120851318282047767143048579892925657343591230615396449141315422551857010835264961040129304223289e-05; 3.2176932267750926105645788948069605207010299793542955633307116742335811223961394906311937990109154762e+00 3.2228287052776973043767124266284517102596303623265921839858478246925635995699445231107678641891095502e+00 3.2261103603731404155712895368258671087873415065160565298486265324436158174582940318141158071825295589e+00 3.2294301975016368243739905609206031153261421996093749765889221201004249431054317268888973468406528773e+00 3.2293309921382809002180239817591400112515637440516164598943195093987142030408079507973700669012658779e+00 3.2257471986119053619405157262895049919651484813398864019925922284646383746540069289086578218462900038e+00 3.2124211029711431561861623331454494414339248470802839911081174213101469062241413863734554242175178984e+00 3.1918975122100337442018010222965634230374150964378346723839447847134387042270486509634979051319855013e+00 3.1595776844241711364951727198861186969044033584645191038591896174191585154750922157069082022646571921e+00 3.1085343906879691011766138365370530429412991485543528206880921886926716666176962625149677740825155901e+00 3.0375614643912043561499873582023666630430337283219294493999264896089019414893361745338660191498824988e+00 2.9524747707344590815803209215861409476160737315463247537100737243196294110556693644806436774619318369e+00 2.8512116619521063085618151822046272261411850933667362103331602320104434080490217077737182800261902685e+00 2.7329202602638453050170469731239833512292482191317428142477249273239730889239140367366344378394982975e+00 2.5986416839378781995203944277169551049652778559585099251092362000683954764728735052212171663591268592e+00 2.4491050136133892130466995153556129842887512819092218617846713802901261841033378658224133412028042849e+00 2.2871727917947628088593681016470666958782993052711420514410772370176273814460898819396074410002424104e+00 2.1145900724191483383833320141678151707888366063433788222241913477273968343552494225056872144269717545e+00 1.9350710747009354732199925476200008884515894498026803519078770049740887939504405533215831503536585034e+00 1.7514413875437395375214507586073568831163165726916624625490977452854564464852555165668727196873651615e+00 1.5685545422171467943114348044355703938698978336125450562533436330929003730569819322609543137114350116e+00 1.3909794781061870529779303703763535870714390781405250797930666001458469053859586092614188690091905507e+00 1.2228140786966990808797558625134498888487129412745968821905130698733429446298738800898767649611367526e+00 1.0657430192559348405055310800157458229468384628791521228754450905902242469138358798992647573594943594e+00 9.2074589033790664374094618693836576662351022458697347260922756379996371928641822783778510213450437505e-01 7.8687886212478503174699628585548376340038436410361346612853771634181609736463935914683357113393358135e-01 6.6362854641457682347429231105311100311520856313780660581185156492475701902524207833241114764492375236e-01 5.5137433993927299779910681934405474804998013304649878614917788747657283201824234885785164161895719901e-01 4.5008568840702764613653373508937955903284754618002805205660592383472995059867308729562152514450310254e-01 3.6046292555114487695139581836271782428822336759731296781195568566104081199304743216963650518218325934e-01 2.8212421076455677554158450251567775293817142291656861153597203488908902309084663594182407396067426437e-01 2.1514676988217355063020575428924541168781084851697120947262240833209512089527659447279501541953629516e-01 1.5939365504168499885950937524401449011370824994165068346367740476087124282379091145420590000053738886e-01 1.1421140348687968633434211438421372841835577761397434382383257175176325402278667794647389546568817353e-01 7.8256748915936745056528037672700411862820677406043647117780659957233439217644190121468959995321818525e-02 5.0163821395252217040221986666956189668388922877093348784358059348730968365291989706639471750855115864e-02 2.9920229726253219563051690862756710437635233375660954520279031262139283188374200833778407972241453783e-02 1.5502533414839991724320718386867357878001024685525550040386652727005904963686589873627771705986516506e-02 6.9001614841806790511214988540730983248244565907965393562760779997093299341375631869502729024044873687e-03 2.0463579567532805379021908914656177124168391546081068660173066133102353888709057422124686302603042735e-03 9.8223871097425951332534713455582122471583303134821905941968668700932060740996492368588076907397427484e-05; 2.9682009145400908506879975236699904467929667798696144332754159888290338403904338656934122196904658902e+00 2.9739581776872022547552701874517079004948877789612297111564392167483603792782725475989358993775599051e+00 2.9767748779163299443848165362734142206278440735581993790215759343668898526041207216861186678282896813e+00 2.9796139069113481798746038837920639160064750335075193380608821203901471500647868506484830078135272639e+00 2.9793289735637058304984780376631890311868680624733026438077064224675551070803929210410270970178690819e+00 2.9780517276158732901216714804631420417029264078087732931866199520433286318305344373250984189699700629e+00 2.9712184335608167800217395070765768340166556149441635091239906275121798965304671468634537567518173828e+00 2.9601534511701284563586159949738018897309038432769679851005689737103283260474323012849527491090609591e+00 2.9397049972532322229322733465132276505973124463530867561118571572807941422139907572249535642682487547e+00 2.9027534604380870151589335017715540624140357683729394430529735110331819204499528047593047754134501559e+00 2.8477191633515379051126615289828735816076444656269688022787460680168524177628524465119913958372913049e+00 2.7801442762143447472098603984116007021434686073898163092707283416606485281471935146992765900799178146e+00 2.6976070821159801536853832667493378400127011530965622013419436839939474398528208562223639908404534859e+00 2.5986416839378781995203944277169551049652778559585099251092362000683954764728735052212171663591268592e+00 2.4834455838654020597010159722051363617966521568225013883199358530705290679624816458240531473301670853e+00 2.3518947366442622690006144961672906412095578518281468258818325246469626073317774173199476769383494295e+00 2.2063323261405602044522568145268361064770323900611603962940952835620474403778937923545039307799788997e+00 2.0482831054711709692655734228175824658366192808645176491142609296593013345940556414138620727814486673e+00 1.8815343844736509830046627095654719457808390085982522058236461325491473323237463543920739051289652053e+00 1.7090045130124965511696806289712177342381050108317599807256500989276078212798095919612832879366523492e+00 1.5356726732662247485744883561523604623384235801793178147769605515362347318476724871744402635323865114e+00 1.3662313788832258666796447533922279755180460159609913507690327551046040014038420440866885292567177695e+00 1.2048900507901622102724228719444454329677988948486983974922594406770370274061514969564830853666534204e+00 1.0534314379107848486626998582224301566348293048443184063170279760184672390142086007738878706769355174e+00 9.1295252672276432876143613112340743154379143891938528181416341325992750339679622543918294977193262300e-01 7.8258382087514730100637310979096279351086625575811225838531278603918343682527768286212459976749813238e-01 6.6190167016476262965172521088343296045263368616708584678958278542824451227176387461989820048424941199e-01 5.5139810185647983912393215243507084423181739507019423472900614666922006364342794338112207830764295187e-01 4.5116495504074277909270718823084548888635780003231954328171975460886871237799261321018940802598818296e-01 3.6204842717245404561800535431911097143508890885075087210132952545391058791608255865466473847776880349e-01 2.8381638795939513162130149942337828998558667827523212895296108953199529157767792430960895876954203897e-01 2.1669411772207425144649304856823185412675312000442227958130968766670006123325843775141755033066691448e-01 1.6067340957719336709117711520682546338504496350155236290681008600429230038427066252478556327417160197e-01 1.1518987601063193456482194518203613420898119524041655986047207962225971553389093869717238926246977109e-01 7.8949320268775679182617619879321653964716411398119137038127244419933760449173283266757518316686241076e-02 5.0613550054822531120633529588739221407491162676295191320247104743720601498897683618771525568051053937e-02 3.0190839159785915020187953731992040251718684923800967327225108783992395524080858749453640022588728252e-02 1.5645143370200112885692152498785846502063951311610339041356141523253608321618371102887732499266381302e-02 6.9633753852378461208828838849210650011616251414814532214538095056369461489141855800390052235313488577e-03 2.0642049693825410548242958765751745353893731832469053443194724907780208309334467593660430957762780424e-03 9.8859583878905656641351450810311337113102147520105033898281665994981575772740519353676567859904235760e-05; 2.7252971561387333241002758644468047882566105376166618528330037439726723377547192634742715174732427383e+00 2.7314782524585784412441683697091087273427492282698455629100312920347350333164143462704050763885277455e+00 2.7338217137600709236750799378707028684024135442922493874373615338401742449469512992714142451402042437e+00 2.7365709248923442005246610522842402061167671845592184138994738391973486536858152397527424931739724028e+00 2.7356509381333884298384793703244040983332541949088079937594546987790595779352367570630877350291367125e+00 2.7348029494997794357450414522319423053110709580509439953126716127833229011144086579626707295141767461e+00 2.7317945790881079379409780696267582311531355526917061130752898770143161654518647970901347368502498430e+00 2.7276163612588060003069833118517597505427224464672844466067745968296151601090012429571655215514899396e+00 2.7164777565706602158724603753417518519523680164582405897247647512977093984091473071209262051958924419e+00 2.6910230950590046986835573595615631907591599805328022315746725921310279497078298919973041436039063829e+00 2.6492842203619551854088983014835066717693212643049659075953922161325749206726458645095473136973294728e+00 2.5967204818250278921113250310884341206026542293472858967929476225423774291294457555616751656727602697e+00 2.5306076063018994751021158306304473927555067422291518377496589929859015407466216645798306219967387954e+00 2.4491050136133892130466995153556129842887512819092218617846713802901261841033378658224133412028042849e+00 2.3518947366442622690006144961672906412095578518281468258818325246469626073317774173199476769383494295e+00 2.2381160452978957407420336104427914216022223163356812692400856164636766225679982782376353354964449040e+00 2.1093291998638554401701798475085965354091223225249785143596386799404709972787203167302848664761954610e+00 1.9666545220264889739408151162871240553071136539283555382926481526947528712696425505285421691615339460e+00 1.8136707996233361753994358823895977984507378390675039493981071779966313416411047073396060896599268906e+00 1.6533214208514699417377021188791725102550850675483882080597335542960114595848788675217115908831414051e+00 1.4906681816581487602379936189771978445953896037637573335256803328054755241395447711083629142243612001e+00 1.3305051137885696454967982146291919085819649837616647554999389204469639484750957513436033778243332226e+00 1.1771782771072722229341361708674895761470414895594622056828517875966872643336801484608532822263948058e+00 1.0325655807913875921202205008651170579372076751668606998979779962262608664065721018524615938449449461e+00 8.9780576441487337877029613352230657360248651757839330733153800829936724101745040101547436928328994696e-01 7.7210827457614147054845610619596285568430543976886109737507046132400814748634066831955634437887297427e-01 6.5514189441515624855728613455146397878309882163860566993559714476871523494627470558605041424689304138e-01 5.4748530457849479061729664297919533233285180571349639067676771780393996652583694960784148664616526297e-01 4.4931485558153158744905335234509190754749488951010051239332179802272411902676482043452423510104968372e-01 3.6157965651416432045746795829282081705039781652680220094538488019605157972568825203855731023229259770e-01 2.8416213278294299090502480912012375178744680502188731501533447930950688946583543951855395895846530109e-01 2.1742273920230545220019890772086173308680896144800141701124720524216043277883036506013589140094950149e-01 1.6149010976804127028215745062828493932872030806379757949703877571005765692471637822585868148273084339e-01 1.1592656791254994304666920207149254721514867004494184482764342669946636638558010741905317804962585383e-01 7.9532567205684988140921024486344936599881246100107202969638145352887233790610504756394718592725953187e-02 5.1023202528632529819603867851026715630463145482618092942364279485226906436218661939946044095103483420e-02 3.0443764959147404032230260311164256528418296168454694076762746099586078745509727187113216254256347679e-02 1.5773013042893974525708055735116205399168027313332029982957031417502131340624636244750204895475233687e-02 7.0166661710586623899031066579367543889492555412163520391779286646819192732389249549680994647765688709e-03 2.0792291595134955792658167344520474601207477048401684964705561706396723493403606290720744799722483068e-03 9.9578281412569331734085812770788621042621719608084405728254556699738155643539421705067963903709497346e-05; 2.4887096313533741715271934368632978841195616039976726404672390377950874247145619101767129674974110541e+00 2.4950493424058386877781770409787545221126220271098337039993883881737093285232778978311173962610242602e+00 2.4970330839898030846469417639168200016925386946915513185906229214459594158506005888668287365897046261e+00 2.4998847725389648628372825022216451333361943672309454365331999864945498407827877061003876998427851351e+00 2.4983326725606333869496649507341072975697575396666761765149758621468916410337793413428738773117580670e+00 2.4971495301683398922839396670153356453833541284173408838530863844459367592434097998084465630042103716e+00 2.4957241584200611768413716621566698420542998889530357815557614866362629678156004261957933940103505801e+00 2.4960966066277114875674777897926180167607357950946320563128708226200535680345225182264345955478484925e+00 2.4920808810955128701135126032198552391882362151775806002374962204085306533731588421417298834269375105e+00 2.4757621736724547825170585534137811323108517396647329619442718512619419135789116571526506208200744181e+00 2.4450180925421600959684088109455390553637064838010925851779413091696448674241271743937698504551019266e+00 2.4051590161910022718075475724689048318351770003469829781248104860489906298112097222772203607282417159e+00 2.3532402238151209283580462977098789164699450334488869419651828031065788653648755770143051756331986937e+00 2.2871727917947628088593681016470666958782993052711420514410772370176273814460898819396074410002424104e+00 2.2063323261405602044522568145268361064770323900611603962940952835620474403778937923545039307799788997e+00 2.1093291998638554401701798475085965354091223225249785143596386799404709972787203167302848664761954610e+00 1.9971658903804403476989233893314018458557764593034689395877434804902246970745164885130306722423173873e+00 1.8702370481915872314788967151507105487031963049734343259037464950559505472310861494199154614286563455e+00 1.7317795637547051863328011607519404271368785188776808865256253653115380785951850057464690294749787700e+00 1.5845005766550379776196950500342545796148775250828414020458331796067634344187729857443339071141056877e+00 1.4334799785497041136651282847791624707882892933419634539381780855433575661926328048037977303252546435e+00 1.2836285798304346949561421799714265334134647580648544780848387529738237847443641920155312830058913678e+00 1.1393690614992546890659901362577618022371798555101618606515403096252296748896652625463243487575693703e+00 1.0026336426350483886130018110012971587284895343596293667580849653854089936504282716156613549181029402e+00 8.7467793076488056337454319030462315053380138356931783637740282395033368772311572116270046039629310367e-01 7.5474804264973468226873164537580719188220341930540479851961773128265084689822314084946554518384001280e-01 6.4256391993537978720371045062068843532434788663715858469669949790377707803100292633475597513054535019e-01 5.3878895916979792537616989557161121733264750534565705372663789469537571492792519645550081303937083965e-01 4.4367254508036704213923796874978556450953086432065838436105334164846793443167591980852961276143934739e-01 3.5824448090305339176584763895628238620804169253707785095808198808238882426566650568322247099820695451e-01 2.8246324846804910461495225213542741515902080875080759427681868655310779320797116288276202072267666805e-01 2.1679517555728753981842108083752870901305087236676625595733419999415042811240089867194370582174372269e-01 1.6149350459264156086447609846377063600687120817096336510818960856822909129136628780911728578177972393e-01 1.1623476217964406310265057521568468896979166753354872391411069356093767140789539485563230006912303742e-01 7.9918319576857820168498195521648285037416640266498742370324991717106790686075192193458932910592670309e-02 5.1358097933399827121502324085101740004789188104192229602511763389534275209394172529651404485145364763e-02 3.0695393672316245733180534667317409903821606037304359699537852132829207433989529272372236697197247381e-02 1.5931228516920144518281692261173218681616935286895880744565148491274954335141120192024180284525176851e-02 7.1005760841043172745290975449790331972260356795048076475998070933333162133566218694125402912958598708e-03 2.1065382924434538760660932340285401052841220581406728910425162736567731465530154432275959643584826397e-03 1.0057263441228045075598934947589098572839838006628520024115407732689378879049528362270979689212037193e-04; 2.2572404209176161165309013947446345455499083008024532610791234230761543575239437048590524363134325611e+00 2.2634518917624270078968133910965204538352444032736352910689528864186237059601826101806998395724433542e+00 2.2652805615293041272403167511495037769235023165869618535929082496733856706346880019196071183519712750e+00 2.2682133348926702545356605345706425999930347282474732940559855117664945547020606699801491465231442519e+00 2.2662290382077787611481790506808041672097658780422863559279743292038516462827437360271572063873718992e+00 2.2645786138709103240895204353438637982319927789014985462164704573138991576111735657772887869117961751e+00 2.2632575264498479459201413748140316989697439983711352595560094113008173296234615065862070525818483889e+00 2.2661684596323672570596221948229325882869593849677998802529128051221306162282805233701520524581710916e+00 2.2672668665837910511105452371422040486166131552490202802645277112969085292497504700581932969265569420e+00 2.2580316562323448676302986738312573366118044175007580032759704508662663675834965157107855858505191833e+00 2.2362173063301609218596726055201160887075983052044314326028782444391919215964228509474030568980664348e+00 2.2069897909301232293818986462984880655638074979354595158597571684321736690003068206834171491381061542e+00 2.1672003918053496804666170557062284943734916199215921430172502856579704771685438306779398767467244260e+00 2.1145900724191483383833320141678151707888366063433788222241913477273968343552494225056872144269717545e+00 2.0482831054711709692655734228175824658366192808645176491142609296593013345940556414138620727814486673e+00 1.9666545220264889739408151162871240553071136539283555382926481526947528712696425505285421691615339460e+00 1.8702370481915872314788967151507105487031963049734343259037464950559505472310861494199154614286563455e+00 1.7589235620856810854851347856819917357759117720129372398364748480017819265798011514352521386110624022e+00 1.6352907338680705607854974079626864723801587454232191027214163147084481820927183500523888641692936004e+00 1.5017287475685869909380331197176939461414788197978695397124681374878983528785568605701463790000321009e+00 1.3631803616996340979841903105291688828751636638600603907844927476364196298692245695032665200888049437e+00 1.2245234901912844329771869090675374648844940775998918792837280648247689591035759213607681776355396325e+00 1.0902607898336448847939755170156631185289485355471576583398051473760868285174761165814170231015898297e+00 9.6241611243731975244758740253737972198017503054170996510554745119233066218141630625650504619781737087e-01 8.4226687342167592767616354962068668212567157188378041085907564547831475221370908476168558763417960142e-01 7.2912398067614466072533271221131322107826186977826725590104456569865628632521812159809335373977066060e-01 6.2275904141642447506724204763594197213791525032889637811678110336038470154361305339778930210980359719e-01 5.2387741874633045246288479807442366064323248538742881075908538981572289794242098173995353847570906212e-01 4.3279205122624093174983343064412238603252334909112080867582255550985478860319345911957288200209599653e-01 3.5061433532433097063936000201253992918570940891510975910632084094659023026556164408652362747585251307e-01 2.7737838025795673864661722895295644986287247537699908331307104750137004830301659184366853311737180583e-01 2.1362163194761206572601348229220498870476334558987611395749859601877083170759176067489314428658680047e-01 1.5966985452179257627768701233316005746912622551034439536800123248442115812858739174502542463752435703e-01 1.1529743904281619894494168686802717669196703071464722315685489639178683780232409567987462296173218781e-01 7.9514825420380082348270012183151535375066382609191503616675230651385131437575654527348823013767569726e-02 5.1232219752363218331850827028501122012929431890013909219103539860997232039256103945494007162373396968e-02 3.0678325501526577020727908668989080498345896955157325434154521043038552338125259628242721218819678340e-02 1.5935829163872131024152885755382484518594881313834787732941446735234446528104098393111886860755774903e-02 7.1044515387785868963111051373394167535710546868418237103311664885041789101487979784492314392281375605e-03 2.1081729489162722808535943994331348172972188772770664792025194415757948067930498840197273736218450834e-03 1.0066463039508009238617310953591727510115136389075373920969693095182107422734939830300001950021562762e-04; 2.0320273023746966822523335504793764827994916907542692505881065347086483258837815132476611214468241253e+00 2.0378510182321907630033219082571182554378952453038804467353691300612570427143076262387291812628564626e+00 2.0397429741939755748021489786264543924561264035440846362806038395299078910374845005203752696695329750e+00 2.0426116359003277030992341290212663429762802575295503245811563459001990924391580280714979500245127124e+00 2.0404710826017864597252411890840395302882651808743644999708520965512761158513298793144189923611308224e+00 2.0384288001671083303193996973575894135125539827479498318374837514234125345261914043485391115065020313e+00 2.0365837345780707353876332554624115906585555779654535885665995728570346261482530130684518542623601968e+00 2.0404398504371330000495302824662141332856247767666983968463566408807237624246002409606843555745079437e+00 2.0447534178870020343642947209047202922675455128061507585777843407574455652996857931561831590312092953e+00 2.0408503253889393277430853641322263842360093793856491264553244883948394891368508135827927544133652298e+00 2.0261324086506116412152848704811785158649606397939838468106050360431443632928674406469778557521283697e+00 2.0056449630636198401730339934219143871023380660008328641085609027922349220578464426160340054931536081e+00 1.9761080965116414944889975788523989530283155840338991271057236854498405064436169364196942509405853762e+00 1.9350710747009354732199925476200008884515894498026803519078770049740887939504405533215831503536585034e+00 1.8815343844736509830046627095654719457808390085982522058236461325491473323237463543920739051289652053e+00 1.8136707996233361753994358823895977984507378390675039493981071779966313416411047073396060896599268906e+00 1.7317795637547051863328011607519404271368785188776808865256253653115380785951850057464690294749787700e+00 1.6352907338680705607854974079626864723801587454232191027214163147084481820927183500523888641692936004e+00 1.5263510875495151913277964330848730083267793897898694123617487088475534912931598995605484141292515267e+00 1.4068232978096036221098942317649498756438935159947956899289967616093427270401963066622714060383764218e+00 1.2813060929031377196056890154692723719232877135897689585989990537933721669853156353921626102123126761e+00 1.1545545784740781111501774697348366572054631177278567074955651022291597556231982018060968085978105797e+00 1.0310550087898464701824308701565895910316493487541533242168899759816292084581880213522307259665379675e+00 9.1286431712769757831042184497050111094709003170676331663704107871322338506409289132186856991512387049e-01 8.0134239835107732261607966477847476272229578183862832934300418412100516801148037206029372732755959700e-01 6.9582847475944949250445002079835016205049008757171382582425728162239006223229276361084680325027504327e-01 5.9612739744166631346735992416170705690353023046482777731967549173895806423990204954881775993064687105e-01 5.0299722281232844026831114993300755455532128960684910114686393591788009057359931477431435043359951118e-01 4.1680298305758469352771116512314526165460329770613092362436657486422585188163445275298140237864820433e-01 3.3871154741851686990770093550437589413501723336391855642951629146365891046651457749234942895114147056e-01 2.6881385266827337618811188913000928427859520650974859827682051457613520367072690762562051152465225247e-01 2.0771438156507803696472450457925729650666883216109780039174722476116089127405743591789674737131326996e-01 1.5581113068946748240837975568625533400460878149666089716480564131456360842714730702534834786168400717e-01 1.1294323930475677872137470141164814931904095762312301633326279052263289405065218647681442541481190616e-01 7.8191689449257780455735060401834915642087049164210905796258589836873825742805170929853646416257123305e-02 5.0562045635840769528543859350262265215359157043716781555811282166397026414096924969493786911072478031e-02 3.0389304592429631817772677381864693790775840337482515940612599801838299237686554668344476539745553676e-02 1.5840193271012003888929424275000550222398643824522529847040254545687045651193876026038056481763589383e-02 7.0863359179464274797389446160031152473825390283615793444114096885248034736091433256825144288352609167e-03 2.1081374133563289836594842047058537846736395500771955385098840568093574439800875674881148716356611667e-03 1.0080258422931863254999258366809208590067230943572330664295643542426821899302938130817828447439468862e-04; 1.8136214905341081141832298162241788861957344120874879401086389044538133022887588430250576070819891030e+00 1.8188546117330301797395609412831914141715051566773740627594088772241458109608137212075766919444750886e+00 1.8209731085764000970337871635068365623783457008945669627912523059132821820167257597674065608668100984e+00 1.8236459548487669954052376751482740005318782102701108058372372184796790157676044507951329261224279231e+00 1.8215667435269846291579450100956932756130777706740167313467577105079451536829795360230069385103398099e+00 1.8192151842380759779648331620666232665712863557274770581397517691790126901653618841746940737631479898e+00 1.8168081254806143097337901487794147395649551705884565475484303127219314530639676664757483620961761267e+00 1.8205754899746753487952938722880417708684121551279170116713348560777708420559634735292329411830915606e+00 1.8264803040320675941801036363413951692745319818913032137037716214838963114003661270732906587212275645e+00 1.8263073299714959723032320652550959478651380156137445237970524630062111135568787558957974494359536580e+00 1.8170664855554684296151719502843197708429913824549345374999164120105177908232844397015825238286556073e+00 1.8036297984239383007032877459254007943604300989430533798680310941480016865556753568429601503764786490e+00 1.7826163615846839886392157781972285435199223765344582576900374751734243020444299085573745083493068484e+00 1.7514413875437395375214507586073568831163165726916624625490977452854564464852555165668727196873651615e+00 1.7090045130124965511696806289712177342381050108317599807256500989276078212798095919612832879366523492e+00 1.6533214208514699417377021188791725102550850675483882080597335542960114595848788675217115908831414051e+00 1.5845005766550379776196950500342545796148775250828414020458331796067634344187729857443339071141056877e+00 1.5017287475685869909380331197176939461414788197978695397124681374878983528785568605701463790000321009e+00 1.4068232978096036221098942317649498756438935159947956899289967616093427270401963066622714060383764218e+00 1.3011886129991399116959033711154742274298738905184399894099054243709615768653997232714007750067259148e+00 1.1889599733733392320915096417955078051208016886499231911610006141732076569228299139667838224297329364e+00 1.0746002642166946711308282180041812851016095623002563208860742452969978949416718205407674573902149194e+00 9.6245029432287469214016167121561580656754331360359177357196504913969849908734956446854676916682201083e-01 8.5456033216381382867810859726698982680953018856044804576293745139992786865550802951235126988029478751e-01 7.5231000336785184640564611887781914266526975242434778140256009690826625120247868512836805162150721393e-01 6.5510476627334585688507270930952417949722682956815224461407087418957573412451339725813612539804923341e-01 5.6277883371638390991133428879983642476293266062282474917047614354412410126424167763533848446544007591e-01 4.7612781341585268688215051479659694598495098124548237422321867693815203504293795924861024195681242763e-01 3.9556461609900250409804136000065771904429143571579797627841239516010779197588423543793678273388636763e-01 3.2229053065366065649706433817240865988941207328531567360307473553391303574485072078079008320310882701e-01 2.5644218712688052840108915950135121718214319072402601706565943817177220734686514454632239614069173773e-01 1.9868598810557058786549789920005789996264951168089334561364200667293889673152953717894283819631023299e-01 1.4947546442922819272060476806908618247523045684209388988113917651560352041345906871776802862978230640e-01 1.0870799706028146561221660697868541668022959509994377938959883349001203043777957951962857097216587068e-01 7.5531778846814826221416850947577490079876505464176224387139623884719918690143112566303922639084378792e-02 4.9022713425920043781621673526568211024127627609031925650027386861998328204183800251574891453413354382e-02 2.9585949335638498805047461797167593811841338412494579971349690149161763951688231561843580621716871519e-02 1.5481003772158526321581110868407823560890080337698139417474107754338853390989255752076461518833322291e-02 6.9601277747771918041248292308618293360618010931363930291845567903838276877924116692251387212872600747e-03 2.0811911939794511315154307280612921470169363361024355134557834237460670880918341526413051717715301797e-03 1.0018999463615954319611493001933956678347584010447948501163364025449148996266532901007309446913125505e-04; 1.6049080170997069651708277517378520701957223052157174768867524465748683368054179711143202368053836169e+00 1.6094225220069587423973276602754979309564778849736812863026001273172969819849746241963495027943606194e+00 1.6118302593339522631099626261145695858719710390868940129222766530820222948398869851368416216660716005e+00 1.6142724928082643099949215417166040908443056006139718758667563680566598025779527094980434113582275867e+00 1.6123660530144342727646616980870931103641808619559852974777780388945160830060042409737827067506664198e+00 1.6097949559470595069232611096065705712980120438252620392286128494182690881423693896860271622663650895e+00 1.6070074685882912265917091128351968007340197703300397512011342029861676652333887933384479404524632821e+00 1.6101733744227944512794591024603840993079922748602264764326609105339652161477596058338298720542565857e+00 1.6164907952094778810955032620005705498182715728328997613022825328822813531999664373286910982156634343e+00 1.6185890995798093165044364761128451654797774581677100458766049239534779296960565424140508222110020143e+00 1.6133892550607892069573504018788579253880183172452243987266688702063296318655762175273399006354748295e+00 1.6054772213588656923205549626731061922175568885616346091975520291499638502201393879097424186040138607e+00 1.5914097040870913373822667676552995760620905147212716244436041714526053515344061554238705390297326140e+00 1.5685545422171467943114348044355703938698978336125450562533436330929003730569819322609543137114350116e+00 1.5356726732662247485744883561523604623384235801793178147769605515362347318476724871744402635323865114e+00 1.4906681816581487602379936189771978445953896037637573335256803328054755241395447711083629142243612001e+00 1.4334799785497041136651282847791624707882892933419634539381780855433575661926328048037977303252546435e+00 1.3631803616996340979841903105291688828751636638600603907844927476364196298692245695032665200888049437e+00 1.2813060929031377196056890154692723719232877135897689585989990537933721669853156353921626102123126761e+00 1.1889599733733392320915096417955078051208016886499231911610006141732076569228299139667838224297329364e+00 1.0898336834151982797986291532895125166530792991409005067163205074678828084673300201714033964613530818e+00 9.8796619981139174911561075703500173369978288903627298334952065698732101229214518086120599083738903549e-01 8.8743107452748359930199274109437240540834926845719301949406407942765729202706948945272208133882345215e-01 7.9018028239494904045114649722623568340422026840495276979963421204854288554970307775699242959756979763e-01 6.9757433760677604971125608104366086541447006103816224945213004122709125704178417160305413869710117157e-01 6.0908326604800187968650586521394943918226562550893356945970663351353716727370609752904516111678669828e-01 5.2458536664686630699070761113459411080264869513351394565505870897031003424290771521952670875754565856e-01 4.4488617608142710546832202059085040758945353710977841521363735640500728796151564350439163308963288989e-01 3.7043731910932550471299720885545374787697646412083755326362726368930603626310174834047256690145546214e-01 3.0246720150265186103582162207909233094627485196245426589604307470466490893511580776754846498279682662e-01 2.4115692707978502042906047896223075505271746229818794319348219975507026989027474496372648782455954596e-01 1.8720965085675968962288201769817726183072269017786760174904202225210585784769875098109380150874992740e-01 1.4113184693927811082277094609591101371837536000082672109558699819226005345562565877563276722279299592e-01 1.0288208574272856801806176360672345187629157280396837787199013533507868978794736426142020425687048255e-01 7.1675904611482758702145419078291072846447990941768576800470187835779143024292446355181437160920958494e-02 4.6653920764535547696304762848866294194522883795338219323569341344100943507390617030507817624735292098e-02 2.8251438328206202376899910396316118446125416305661043680690416421225881466154606402813148385717709037e-02 1.4831639066796512418523838495959481423617487607489885864734063075238140676619768681556552643415889193e-02 6.6951931554017878699328751756761036199094190037441662344268719486295162978545549654619385458172174991e-03 2.0098831572664232063895262648428229685972366477215964949058129879191112609393903227272476231997210046e-03 9.7433817859507319752112853058430481581123498561979747475427489681226041922188529581362612577987689880e-05; 1.4087772693617948539681328606427861496156315637974695421391560600369093081930961566931739499801264203e+00 1.4125236630270166379979723306761908161100239727395846906501276039279201997469114030057844130447663960e+00 1.4151754178538388844027278025974082010938639805710500806274609374949944585891738817598070342733887240e+00 1.4174536412387522646178934511503510384138472956904720219224289922810459628816034050707100192794238015e+00 1.4157286815664709561404263795944482670589358400729463179415178957032679688305145372328088000311847881e+00 1.4130648796850425722917523130503091095484655945497040913157500435245676536452631821312755747613666471e+00 1.4100644054531121871064083397041835745300745985109799803185605098401860652946979473786843394308553674e+00 1.4125147087583801035110540611878196900584406409171935691704842547379469288000155489534552746541486881e+00 1.4185239940858050934268670683559695423032711010579775867936440861645679082748188339439258939727105729e+00 1.4216745911806961434870853207520042988394464641013731739122734440343844038000435116105817127428305104e+00 1.4192477490746127834225328991790415398847286756393807732218839563132573054777439639401230233473153938e+00 1.4154701511231265197382886539453767688824143851612993900601570724402557856992848656621080085129093384e+00 1.4069352548109748580391062782567093342849316758692316280007442297310138003032841305495176207505000056e+00 1.3909794781061870529779303703763535870714390781405250797930666001458469053859586092614188690091905507e+00 1.3662313788832258666796447533922279755180460159609913507690327551046040014038420440866885292567177695e+00 1.3305051137885696454967982146291919085819649837616647554999389204469639484750957513436033778243332226e+00 1.2836285798304346949561421799714265334134647580648544780848387529738237847443641920155312830058913678e+00 1.2245234901912844329771869090675374648844940775998918792837280648247689591035759213607681776355396325e+00 1.1545545784740781111501774697348366572054631177278567074955651022291597556231982018060968085978105797e+00 1.0746002642166946711308282180041812851016095623002563208860742452969978949416718205407674573902149194e+00 9.8796619981139174911561075703500173369978288903627298334952065698732101229214518086120599083738903549e-01 8.9830935432198466388978268797096268400932292963816465087364125062255740832646571006548796246184388425e-01 8.0929706203990600840526284869252388216136107989849119709535479879000282367302753549194331314087456549e-01 7.2271675349640161723614691049623559595730913995865777115655064675544848372409184753249473010389149126e-01 6.3984425168776530113469875121420193698357045712542325198976329127183753216474368307131336927080958694e-01 5.6022167879846707081610553591076096732086386264759531011894889244847114248163672662085435385008152602e-01 4.8374003991804358563888968203864824969984891486946546054577560584968137583439031817196488678679689573e-01 4.1121479765446344873297378889780018075284335209404882566555871942330761189559307850488507700777660873e-01 3.4313653754867445045431781093278715676897462208732730743054079523564091444312704953086336107968080400e-01 2.8072032951513985325107713536170185238681130284552363098389867001963155938748051500736659538836549037e-01 2.2419725831081723743861185001821175470100155159227972908766589529976783370190040882900336302277623842e-01 1.7431548598825985842467161222905508084820391280392563419989162157989825874121629198131105831266121126e-01 1.3160803403000021757043146854108669893374632501351731532091015431287218524725414393547457597543148725e-01 9.6083623553439140280282888064213215839731017041267011857205186391779030726397644691518398960830351333e-02 6.7046633003050874400673710820258439180232012444438701698003791998413686177300894749049376576674787237e-02 4.3713906331772627347295750583347165812896629239447363513975475473993467111565912722069972336093472266e-02 2.6528585810351946317180629172663440434948457047837732586590380263044055190242927733241248471354784604e-02 1.3957453334411647925362873206771646037383084644130565300389147962271814497848530955027335766995196822e-02 6.3247474957613075934548099821102312071054300181351553123294735491860134400079755637062123716055413045e-03 1.9076192182426313427349250696170241144517221566340722009432256933948032797855436418403638973063012249e-03 9.3042426024255720335916188832969016166248198455422182337348094459136412535095194805196722020718473243e-05; 1.2278840751837421801743696686536606826419293574057942017608490095095457617465021727287774886365359379e+00 1.2308784934423976519771088923811032860375301875391770436910543935870622788120961987597074187559723946e+00 1.2336510362058628278787757234863724177707977164386389294291136858639268692564616966947540033949208889e+00 1.2358918066267674431364546160945789978826743726758197945236723691650482188247092713960639878296941941e+00 1.2343069518011518718647931557162156474987131691978813396305086997281783665911866866576191503300078924e+00 1.2316970954215777295003118734690874992088053096706768413477205255772131531829353667473008100798124846e+00 1.2285667391583906704755087768484224371322344194538384127649533079360539417757147341963543193994917133e+00 1.2303968788716337062502711071646272439171539502887955488348549654613068608856620841815849007793902559e+00 1.2357532298165311140408001048258811336428939518423647927847486364446502621784511177062284747175413563e+00 1.2391094791149598218087807307530267653730128810160900982281439905284996350565044776775439261840715440e+00 1.2383382868212081569495246577434613977945966522513558432817982225674846789000596021284105589231463109e+00 1.2374571783642357049644742128174717881638731458843136855138037252409999460010266313484362996187854597e+00 1.2331831311049896124242571940427264941778364158884025421070073416428400648782084345689505071873947100e+00 1.2228140786966990808797558625134498888487129412745968821905130698733429446298738800898767649611367526e+00 1.2048900507901622102724228719444454329677988948486983974922594406770370274061514969564830853666534204e+00 1.1771782771072722229341361708674895761470414895594622056828517875966872643336801484608532822263948058e+00 1.1393690614992546890659901362577618022371798555101618606515403096252296748896652625463243487575693703e+00 1.0902607898336448847939755170156631185289485355471576583398051473760868285174761165814170231015898297e+00 1.0310550087898464701824308701565895910316493487541533242168899759816292084581880213522307259665379675e+00 9.6245029432287469214016167121561580656754331360359177357196504913969849908734956446854676916682201083e-01 8.8743107452748359930199274109437240540834926845719301949406407942765729202706948945272208133882345215e-01 8.0929706203990600840526284869252388216136107989849119709535479879000282367302753549194331314087456549e-01 7.3135992099603870613885645530063856093981819175345128323262879775214679711148029482743698634533762400e-01 6.5515304501073826548126160717676263778417049723239514539410226359293095202648100646539807736444533518e-01 5.8184358183487311005355203131914146781046729415760990631836046967841628627426764755053056095232637486e-01 5.1097424103237088151384698723147891548852132135568962513466316935964018330366368126625368613335683919e-01 4.4246550219866723258546501683750518770626473587614060636254888255411861002779039571899550629507760811e-01 3.7711222351645576978196618558506198846697743193390388496427827399291163030859086748336759679230551954e-01 3.1542097648242569735874996654965016575804063475435234697546355376952365243326377984206793398133788019e-01 2.5859880785358357682378436668057389412341089552364928249221773129109406608050540676414354740380214205e-01 2.0691686502401982640077448767823979162278871420995180810433905756580813053922366513409945487895374068e-01 1.6113542747132512735166100044779778421896442488934614322377600015524327004239424841801321564413551869e-01 1.2183007265115101428382432225315631990613091065016164108181423620094710844692971004077240053355537655e-01 8.9061380011592351024310221611468095005124099452549330647603994744242625757843499243196053285904000109e-02 6.2211713817149603714516408124473268078254724947741858973325943634776907519124176506915801569694073160e-02 4.0592724141176484419699976638306772265741867619018733592900778661165916776536750226744603359604336127e-02 2.4659202744324561449391020917851353800897573187698070886252837113794090355274172363418188560851821080e-02 1.2992105394459696174022339459307003489441124959913060498764401574606605378130803892221424423880296506e-02 5.8985000707466540682048842737106739166915946104376901871867966325356434447673518866151331370317565866e-03 1.7818335603685797626155294698022477031049875430844715818546682307046961270140668075321390576265128839e-03 8.7057672232010203429615276477082191282023774894666391955943531233886120083603349316523943862277789323e-05; 1.0626656614040433841381004048690539428374334471002231908336671288155467137471111974320889765119525931e+00 1.0649713511783659409196147300151417116286013258142151595256780955792771378748728337978548896148380790e+00 1.0677080874742384497454405769026022818061850053845488083311673410145128795337421115456875957791595877e+00 1.0700328554133155766055421399354797255094387003612644306362812357194350185447588636959109883208624216e+00 1.0685495423639484410670924746680402817837406639211917027487858464990890294757712644263013224485896385e+00 1.0661023661270433620188754655790130690000278844528578901154437952953164039029264862456927388211666379e+00 1.0629013627491591386961976656597332474109237732016588584187675377435593665730198975833281747004822551e+00 1.0642665813547953435326417281619325938131147900490310444138036644097741137331144065030886635106409144e+00 1.0688725675491304110890587063475927008460489050331768212052483128747233854683426830925980725850970025e+00 1.0719474584982468185170376457359492699251705784665482724977748784749166031102706933572096619837216142e+00 1.0719465762531759424726573702338214325437296831346834215398818725454131203234102611109980486945048552e+00 1.0728969746147579124496693845036378489174159844454439559203284810310382944041647307918953622268045682e+00 1.0717246804332125732912189162498955368221313845144830783943548954301020298902371548264271735578154461e+00 1.0657430192559348405055310800157458229468384628791521228754450905902242469138358798992647573594943594e+00 1.0534314379107848486626998582224301566348293048443184063170279760184672390142086007738878706769355174e+00 1.0325655807913875921202205008651170579372076751668606998979779962262608664065721018524615938449449461e+00 1.0026336426350483886130018110012971587284895343596293667580849653854089936504282716156613549181029402e+00 9.6241611243731975244758740253737972198017503054170996510554745119233066218141630625650504619781737087e-01 9.1286431712769757831042184497050111094709003170676331663704107871322338506409289132186856991512387049e-01 8.5456033216381382867810859726698982680953018856044804576293745139992786865550802951235126988029478751e-01 7.9018028239494904045114649722623568340422026840495276979963421204854288554970307775699242959756979763e-01 7.2271675349640161723614691049623559595730913995865777115655064675544848372409184753249473010389149126e-01 6.5515304501073826548126160717676263778417049723239514539410226359293095202648100646539807736444533518e-01 5.8884798740626398623787099644143714249837671550302116295699011942572147788459910025289564970881498816e-01 5.2473499187308065377423442424033680262666199967830138739356836446240057751578435973186972469098660054e-01 4.6237674156778232548542955327899462963912626687915582393694508107907310984560205777333524817483196798e-01 4.0167103889605510088132335865046589107413193969850808321849566099798926379753468345803345794950346738e-01 3.4337503704689360517152030574423620168684104499652903837026589036803055919191432244199573150689650103e-01 2.8800734009904531426762573749678595138337103072346737704675156724147208668836320790997922899770486012e-01 2.3673045562570729357351189599767131728364897180535722465314236649610838231553548584417422508817150250e-01 1.8985471417465382252416134944709435807727774021127986218047765184107255673238389942269604451694566928e-01 1.4815716018797979822489851981631194445959035157885725760296121608497374303589477734855643696531942725e-01 1.1221568961002825057640292052859500222885639566688204315508329758656434764169895653932029006329049693e-01 8.2148534984766234444715242666372897499354762823561496582159709155884397933891500227884079288466711177e-02 5.7451701053512445533094278822845300864818828498805473908757194325267686815531086660357512899778377557e-02 3.7521517828129928491756066287637643305809218928327154658538580239429083085490846559300205208679613341e-02 2.2805646235961770827792579221172895236447343109174672772710564101255500993399907765352247143978489841e-02 1.2012883175732424572293166043801594139780159876994579294893376214754217947780337349504421743249518598e-02 5.4587477237102231411181862667527717961002917234709787340213533371921439378190184942010747876283875442e-03 1.6528332868887222472195395147394780920266206360029601232008771770848013178245811914009712214963991954e-03 8.0830674804589850198145672041068627453727448805165104880597579459785072181730930819413385448936591838e-05; 9.1302729751025915387498270485485141378643068482768370828934154406615379334938148288354803357866481805e-01 9.1473747455681204602484755857648385174662131478124565769688376653588250266058562285326149810055886916e-01 9.1728638113017640286978883030822005538676453172840565791805626201992293314862690755420153426588608720e-01 9.1976122724978208652863805235255704345596796638209719842358155104544960562101182251738706958503190734e-01 9.1839046212007399160735401844140407558677817594901944392447603609843156652349815274334302919129824231e-01 9.1614581286898801391571844448855516441845457554142396121113557007493444235560605604883536923634816358e-01 9.1295674944995215112675432619991875408446260506191650347319847753127035735903152265497108422138089195e-01 9.1396591789540175756880169579126537922745389034477549882171001757250220366040818024567943735143551464e-01 9.1787408448527445349939229555067462981277971734913552845494192035538488356024066403001557398227373633e-01 9.2046471264852139641995256086686740987445939009884155723452557942862021084584736034396167790328686861e-01 9.2063288985013984344703093847704881852629876331308544570668977186029728807921752761442073117392115432e-01 9.2253354702641655158326591693586649691151973220255895749616295460342922335215780059411411802936007210e-01 9.2342585887285328329361050420848811686429177102844182342161150384238355113354820387265950741744569698e-01 9.2074589033790664374094618693836576662351022458697347260922756379996371928641822783778510213450437505e-01 9.1295252672276432876143613112340743154379143891938528181416341325992750339679622543918294977193262300e-01 8.9780576441487337877029613352230657360248651757839330733153800829936724101745040101547436928328994696e-01 8.7467793076488056337454319030462315053380138356931783637740282395033368772311572116270046039629310367e-01 8.4226687342167592767616354962068668212567157188378041085907564547831475221370908476168558763417960142e-01 8.0134239835107732261607966477847476272229578183862832934300418412100516801148037206029372732755959700e-01 7.5231000336785184640564611887781914266526975242434778140256009690826625120247868512836805162150721393e-01 6.9757433760677604971125608104366086541447006103816224945213004122709125704178417160305413869710117157e-01 6.3984425168776530113469875121420193698357045712542325198976329127183753216474368307131336927080958694e-01 5.8184358183487311005355203131914146781046729415760990631836046967841628627426764755053056095232637486e-01 5.2473499187308065377423442424033680262666199967830138739356836446240057751578435973186972469098660054e-01 4.6933413557238901008232744844028709886743463487868475277351198049139392839774531799932669952638746309e-01 4.1511165974267936934897427049513745876173973809172188735157977467515512195258189834865077533355632904e-01 3.6194171265801546196926491203798557068868905309557898190218441379020781314615868666301200144469769724e-01 3.1051715923233024391121536964918500638557510792028498965755045417674021058852638719713747020448528976e-01 2.6132966055537089624944701055399914886329882414606548436417048802750481187191749939694065111036764436e-01 2.1549775754424572043931101835197444781163524976854076629445808146721216682841966419778897038738428349e-01 1.7335156211802371396407783951742551124940248017950073845801851050679861432388666879266042567438982759e-01 1.3565199450129547167952526867031944959394316710045862104695732161921087645690035642624920984266150184e-01 1.0300656894722421407489491215927723182709186113724868349748045816126266457829055688547017567594402110e-01 7.5584181742163630514739442442414721076738734776971026382237652284523193442680524781178117859653574028e-02 5.2965247270651055528892180816018221623597762668678052996255697617894281829468346830762843776231997518e-02 3.4647695206117214849971311993270271908182756530409774828026893318635662326311983705240195399288940376e-02 2.1088197006633662211326390311463413752148537476589994254014175280024705734352662981912717200670865391e-02 1.1122406420024973091497674062687440691188488400138902676029922157374389700042833961930893110586431303e-02 5.0520471352650109449237943020340798941707286576349909547829488297961382724541763558801422597949759589e-03 1.5261426757236413588042585349071547095179890744404584976334337930524633061871749328814154031376267130e-03 7.4265374063876016899117316675022186033904335883624275942598459602587483291163700714754080451636655570e-05; 7.7709278937358724748839415675217147075893588344738488548856143569189012765931061804871464280964436244e-01 7.7831281250916648794016382713940978492345830208322364991406686163137412490597005302175331966589374549e-01 7.8055714276048385080204731967856459585447766146142500664550952296463716249684538635707344468738135705e-01 7.8317185984270861221005199945302723970144765989351231399795357543383816859552691218535169281304713165e-01 7.8196327307953759987867596419154950907912912674871565000813656959878645045018676688491027384796251924e-01 7.7989877255983218915405741136534033932799207560675170757199460429387437886744909759065439826252420637e-01 7.7683493526130909973707271568093844823276847498240051739504998156704186185155498659985489170241283401e-01 7.7756148788999424070846439043480369732468714564655712616382587781309550875212576431708697754134312684e-01 7.8087841054006820877448119507848849694512903060454472607549705914427848634814941974398919742346068374e-01 7.8293869067022674189920735450355271159721982422721866118998703834996161700561285261418026652897606929e-01 7.8296361765289401048434647953457969168797889036514522862429572533467069934452737653088110543923825206e-01 7.8515013978961369452130222235616850189543983628453480698455595405007078192966028962757473050000124454e-01 7.8722571124932781662362593970996684581958549210274963516117232492924826738571284466016464961966805010e-01 7.8687886212478503174699628585548376340038436410361346612853771634181609736463935914683357113393358135e-01 7.8258382087514730100637310979096279351086625575811225838531278603918343682527768286212459976749813238e-01 7.7210827457614147054845610619596285568430543976886109737507046132400814748634066831955634437887297427e-01 7.5474804264973468226873164537580719188220341930540479851961773128265084689822314084946554518384001280e-01 7.2912398067614466072533271221131322107826186977826725590104456569865628632521812159809335373977066060e-01 6.9582847475944949250445002079835016205049008757171382582425728162239006223229276361084680325027504327e-01 6.5510476627334585688507270930952417949722682956815224461407087418957573412451339725813612539804923341e-01 6.0908326604800187968650586521394943918226562550893356945970663351353716727370609752904516111678669828e-01 5.6022167879846707081610553591076096732086386264759531011894889244847114248163672662085435385008152602e-01 5.1097424103237088151384698723147891548852132135568962513466316935964018330366368126625368613335683919e-01 4.6237674156778232548542955327899462963912626687915582393694508107907310984560205777333524817483196798e-01 4.1511165974267936934897427049513745876173973809172188735157977467515512195258189834865077533355632904e-01 3.6862515756847689193443600754026222259305717641282915265808509140536950856612858876411819841511681932e-01 3.2271121366680203930808946302203975126053334868128212356357859023229119051401737682432412596684976444e-01 2.7797241491276910579427566662973338375692130703722499441675209845801903673835057699634562412188522130e-01 2.3485533479624252047073697604884962139614132471033481552422221014104496761191845170919485011939374558e-01 1.9440120879485260924318072869380962335382230578381047554207490263784121612683622278058183466063679376e-01 1.5694286654138124953437983208838638552800180952726444302964887466955620860725052330596751479840901156e-01 1.2323586923748080944821740028901543909504723928301680413254269325391613358377685088678690623330915210e-01 9.3888064485408851945095601962228495143307129288672036174043231087488714086516446904999715370850785951e-02 6.9110460318742840755664672520714916991025655133045625117863207721682104886337320418389337725510953978e-02 4.8572541282976836388425660372494079836781358797559372412292983806360193460585213570997816681334532328e-02 3.1858091995487030359625789117123998380218625712031128421602264771215678632045201999950395027674178293e-02 1.9442146816990697888883604708724616787576437580108169146531464426248398744030235179608621553894514246e-02 1.0277201930211286231404454900576890392092853865141730409600503870371440675499921708138214940355745104e-02 4.6828828717755584402852728754402287938605736907537759848987827385440316512640078261552052820627090876e-03 1.4189081986868528149575871959183726007780073839964072380357910732078464282398576370559137541891050333e-03 6.8665168511270624792695206055051338497296176867872180977468920326979557426654723299243360165263134405e-05; 6.5355641613437333197381845371749904029115818220507583401876120706604085170095847951160313779882366604e-01 6.5439221331269627702879951034341865297531758677217610092711449820125252389390823083266023912799682492e-01 6.5626253139607448592174279073197957923691013654690834862503391294040745416757957816891532740891969070e-01 6.5894227830903428407635649199115128204000607902573361147540718283623693942573591554383351974188679972e-01 6.5796170038069940135789077690144941535242440897524123454885072864383964810776914994930262808409885523e-01 6.5604114701840547972209071821011035738138900944016680876860008582985635417867405923689087542409842742e-01 6.5319122270666639146409000562618748418932786618811512197350748350066103908351044910251158907718648106e-01 6.5369368654828376066269561264619407664182755780285328334803284516620870678815481857964686469537441371e-01 6.5653523283646692139326057826838309240825973229095848911107119171337326828657792009507160381279971838e-01 6.5811969477041851300784253811536143010060192146799470520404318326656838589949793861237164113292797259e-01 6.5787171948772587129658985794183070292158764293118340427431699266273867581354088275060099364190993944e-01 6.5991792175182809246356533499603237113886346079446776472091940830563555509675053719366994987181343873e-01 6.6248988820527606860459653160196715295442585444036903860378945358853481040725336629468245520838689644e-01 6.6362854641457682347429231105311100311520856313780660581185156492475701902524207833241114764492375236e-01 6.6190167016476262965172521088343296045263368616708584678958278542824451227176387461989820048424941199e-01 6.5514189441515624855728613455146397878309882163860566993559714476871523494627470558605041424689304138e-01 6.4256391993537978720371045062068843532434788663715858469669949790377707803100292633475597513054535019e-01 6.2275904141642447506724204763594197213791525032889637811678110336038470154361305339778930210980359719e-01 5.9612739744166631346735992416170705690353023046482777731967549173895806423990204954881775993064687105e-01 5.6277883371638390991133428879983642476293266062282474917047614354412410126424167763533848446544007591e-01 5.2458536664686630699070761113459411080264869513351394565505870897031003424290771521952670875754565856e-01 4.8374003991804358563888968203864824969984891486946546054577560584968137583439031817196488678679689573e-01 4.4246550219866723258546501683750518770626473587614060636254888255411861002779039571899550629507760811e-01 4.0167103889605510088132335865046589107413193969850808321849566099798926379753468345803345794950346738e-01 3.6194171265801546196926491203798557068868905309557898190218441379020781314615868666301200144469769724e-01 3.2271121366680203930808946302203975126053334868128212356357859023229119051401737682432412596684976444e-01 2.8371769541440348923065307443264524411868924636198357180719885628411350476959376502629111420042362780e-01 2.4544245745292497169620380654967924861275741293389412076776370530953693525751154540237382604032271792e-01 2.0825115688281919012307569984822099284922049596870938311851572350317696713031467685597509695173162795e-01 1.7309786794951701734125615692390490610671135760660364790550955376102580556139583341296736960932214258e-01 1.4030067082735461475264533613559576673624527075133126881849640096155119334350526346456523019555571179e-01 1.1058956010306747218989159484711003800407763575009999791197319622597194276827400681672271462735991776e-01 8.4570812940566179235109909638981437144106331958112190508718576800331893836830138795379816665280967278e-02 6.2485023439091632165095024196694954349619310000786940220091244214826571743470208668286512495708785414e-02 4.4072226989308593881519454270832684007282449810537531508304280218440933026113646170507252539069687837e-02 2.8997082304336203701184894298750148622229995490044768969135943315958651914746385439101468237431297259e-02 1.7749601883208778696236547505221597327311453303928462798055802971621366361417447820385617875092456168e-02 9.4058883714258257082210063834575939701558531606912423765866881034817532975189726931876535741412568240e-03 4.2981617398594497566825041871783062639894653229896588860192549707853262961679502523175627992249212588e-03 1.3054742853510136748512562348113272255287691414024405424026679230155174113649700626705634655943340096e-03 6.2957405960650390279247779697234351493201002900264032931265267627434335162240508858872964954197229473e-05; 5.4213842464561563658729614273779366520522889330476516473273496805802223284293156123093843199333489738e-01 5.4268625876944400712029018929694221599668246727183535957704986182165972823522870686465005789322362638e-01 5.4416376256974181944912103520338362037750881888222733654641265699585303068106394480976892297140607245e-01 5.4679395751460932010329516833837300537321928294972132941004018773505064957838661562854022577394701778e-01 5.4609701179268818873629448660664487079162292088608945285207301865748658940236284197263700072140008185e-01 5.4431571056482104023278563740022663504404035118031996552275480083649050081988482149901313213209800991e-01 5.4171225164679062021683569202642572965093060137989278282751436402265213891347611940153119226356809281e-01 5.4204355671701452979306662335728295353995813614115260335952547909238256031681180328170881039138757355e-01 5.4449880746070332713328971365834594505784643956806762613747147407132274497806784222389043436809317297e-01 5.4571851134880685628136823062500013481500331879069271212843545232466569297423933470708918654395998427e-01 5.4518066967520149227819424753251862924712988248170590609416826166198750145241317430337947302629605616e-01 5.4686819500026647881419771111238390584348264726156483760296611386540635185786116868506263887690596484e-01 5.4945707105579928566788039262384945688108453823911052364756826022286173217985769166354345120046303097e-01 5.5137433993927299779910681934405474804998013304649878614917788747657283201824234885785164161895719901e-01 5.5139810185647983912393215243507084423181739507019423472900614666922006364342794338112207830764295187e-01 5.4748530457849479061729664297919533233285180571349639067676771780393996652583694960784148664616526297e-01 5.3878895916979792537616989557161121733264750534565705372663789469537571492792519645550081303937083965e-01 5.2387741874633045246288479807442366064323248538742881075908538981572289794242098173995353847570906212e-01 5.0299722281232844026831114993300755455532128960684910114686393591788009057359931477431435043359951118e-01 4.7612781341585268688215051479659694598495098124548237422321867693815203504293795924861024195681242763e-01 4.4488617608142710546832202059085040758945353710977841521363735640500728796151564350439163308963288989e-01 4.1121479765446344873297378889780018075284335209404882566555871942330761189559307850488507700777660873e-01 3.7711222351645576978196618558506198846697743193390388496427827399291163030859086748336759679230551954e-01 3.4337503704689360517152030574423620168684104499652903837026589036803055919191432244199573150689650103e-01 3.1051715923233024391121536964918500638557510792028498965755045417674021058852638719713747020448528976e-01 2.7797241491276910579427566662973338375692130703722499441675209845801903673835057699634562412188522130e-01 2.4544245745292497169620380654967924861275741293389412076776370530953693525751154540237382604032271792e-01 2.1329363637881076762864599457307407572566339337191193079777736201261909685761844675540229036121920303e-01 1.8179686915454964728317816954369380273609625252876340010663221683835621693064341466559357573243380787e-01 1.5179389849211654403588067962263729965546963749612630859816262769081834312591152476810505932400197992e-01 1.2356936834757911585147225748585338000112187623458589026242440288799991574553766456194087498941911479e-01 9.7812355350646769922114263789528429467238989164533633656587333285628329573495195891472548154632895398e-02 7.5115715963350383293115266183947434020733704303381088939828137969562222906678127701084784407123776039e-02 5.5736536645612592798882529911217274016624792684606580551053894520080576345355842644669492652484981414e-02 3.9475022054485678141236880281606421411481570834038913368320496892636730361360709522253409603840383672e-02 2.6069937212115045684902673395194872773466433404844522049906400130429078992567182658655312066023581026e-02 1.6016444485478389413798767723490325525223618968135701014206408930377354605117833410348281886519091239e-02 8.5134795684628995446215014661063927508434355827375939898193775838008662145840347944850174278019438515e-03 3.9022097594563108659251683876222041698724701734152602656039634033754431932109767468530741791686871239e-03 1.1877624781574186320426666273527200568799471682048139881410541905331662269722058946596389972209021132e-03 5.7077823377300580811446715270986645721520435086063952139232460310046683331732772776648689016214300547e-05; 4.4227844572122157477935940542238623244740401414557594761328599552123566740017187375556364289087911097e-01 4.4261887584241704425864058826736801579555680741528896238493487222686039249168495793205781252200841994e-01 4.4372795028617115748381464334708754618216684712074847745865058058955597676048622446044412986088867796e-01 4.4618479275219435781885001274220485290344752779522843808203735384515241993821360159781473345341287775e-01 4.4578687162600804191622613788681100562811004718552802994027852505933391914182359419129267482747268762e-01 4.4418286288503837193568529278528760679736474948768897966396187666106832457575201929715065364131470922e-01 4.4181140310301052404037804182031149589412630271330175485616914511038719181754824235079405051432311271e-01 4.4202843466080070714944674112839530888852286599322317158812830421696355203107222025244479985316089006e-01 4.4415394839730160289815676396076619951508658519688454517336165192493138528878235005008617618829885943e-01 4.4511592685914124813474529688636384563029806259854159687374765224359618617582964133864079819925509794e-01 4.4434677824435166418214293729792499844472147190042140680851715850352345104089136233978122574110444080e-01 4.4561070304803190764393702200952124583742865540488830592457126062502527357969628003654804014151923490e-01 4.4792496839019278176848865340625492976471805131944649774702923483623996483748352771106962967693963794e-01 4.5008568840702764613653373508937955903284754618002805205660592383472995059867308729562152514450310254e-01 4.5116495504074277909270718823084548888635780003231954328171975460886871237799261321018940802598818296e-01 4.4931485558153158744905335234509190754749488951010051239332179802272411902676482043452423510104968372e-01 4.4367254508036704213923796874978556450953086432065838436105334164846793443167591980852961276143934739e-01 4.3279205122624093174983343064412238603252334909112080867582255550985478860319345911957288200209599653e-01 4.1680298305758469352771116512314526165460329770613092362436657486422585188163445275298140237864820433e-01 3.9556461609900250409804136000065771904429143571579797627841239516010779197588423543793678273388636763e-01 3.7043731910932550471299720885545374787697646412083755326362726368930603626310174834047256690145546214e-01 3.4313653754867445045431781093278715676897462208732730743054079523564091444312704953086336107968080400e-01 3.1542097648242569735874996654965016575804063475435234697546355376952365243326377984206793398133788019e-01 2.8800734009904531426762573749678595138337103072346737704675156724147208668836320790997922899770486012e-01 2.6132966055537089624944701055399914886329882414606548436417048802750481187191749939694065111036764436e-01 2.3485533479624252047073697604884962139614132471033481552422221014104496761191845170919485011939374558e-01 2.0825115688281919012307569984822099284922049596870938311851572350317696713031467685597509695173162795e-01 1.8179686915454964728317816954369380273609625252876340010663221683835621693064341466559357573243380787e-01 1.5568434278638538029462134369718196242237600476529683255314449350598125835837406723721671259015520947e-01 1.3061578441686757137822952163598141925466418811010831259157911970187197166195171730966359942350946319e-01 1.0682672536309456756851065443970954546901166659576989740629400068396429764220404008259482456843287226e-01 8.4950413352437689455051570759759670735777875409160150838604848068598119758023801309364081818937220455e-02 6.5538378453036679220102318540833248846145508192450993860979508902110469607662823203351365137439168331e-02 4.8854466771906113141721114893361079747410803620893825112391538950895737415554444032245392413408572880e-02 3.4759458782573751586877304227793394886250723124171324872439094423808769904398801698118159743520871548e-02 2.3054870822401086032872849281800365055762204201594210271986018788733929386068794367676892081057977524e-02 1.4226845982369099668095230168250002465532464912618585713090604486702479770773508845304293766397856715e-02 7.5911538885561874650434758560988256350989646402710789519156216066884886030501467818867111033286624353e-03 3.4955540838119671380108616529066639111885305082513142208952792407604563909885116111959119222924556190e-03 1.0686338507735070774002818378518414718804598937230921336388486822247505158470098821560349641229495737e-03 5.1498731856916698611932745514742738850682310209247711014341813848533654971927802506784413151850380376e-05; 3.5427908568901325324078916295907186794360587224258832364462290426745112868285383053417408839417456908e-01 3.5447485768824083708598232100720619293473847290935451470488593356530125353968306912104324601584571386e-01 3.5526926040430551747178982247395392803207674440165829665413318915367021730314432557775903516222171104e-01 3.5744823603827069873338265936340865371475460166488331706947324081381929206103813133751653180055764558e-01 3.5732493363212085732026757768845443323496720752040423728052594938250856462193857199802386096375885742e-01 3.5596371298782078300150258365089916332552921538927315864124642780342156255641304572214883930941957299e-01 3.5378778340440377162787594250708035308187422192467270156577721900393893688930441471918872089269183729e-01 3.5392249812133155462585533169894830651400966344962718147637872178027054397520966473260964894007697183e-01 3.5576404264765029469665189408223029735231243639947109666838351861113471959127097888460913588181172687e-01 3.5655386144546636335700274344820545901818668862688134993572511936925770317299547193733302337032834261e-01 3.5564702225522402424089769016978255511532471531720698856472656836631187902557883731245404532679042617e-01 3.5650976497542791480696290545839582518713268112781695516660536207465425443788920075078835422730714198e-01 3.5840885251382980940961448178858472710056406046160830449625322392852265040569737147278792267236264579e-01 3.6046292555114487695139581836271782428822336759731296781195568566104081199304743216963650518218325934e-01 3.6204842717245404561800535431911097143508890885075087210132952545391058791608255865466473847776880349e-01 3.6157965651416432045746795829282081705039781652680220094538488019605157972568825203855731023229259770e-01 3.5824448090305339176584763895628238620804169253707785095808198808238882426566650568322247099820695451e-01 3.5061433532433097063936000201253992918570940891510975910632084094659023026556164408652362747585251307e-01 3.3871154741851686990770093550437589413501723336391855642951629146365891046651457749234942895114147056e-01 3.2229053065366065649706433817240865988941207328531567360307473553391303574485072078079008320310882701e-01 3.0246720150265186103582162207909233094627485196245426589604307470466490893511580776754846498279682662e-01 2.8072032951513985325107713536170185238681130284552363098389867001963155938748051500736659538836549037e-01 2.5859880785358357682378436668057389412341089552364928249221773129109406608050540676414354740380214205e-01 2.3673045562570729357351189599767131728364897180535722465314236649610838231553548584417422508817150250e-01 2.1549775754424572043931101835197444781163524976854076629445808146721216682841966419778897038738428349e-01 1.9440120879485260924318072869380962335382230578381047554207490263784121612683622278058183466063679376e-01 1.7309786794951701734125615692390490610671135760660364790550955376102580556139583341296736960932214258e-01 1.5179389849211654403588067962263729965546963749612630859816262769081834312591152476810505932400197992e-01 1.3061578441686757137822952163598141925466418811010831259157911970187197166195171730966359942350946319e-01 1.1014886946934729077471301711140221679717687981160746002521367890663034487691320517039689940849038517e-01 9.0552109826282605328424421723599407677106017428069781491472304413597636143735119038648928513462502020e-02 7.2377326816384692147195278456908947876837627260004345708580458844608421367343914937668602939503968064e-02 5.6127842376288368950180530315652571519289750767084972061589395919313241941435998443923190653203534139e-02 4.2061877600559954947316654886406205845579585394805604305244109361899934946175198974672676289715989463e-02 3.0084836693643070147743924912689660705402842324655877696697555207037188557543375786926784324962118251e-02 2.0054291453695880785292086367512105603943985586387483035949288096962132774489890533606254997972934946e-02 1.2446656639261873871103673432444203660847992693559858332450869269538227675623664271640330893673433596e-02 6.6774866704101360125838633204952258381622456522140897944937944246137904973114083269659160479084839351e-03 3.0987475952760494976167419088464862189787783403123328842074096523501036915054868812639168571706686784e-03 9.5467760679396634570503615179026489242468086382721987195354608264924365492703514191161935042312112750e-04 4.6057630541666974500790654710022452642789641496642329845338980891079072707047581482538097536306818987e-05; 2.7749393386680529833346057380293019932669940131375068928490904482454047099799339284278547323861481563e-01 2.7759268115146974007824508220461195122148793757625165416808395926780923568598449040347412388896106879e-01 2.7813826661847116481897018380503298469288658179925598453253897094857866432808581881714695296315335721e-01 2.7997121000767613062500871639883629980559565926020589380298630164760755222487510606246358352131901326e-01 2.8005936947582382035508818140189331353659291117778684960751473993807101003248826903257947016281594221e-01 2.7899652602680940009537675937303252319460416602000614606777990538863969800618423463102755680665230629e-01 2.7699743706066544979786557329407291112242858233138938511945282965063594403978457768193660125141578979e-01 2.7706330074860800286813267695949900537052764194299362045837147523041098477471008678220325625049297042e-01 2.7866286261093196852798155722251296874379851028020725556136068680532269613032393458481351648953709392e-01 2.7932530667424751408264930893513200617936798193180048711380412832068676912819273275087502040027091339e-01 2.7838178288752849820209949559492292316651621030708431955927159542403720717210229048555813639060530420e-01 2.7891144644266931102320937502938736288505719012587571399813095043947257152768932516356163435657297637e-01 2.8036430144286701856299894539544738922354605320946364312784662652272057181290870049407534760792109685e-01 2.8212421076455677554158450251567775293817142291656861153597203488908902309084663594182407396067426437e-01 2.8381638795939513162130149942337828998558667827523212895296108953199529157767792430960895876954203897e-01 2.8416213278294299090502480912012375178744680502188731501533447930950688946583543951855395895846530109e-01 2.8246324846804910461495225213542741515902080875080759427681868655310779320797116288276202072267666805e-01 2.7737838025795673864661722895295644986287247537699908331307104750137004830301659184366853311737180583e-01 2.6881385266827337618811188913000928427859520650974859827682051457613520367072690762562051152465225247e-01 2.5644218712688052840108915950135121718214319072402601706565943817177220734686514454632239614069173773e-01 2.4115692707978502042906047896223075505271746229818794319348219975507026989027474496372648782455954596e-01 2.2419725831081723743861185001821175470100155159227972908766589529976783370190040882900336302277623842e-01 2.0691686502401982640077448767823979162278871420995180810433905756580813053922366513409945487895374068e-01 1.8985471417465382252416134944709435807727774021127986218047765184107255673238389942269604451694566928e-01 1.7335156211802371396407783951742551124940248017950073845801851050679861432388666879266042567438982759e-01 1.5694286654138124953437983208838638552800180952726444302964887466955620860725052330596751479840901156e-01 1.4030067082735461475264533613559576673624527075133126881849640096155119334350526346456523019555571179e-01 1.2356936834757911585147225748585338000112187623458589026242440288799991574553766456194087498941911479e-01 1.0682672536309456756851065443970954546901166659576989740629400068396429764220404008259482456843287226e-01 9.0552109826282605328424421723599407677106017428069781491472304413597636143735119038648928513462502020e-02 7.4841822831033630785289991123752104065233610069671270230294848209246510111696642556190336524047127969e-02 6.0144616694727823907664296796068896865158166004996883305154502407575449484179942747198557672321669500e-02 4.6901255536907386223146976002329814430066799072624956277834253971705040670252442910184541654739935249e-02 3.5350755726249216744719898230393165226694132294817043773402502140718824951322717143823805489716728344e-02 2.5426922044441341353906848108926655438451344591511018040787842250259232683251450095331446533366349700e-02 1.7036632165713001678011525619604463841622050189557664073783806290377297023557008702099996827110354863e-02 1.0632068637481821514627526453733418931321437429024433768214753874400707806033018426475625244680154844e-02 5.7351883633935148464449054160383956836736839443305603889331032943595744223291835752002357217272836590e-03 2.6765595483727513769782062593123964305590324895441319443337551051845258695075302400602567071311032677e-03 8.2801636308565457252752840764476880246732499427723092874794127368295692225889343258958871721833356973e-04 4.0211425852439714980910829018699525314088932673192208275495368062418059886533745614267257652237939683e-05; 2.1185587448427583058029214774795419593344352636771606162779746514630173624238612001796767244268449905e-01 2.1189230859684151237880750454852579736863115392177579773803957370727327898755847520117793944019284300e-01 2.1225490530519056264852419788305784782830207425923152189790538836699360704038222797858124850226059016e-01 2.1371337428484794571702375583474158214776411998997745587404811655117553983122941187913003340902045793e-01 2.1393856304552367009573228605491380621485224493200757507849156871812029705139055855882592807220470790e-01 2.1319373769964818378006036414358725611167763862433176007975642685632830915598705521027742956044338869e-01 2.1139177500823741761947073214894777721044871975966658240558319455954160841302948951003238547067742281e-01 2.1137515156433310342401563161295764192376887980587780676812667787800092137730445756695962345370401000e-01 2.1275938224932510771207937149040163110354159206198051371344287011273114790110719426899162703672653672e-01 2.1332379809856702274685799795651492266124809296673100479616594231728502646970335940890062632160162310e-01 2.1243272553651317019472932891443190347608628232530485633765010388083610517433929166958283481206136669e-01 2.1270648750814705409472625761124865776646315209712139020568078709081294864440396535537570932772535204e-01 2.1375115012030318297654889179251727160377274298241834651381657707723050252760367920258553128686503389e-01 2.1514676988217355063020575428924541168781084851697120947262240833209512089527659447279501541953629516e-01 2.1669411772207425144649304856823185412675312000442227958130968766670006123325843775141755033066691448e-01 2.1742273920230545220019890772086173308680896144800141701124720524216043277883036506013589140094950149e-01 2.1679517555728753981842108083752870901305087236676625595733419999415042811240089867194370582174372269e-01 2.1362163194761206572601348229220498870476334558987611395749859601877083170759176067489314428658680047e-01 2.0771438156507803696472450457925729650666883216109780039174722476116089127405743591789674737131326996e-01 1.9868598810557058786549789920005789996264951168089334561364200667293889673152953717894283819631023299e-01 1.8720965085675968962288201769817726183072269017786760174904202225210585784769875098109380150874992740e-01 1.7431548598825985842467161222905508084820391280392563419989162157989825874121629198131105831266121126e-01 1.6113542747132512735166100044779778421896442488934614322377600015524327004239424841801321564413551869e-01 1.4815716018797979822489851981631194445959035157885725760296121608497374303589477734855643696531942725e-01 1.3565199450129547167952526867031944959394316710045862104695732161921087645690035642624920984266150184e-01 1.2323586923748080944821740028901543909504723928301680413254269325391613358377685088678690623330915210e-01 1.1058956010306747218989159484711003800407763575009999791197319622597194276827400681672271462735991776e-01 9.7812355350646769922114263789528429467238989164533633656587333285628329573495195891472548154632895398e-02 8.4950413352437689455051570759759670735777875409160150838604848068598119758023801309364081818937220455e-02 7.2377326816384692147195278456908947876837627260004345708580458844608421367343914937668602939503968064e-02 6.0144616694727823907664296796068896865158166004996883305154502407575449484179942747198557672321669500e-02 4.8619683999329742183317793878806282014577253262975203086970352834263671828180777291184126118492385685e-02 3.8152069444608486945538869865382285810735516047355981818558341408644289564602330132300258799935566887e-02 2.8941730437796881948549673128819385187161283927737499241859513925510539920802213045980849817672499846e-02 2.0952265844255364774632132627625625068579440430822016223215101991127006545334737665533794474847851195e-02 1.4123452090686522890473851122494406473116701059388585968652095155981679110396857233165523855141461278e-02 8.8671731386418162193329085634099811340954758557504501481873950472951058629954431133819134241164552657e-03 4.8052045157156829953861094816751055270027063884777435242886326272527518809221377365019011854146219271e-03 2.2584839304299656147795478570260724787829344716686993574292480039125521010450281707983357917510892326e-03 7.0461555692757611968331118796236842280355249539521587081653443975079137356870173964372793170268310417e-04 3.4539892566678545700163957069422372579991202029033879444110693608855355128448928510410973080100204401e-05; 1.5717442062405840104195123521628839726912394344650383555044983939274557901953546586875913961297459796e-01 1.5717352995907673335394121919405289238878001011888503083090196135251383496164499273854269344395731709e-01 1.5740975754373960265060642944384807064854080543978689216251443300759568675611167716114046905157859763e-01 1.5850280099967927879010954737810801623946440003368672424391104268326764007321700886777253649437407701e-01 1.5879683570687405861290660382789890937049055654860719912047780346592877923777977838538669463781168810e-01 1.5834433148091301259955266241384712307364805259531011809563135202211623767548259089839091552827784003e-01 1.5678813140841829973335279255960727989926349998764223055208634295763577323736880449429906063456460425e-01 1.5666872799272459824607856251557906313371769721096696926394393250187656853365891262625516347028787019e-01 1.5784328609405639133569063216907477120773317743989959945217851870149474342731938661019811178983090342e-01 1.5834122013634153549090438336449060684982604835074465050828848126529520360285897602017463533761252332e-01 1.5755755825339143368637894198746582629238406700228068500157381473719441007904235850052284609747583217e-01 1.5765153116367223786125145255815117653012184121750360952853644649050419395727108307716981529737138803e-01 1.5836054590774936300608853054084129550129750513622071706101113751112166513650840806299316449555780132e-01 1.5939365504168499885950937524401449011370824994165068346367740476087124282379091145420590000053738886e-01 1.6067340957719336709117711520682546338504496350155236290681008600429230038427066252478556327417160197e-01 1.6149010976804127028215745062828493932872030806379757949703877571005765692471637822585868148273084339e-01 1.6149350459264156086447609846377063600687120817096336510818960856822909129136628780911728578177972393e-01 1.5966985452179257627768701233316005746912622551034439536800123248442115812858739174502542463752435703e-01 1.5581113068946748240837975568625533400460878149666089716480564131456360842714730702534834786168400717e-01 1.4947546442922819272060476806908618247523045684209388988113917651560352041345906871776802862978230640e-01 1.4113184693927811082277094609591101371837536000082672109558699819226005345562565877563276722279299592e-01 1.3160803403000021757043146854108669893374632501351731532091015431287218524725414393547457597543148725e-01 1.2183007265115101428382432225315631990613091065016164108181423620094710844692971004077240053355537655e-01 1.1221568961002825057640292052859500222885639566688204315508329758656434764169895653932029006329049693e-01 1.0300656894722421407489491215927723182709186113724868349748045816126266457829055688547017567594402110e-01 9.3888064485408851945095601962228495143307129288672036174043231087488714086516446904999715370850785951e-02 8.4570812940566179235109909638981437144106331958112190508718576800331893836830138795379816665280967278e-02 7.5115715963350383293115266183947434020733704303381088939828137969562222906678127701084784407123776039e-02 6.5538378453036679220102318540833248846145508192450993860979508902110469607662823203351365137439168331e-02 5.6127842376288368950180530315652571519289750767084972061589395919313241941435998443923190653203534139e-02 4.6901255536907386223146976002329814430066799072624956277834253971705040670252442910184541654739935249e-02 3.8152069444608486945538869865382285810735516047355981818558341408644289564602330132300258799935566887e-02 3.0152121037002576846947567457581756092977453765467929837214548734315020642460878765904889423320968247e-02 2.3051789334328087989458647740496444094238692920455337902861662993817064027874602982296384426254942103e-02 1.6820490158494966968478069777916762589310042767447432981872747331210593457293033222420831714569199753e-02 1.1421818936316514925009933985334495776436497102939293738988483604435929746847238181412191372257106736e-02 7.2257858227125272805319591911008251903841266390396652142668895597596489562970406813530817902222175626e-03 3.9410323321654133379697709184468991214841940192813390277728844114306601384418302179748750214623679852e-03 1.8682685799305809543837240447210715012425862930843886260998827952193901438658651192499836783633094844e-03 5.8805843234348711856538794425966404255982062976829624590705455735411605726715004088597311322514283675e-04 2.9128712928751311402768521704657873279878078776775887527123654096119955783486566095411411287944163517e-05; 1.1279720644719531909222844093957220869843093357831003520288716044945279224871270841332119019985828074e-01 1.1277649523472034673133666215116656367382328925269287041070960855748989888949786097869419526374600858e-01 1.1293010192094562090398256876334808333389387129117355363231674944756256824868806754896861875739592991e-01 1.1369708670269350905140047925807266049536607268470809823153640967249807630951140202518049944621384698e-01 1.1400479169618697343542177501040532901872464048152517702992027129605354357932976793900100566830636856e-01 1.1378230023172545381839222245342020895549442863387280121319833749812207572323279166214334073162651150e-01 1.1252148879152793746981318964518522191354454516183563347108229345706580718701323222840175789015124764e-01 1.1230038474365949527148440188973223225659779442324079150302136440041983428619466518485673427593174180e-01 1.1325422994546394356136411816688526455008615479710511545510355924442995160916797993919002936050315083e-01 1.1371320154299698450527939253846565258499613763662465032380782004210572056766020760318037373610364230e-01 1.1305855210543841206478061507717101180407693751551919575381090110600824659541093707205445367215403146e-01 1.1304501294196670849206833418621660181074074228410114175459924505731706020329109352481619781738191475e-01 1.1349849771493938296814981182857039960129592875987391176404255810371744572336902300059481082417979404e-01 1.1421140348687968633434211438421372841835577761397434382383257175176325402278667794647389546568817353e-01 1.1518987601063193456482194518203613420898119524041655986047207962225971553389093869717238926246977109e-01 1.1592656791254994304666920207149254721514867004494184482764342669946636638558010741905317804962585383e-01 1.1623476217964406310265057521568468896979166753354872391411069356093767140789539485563230006912303742e-01 1.1529743904281619894494168686802717669196703071464722315685489639178683780232409567987462296173218781e-01 1.1294323930475677872137470141164814931904095762312301633326279052263289405065218647681442541481190616e-01 1.0870799706028146561221660697868541668022959509994377938959883349001203043777957951962857097216587068e-01 1.0288208574272856801806176360672345187629157280396837787199013533507868978794736426142020425687048255e-01 9.6083623553439140280282888064213215839731017041267011857205186391779030726397644691518398960830351333e-02 8.9061380011592351024310221611468095005124099452549330647603994744242625757843499243196053285904000109e-02 8.2148534984766234444715242666372897499354762823561496582159709155884397933891500227884079288466711177e-02 7.5584181742163630514739442442414721076738734776971026382237652284523193442680524781178117859653574028e-02 6.9110460318742840755664672520714916991025655133045625117863207721682104886337320418389337725510953978e-02 6.2485023439091632165095024196694954349619310000786940220091244214826571743470208668286512495708785414e-02 5.5736536645612592798882529911217274016624792684606580551053894520080576345355842644669492652484981414e-02 4.8854466771906113141721114893361079747410803620893825112391538950895737415554444032245392413408572880e-02 4.2061877600559954947316654886406205845579585394805604305244109361899934946175198974672676289715989463e-02 3.5350755726249216744719898230393165226694132294817043773402502140718824951322717143823805489716728344e-02 2.8941730437796881948549673128819385187161283927737499241859513925510539920802213045980849817672499846e-02 2.3051789334328087989458647740496444094238692920455337902861662993817064027874602982296384426254942103e-02 1.7788332165044431784789582968371827042340307018817389481953276260030437692288772444997351545636172017e-02 1.3106455976438491028628515116317303761243874321097897127183501251066713309284482120534689912969539881e-02 8.9813712638341510591641397564439963505356499842961074284423066688421503509325688815686693297332819346e-03 5.7395175468278362111733120287571790818467387779162335344742005333663685123297285910348921619856402490e-03 3.1623734004913601288493408152009554572185937236387319276940910423794621939742700244202978176370440056e-03 1.5147977266470181421529705244907164935918177950369934979036183431411787292871368387160112520581273041e-03 4.8019970720450019584122924684942128103869222235660888657611423541004928614226107657190347092940761317e-04 2.4021049404389129868461005799346124979416206071142107865014254030870273988905030442902071769176422342e-05; 7.7411921329942361342660154447942198570675957055057631747774858085354252295693869131371354683007783097e-02 7.7383660411044871605501397331243958456663939012033006524579074046276059088944904334963319074217145678e-02 7.7484666382626197733825847840053378042696436828788143661847942922710120556915778609073805574813358440e-02 7.7983814504945895106196065877781153649622803617434336936400227942881383520618846225205174668317101803e-02 7.8262145875847292373634402681309708372358465985808853362380483397355295586457787961348890904542492426e-02 7.8190325860528235908106911242388446057097859609696233987353248549263351299052057610288752755903904484e-02 7.7250957987546808524464900386150758477542875616743213690337606050906555601339334695013304130419759436e-02 7.6967224938227547838560571712280645515211372894221182022639353693830210500665898438333535800348773925e-02 7.7687584130176542855525582707023015987164329300791532747052443882910630137689428998657433891462626227e-02 7.8109850621443368412178135737598167466392113652129065661084798901815064421528411418901641228458559135e-02 7.7590229965092023665990201202307756357607569138690716723976262843869318718973341567513836941218966919e-02 7.7531704610834493677976544538450062771053011512187502696164237780156060373852113062338768784682531599e-02 7.7801829079139723187566676001820088624612224397594743457288876496876851771425970293700384208500474392e-02 7.8256748915936745056528037672700411862820677406043647117780659957233439217644190121468959995321818525e-02 7.8949320268775679182617619879321653964716411398119137038127244419933760449173283266757518316686241076e-02 7.9532567205684988140921024486344936599881246100107202969638145352887233790610504756394718592725953187e-02 7.9918319576857820168498195521648285037416640266498742370324991717106790686075192193458932910592670309e-02 7.9514825420380082348270012183151535375066382609191503616675230651385131437575654527348823013767569726e-02 7.8191689449257780455735060401834915642087049164210905796258589836873825742805170929853646416257123305e-02 7.5531778846814826221416850947577490079876505464176224387139623884719918690143112566303922639084378792e-02 7.1675904611482758702145419078291072846447990941768576800470187835779143024292446355181437160920958494e-02 6.7046633003050874400673710820258439180232012444438701698003791998413686177300894749049376576674787237e-02 6.2211713817149603714516408124473268078254724947741858973325943634776907519124176506915801569694073160e-02 5.7451701053512445533094278822845300864818828498805473908757194325267686815531086660357512899778377557e-02 5.2965247270651055528892180816018221623597762668678052996255697617894281829468346830762843776231997518e-02 4.8572541282976836388425660372494079836781358797559372412292983806360193460585213570997816681334532328e-02 4.4072226989308593881519454270832684007282449810537531508304280218440933026113646170507252539069687837e-02 3.9475022054485678141236880281606421411481570834038913368320496892636730361360709522253409603840383672e-02 3.4759458782573751586877304227793394886250723124171324872439094423808769904398801698118159743520871548e-02 3.0084836693643070147743924912689660705402842324655877696697555207037188557543375786926784324962118251e-02 2.5426922044441341353906848108926655438451344591511018040787842250259232683251450095331446533366349700e-02 2.0952265844255364774632132627625625068579440430822016223215101991127006545334737665533794474847851195e-02 1.6820490158494966968478069777916762589310042767447432981872747331210593457293033222420831714569199753e-02 1.3106455976438491028628515116317303761243874321097897127183501251066713309284482120534689912969539881e-02 9.7648413905297070092274512467101922618802267087988479631012526531896831371012349354257163746321194212e-03 6.7674526583798564712796939856506183614871457972030207093483526579513993570178476822401724613791638983e-03 4.3789517932713523241474114799013323810179800435239632784366860003102102091336155185808844308904818092e-03 2.4392010033200518958259457283659182841651823348402105469429489005449175964403030811739283216261756071e-03 1.1846572002362368131670739043018531913758920466078536086947759409723057990197423871775042150484724230e-03 3.8053973751382125285916860517336355272900305330922884200761029407575716713789597581680740233124211544e-04 1.9324305885118334989381688068645883419151525821929847609168580984096723380605485908664394373257201835e-05; 4.9697965798364847631974512989274779876630857710449720016154087492973545684909374882563671643250497246e-02 4.9670731358397766924700633625512057082092723359169409445581719354169207590683820664646229320292082572e-02 4.9737112966628204698423992949019768674448922694672254319822068153485917347860871735896578699865162697e-02 5.0033711524386126602881803671081700532741955192974232744248950564068170658055131428362549139936961129e-02 5.0253239592541988590851264662830913414284811709703553038297266244461776757929180562226088910049173053e-02 5.0258023997830932524605049888548596924756791419694499878506811186598456412528789685450311519298571429e-02 4.9628489823660689199131877068878431430073374826375289606958977071814332042651399262793602931015002517e-02 4.9345388304107235847256774725980345599178458966293190252338654348570300995545748224934386800031615747e-02 4.9836090902595657352762892256982750440902389798297298087838540083610327292934775645026271235920487112e-02 5.0197536919783699205463812479357394293080729635183865049952441386936501218165428417191707713875995854e-02 4.9814205440868872013036132814970394343933336350481691237541207734505654200029442324344865786024264963e-02 4.9753542820080686442070309099310850647807901081824339363841959945499173590752407234027352160771752154e-02 4.9900372248969521008029794107517846928724632242854434389393273385416126571657693798395314650183036081e-02 5.0163821395252217040221986666956189668388922877093348784358059348730968365291989706639471750855115864e-02 5.0613550054822531120633529588739221407491162676295191320247104743720601498897683618771525568051053937e-02 5.1023202528632529819603867851026715630463145482618092942364279485226906436218661939946044095103483420e-02 5.1358097933399827121502324085101740004789188104192229602511763389534275209394172529651404485145364763e-02 5.1232219752363218331850827028501122012929431890013909219103539860997232039256103945494007162373396968e-02 5.0562045635840769528543859350262265215359157043716781555811282166397026414096924969493786911072478031e-02 4.9022713425920043781621673526568211024127627609031925650027386861998328204183800251574891453413354382e-02 4.6653920764535547696304762848866294194522883795338219323569341344100943507390617030507817624735292098e-02 4.3713906331772627347295750583347165812896629239447363513975475473993467111565912722069972336093472266e-02 4.0592724141176484419699976638306772265741867619018733592900778661165916776536750226744603359604336127e-02 3.7521517828129928491756066287637643305809218928327154658538580239429083085490846559300205208679613341e-02 3.4647695206117214849971311993270271908182756530409774828026893318635662326311983705240195399288940376e-02 3.1858091995487030359625789117123998380218625712031128421602264771215678632045201999950395027674178293e-02 2.8997082304336203701184894298750148622229995490044768969135943315958651914746385439101468237431297259e-02 2.6069937212115045684902673395194872773466433404844522049906400130429078992567182658655312066023581026e-02 2.3054870822401086032872849281800365055762204201594210271986018788733929386068794367676892081057977524e-02 2.0054291453695880785292086367512105603943985586387483035949288096962132774489890533606254997972934946e-02 1.7036632165713001678011525619604463841622050189557664073783806290377297023557008702099996827110354863e-02 1.4123452090686522890473851122494406473116701059388585968652095155981679110396857233165523855141461278e-02 1.1421818936316514925009933985334495776436497102939293738988483604435929746847238181412191372257106736e-02 8.9813712638341510591641397564439963505356499842961074284423066688421503509325688815686693297332819346e-03 6.7674526583798564712796939856506183614871457972030207093483526579513993570178476822401724613791638983e-03 4.7489932442736356456695945419699827988687654621969564663461812220610643960177795138773592413272270787e-03 3.1150752733040634458206834112136607087342397554058644755854494188025630327235123981635653573598252205e-03 1.7541949779420247892890926729489842484878639602116744915775892404246634547411025791383971649989437513e-03 8.6420517118074102224532051573277400162318673710914034787957986248278326677410754357550304553119623294e-04 2.8225407415098315090723881165642996182558852612110665568742646713962863695330497505751894719041160432e-04 1.5068358477955860761278694985021780291642862495570807842335983719598981152394463997845194753617636461e-05; 2.9689010415668210256064496191268283544954969422387443323324749927938273711412344675679480585174423380e-02 2.9667402939096288629857944053679858213955648815830136264459105639061556090126148873384727271829951621e-02 2.9709862097670762173748228291192547823320521051463448306950504159465214643184155053967676873532462671e-02 2.9867233217642723059867466319058568434226286325564764124456784117988865814323109090935004120840146537e-02 3.0024052635965251547837960716306994912747818038502758800607467738179763464947611420563458158315898606e-02 3.0055502316999161711795036316510590183642444763430438515363403411016837963455658216146913604269419071e-02 2.9682321954265552895440288035807842480768278569312541891674298019997647531100606863557995284731170648e-02 2.9441503744380642058574956648599399833657861639315786939819684262452348526803985779016606616872074001e-02 2.9734674230473878258558623283959214907478286245699173498155207472439591770469264250421281407667624470e-02 3.0019045292043236978956991892489706573569065460465382532929505080370930111391006451014852500619686542e-02 2.9763939844278296495027448565304534721204097970485348527577276051333748985055110788406976573621595711e-02 2.9714589247267050367575271696924171363941749137665426655116395512803917430690749580874597344039059309e-02 2.9786127676339960012405030230511403913655725126105462327017666378433783705651831348148054057854403831e-02 2.9920229726253219563051690862756710437635233375660954520279031262139283188374200833778407972241453783e-02 3.0190839159785915020187953731992040251718684923800967327225108783992395524080858749453640022588728252e-02 3.0443764959147404032230260311164256528418296168454694076762746099586078745509727187113216254256347679e-02 3.0695393672316245733180534667317409903821606037304359699537852132829207433989529272372236697197247381e-02 3.0678325501526577020727908668989080498345896955157325434154521043038552338125259628242721218819678340e-02 3.0389304592429631817772677381864693790775840337482515940612599801838299237686554668344476539745553676e-02 2.9585949335638498805047461797167593811841338412494579971349690149161763951688231561843580621716871519e-02 2.8251438328206202376899910396316118446125416305661043680690416421225881466154606402813148385717709037e-02 2.6528585810351946317180629172663440434948457047837732586590380263044055190242927733241248471354784604e-02 2.4659202744324561449391020917851353800897573187698070886252837113794090355274172363418188560851821080e-02 2.2805646235961770827792579221172895236447343109174672772710564101255500993399907765352247143978489841e-02 2.1088197006633662211326390311463413752148537476589994254014175280024705734352662981912717200670865391e-02 1.9442146816990697888883604708724616787576437580108169146531464426248398744030235179608621553894514246e-02 1.7749601883208778696236547505221597327311453303928462798055802971621366361417447820385617875092456168e-02 1.6016444485478389413798767723490325525223618968135701014206408930377354605117833410348281886519091239e-02 1.4226845982369099668095230168250002465532464912618585713090604486702479770773508845304293766397856715e-02 1.2446656639261873871103673432444203660847992693559858332450869269538227675623664271640330893673433596e-02 1.0632068637481821514627526453733418931321437429024433768214753874400707806033018426475625244680154844e-02 8.8671731386418162193329085634099811340954758557504501481873950472951058629954431133819134241164552657e-03 7.2257858227125272805319591911008251903841266390396652142668895597596489562970406813530817902222175626e-03 5.7395175468278362111733120287571790818467387779162335344742005333663685123297285910348921619856402490e-03 4.3789517932713523241474114799013323810179800435239632784366860003102102091336155185808844308904818092e-03 3.1150752733040634458206834112136607087342397554058644755854494188025630327235123981635653573598252205e-03 2.0831450583466416702861993258995051039511920883241997044439751643399926482161609364016785478510695856e-03 1.1954398724695160711037365953630775955703734044395797314860808512758885172365318637246175992201166645e-03 6.0696169320290082903442498997750702754803047506925913428674539505479862137262245184527594381339271843e-04 2.0421785005470747310959581688890587440808369065426179854525414986111892387854694650972971436389927063e-04 1.1051193258893772293537829959237193320553048961982262424642148763194266859628124330345781905087560637e-05; 1.5403893661340674979916288534497321446562196542394482806539706932796148224005218723475930921816201473e-02 1.5389904646733123523339600269950413984165965866789689644134051759263646407374310448102358196900778040e-02 1.5414568453070810158003285441023032023445494693119625630574632760438485282963905656518699770561679937e-02 1.5485889466994820792422434029366928762080798733194601590888391055029742912911851197199922820047430599e-02 1.5578868249666004020345384003406757754792133232234746456805165367807044265244835132751007467919911353e-02 1.5606618477099493840350871822226889840583279737523927871806149296310765171869743979171143900594539376e-02 1.5421255263027499493478839047814061443946571247211378214430805711088434338228817981271368601936649396e-02 1.5260752571935629431020425416323732046503429333436001159156963578916669016692004852653467368302254142e-02 1.5405485003063953726469317889307286056255357801437245201374100503152365072406452158579476002611977400e-02 1.5589074041685974025894937728324704889183984969399139148358572000564624087738234394109232414673835876e-02 1.5447693629963544308649486834384661131212323957261936278182591054482327045926870819522957492903887179e-02 1.5415787485835693539420160888749198276640195840271902043672732596508888310389884965367645018286535285e-02 1.5446210197468703172002906193751127531402424467106794840663569407478922549489909059742937962306079858e-02 1.5502533414839991724320718386867357878001024685525550040386652727005904963686589873627771705986516506e-02 1.5645143370200112885692152498785846502063951311610339041356141523253608321618371102887732499266381302e-02 1.5773013042893974525708055735116205399168027313332029982957031417502131340624636244750204895475233687e-02 1.5931228516920144518281692261173218681616935286895880744565148491274954335141120192024180284525176851e-02 1.5935829163872131024152885755382484518594881313834787732941446735234446528104098393111886860755774903e-02 1.5840193271012003888929424275000550222398643824522529847040254545687045651193876026038056481763589383e-02 1.5481003772158526321581110868407823560890080337698139417474107754338853390989255752076461518833322291e-02 1.4831639066796512418523838495959481423617487607489885864734063075238140676619768681556552643415889193e-02 1.3957453334411647925362873206771646037383084644130565300389147962271814497848530955027335766995196822e-02 1.2992105394459696174022339459307003489441124959913060498764401574606605378130803892221424423880296506e-02 1.2012883175732424572293166043801594139780159876994579294893376214754217947780337349504421743249518598e-02 1.1122406420024973091497674062687440691188488400138902676029922157374389700042833961930893110586431303e-02 1.0277201930211286231404454900576890392092853865141730409600503870371440675499921708138214940355745104e-02 9.4058883714258257082210063834575939701558531606912423765866881034817532975189726931876535741412568240e-03 8.5134795684628995446215014661063927508434355827375939898193775838008662145840347944850174278019438515e-03 7.5911538885561874650434758560988256350989646402710789519156216066884886030501467818867111033286624353e-03 6.6774866704101360125838633204952258381622456522140897944937944246137904973114083269659160479084839351e-03 5.7351883633935148464449054160383956836736839443305603889331032943595744223291835752002357217272836590e-03 4.8052045157156829953861094816751055270027063884777435242886326272527518809221377365019011854146219271e-03 3.9410323321654133379697709184468991214841940192813390277728844114306601384418302179748750214623679852e-03 3.1623734004913601288493408152009554572185937236387319276940910423794621939742700244202978176370440056e-03 2.4392010033200518958259457283659182841651823348402105469429489005449175964403030811739283216261756071e-03 1.7541949779420247892890926729489842484878639602116744915775892404246634547411025791383971649989437513e-03 1.1954398724695160711037365953630775955703734044395797314860808512758885172365318637246175992201166645e-03 7.0509674355540311453348858972652663908105184313149291020038472845710678175617276268889304805476916397e-04 3.6820706149974906289100441623745516969100085385653674386751587036743564919819972545552100650410927875e-04 1.2628727832499129918998237766549299671019069503645851870230705801459657215095294155475399581012289943e-04 7.5737426765362575055591204089069083479792781960291398707719732011352787501799530194132276187482342386e-06; 6.8660344311572265046661071663286440281792757780656982272833638051146866605327623081171921071819990190e-03 6.8583830209552703823081789996820544828072144140762240802191666909568113161413404157904526940117027065e-03 6.8711152381923950560885685144914616361342389945872373982341813417333568918349517847711956015664114891e-03 6.8966641517639162158488456468279061766159022126999473260375037641383332542261504303580118100027071441e-03 6.9440392511651495826947623495808292543788540808709359132776001867605863665694076026823351365734963639e-03 6.9604810982606802252511356454957155324870609372297957540293749712029934406401389088932790069865766816e-03 6.8876316885393336098073727902464517051980431948171653399102473244213171998162874745292621403741234144e-03 6.7990256371647594426737715913813816225455238815339193677060516673950589662553803936064460316033697641e-03 6.8531407288453112835447678787384048200916564367291130426101619396088844130500077003908024178405129766e-03 6.9504981950577645192551939858736329217146129099545713405720216958733245500082827026003964547914332611e-03 6.8915881013931440585812522328165486349243609422214586090260623696058079245593083186191311394240310343e-03 6.8714418124974871850776839627250010013202870975594625677080823204118972321874155491077306709729833556e-03 6.8821083010469903257257470818922081852944274634457438745156074093234381145810323870982605594050953928e-03 6.9001614841806790511214988540730983248244565907965393562760779997093299341375631869502729024044873687e-03 6.9633753852378461208828838849210650011616251414814532214538095056369461489141855800390052235313488577e-03 7.0166661710586623899031066579367543889492555412163520391779286646819192732389249549680994647765688709e-03 7.1005760841043172745290975449790331972260356795048076475998070933333162133566218694125402912958598708e-03 7.1044515387785868963111051373394167535710546868418237103311664885041789101487979784492314392281375605e-03 7.0863359179464274797389446160031152473825390283615793444114096885248034736091433256825144288352609167e-03 6.9601277747771918041248292308618293360618010931363930291845567903838276877924116692251387212872600747e-03 6.6951931554017878699328751756761036199094190037441662344268719486295162978545549654619385458172174991e-03 6.3247474957613075934548099821102312071054300181351553123294735491860134400079755637062123716055413045e-03 5.8985000707466540682048842737106739166915946104376901871867966325356434447673518866151331370317565866e-03 5.4587477237102231411181862667527717961002917234709787340213533371921439378190184942010747876283875442e-03 5.0520471352650109449237943020340798941707286576349909547829488297961382724541763558801422597949759589e-03 4.6828828717755584402852728754402287938605736907537759848987827385440316512640078261552052820627090876e-03 4.2981617398594497566825041871783062639894653229896588860192549707853262961679502523175627992249212588e-03 3.9022097594563108659251683876222041698724701734152602656039634033754431932109767468530741791686871239e-03 3.4955540838119671380108616529066639111885305082513142208952792407604563909885116111959119222924556190e-03 3.0987475952760494976167419088464862189787783403123328842074096523501036915054868812639168571706686784e-03 2.6765595483727513769782062593123964305590324895441319443337551051845258695075302400602567071311032677e-03 2.2584839304299656147795478570260724787829344716686993574292480039125521010450281707983357917510892326e-03 1.8682685799305809543837240447210715012425862930843886260998827952193901438658651192499836783633094844e-03 1.5147977266470181421529705244907164935918177950369934979036183431411787292871368387160112520581273041e-03 1.1846572002362368131670739043018531913758920466078536086947759409723057990197423871775042150484724230e-03 8.6420517118074102224532051573277400162318673710914034787957986248278326677410754357550304553119623294e-04 6.0696169320290082903442498997750702754803047506925913428674539505479862137262245184527594381339271843e-04 3.6820706149974906289100441623745516969100085385653674386751587036743564919819972545552100650410927875e-04 2.0789203562866832955710026804326501333088519772405695665362731439203918311802469688718405423457047720e-04 7.7657003875349275757296063222454831315698244685812325732390301948005874794655529330472307356897900617e-05 4.7308201201080703969048461478549648491684349053593310187002598082818940734694703162426885854942613493e-06; 2.0380069440883673661668068185329329712839871017554388054530363100138957419045442642494948888263937391e-03 2.0349961632689268616873115542029561591730538952498974293147399030716564234670185075171183337412190621e-03 2.0399460457301156969672945917515936293442212250327790651804989350351346101718091513425158556433628360e-03 2.0459713416895618606471104428402879355654914326249388454470996000064663971310247870355079116824138907e-03 2.0612479391471266104856041931811942878634786752681110554875583351893665861614680532312191258151165409e-03 2.0666395787026613684461549855335028149479701323145645669868347703249616690147303647749201916853039916e-03 2.0485719614416499820969011366870039618689337028553440656973291961720610518467011404420374924014007128e-03 2.0181523801506331808231731312493930106487592254695535766484984182741035506057953058340370435693565696e-03 2.0299873098689185244489233277153273071791806701927490206326434294230464239798603709723463824275143603e-03 2.0622703018185426831537433302506547378663169311398022223152510778805304591245804403922813126168054581e-03 2.0482768301941564837075566130993581938916331301522946302758368144215766720669188457433297654299220407e-03 2.0402463415770956581729963460498138209728527700934575843513563883626352342528662573901852858288373992e-03 2.0428081683394534920402827604538345953501036360795831178963839711552990023282443517732565883719141285e-03 2.0463579567532805379021908914656177124168391546081068660173066133102353888709057422124686302603042735e-03 2.0642049693825410548242958765751745353893731832469053443194724907780208309334467593660430957762780424e-03 2.0792291595134955792658167344520474601207477048401684964705561706396723493403606290720744799722483068e-03 2.1065382924434538760660932340285401052841220581406728910425162736567731465530154432275959643584826397e-03 2.1081729489162722808535943994331348172972188772770664792025194415757948067930498840197273736218450834e-03 2.1081374133563289836594842047058537846736395500771955385098840568093574439800875674881148716356611667e-03 2.0811911939794511315154307280612921470169363361024355134557834237460670880918341526413051717715301797e-03 2.0098831572664232063895262648428229685972366477215964949058129879191112609393903227272476231997210046e-03 1.9076192182426313427349250696170241144517221566340722009432256933948032797855436418403638973063012249e-03 1.7818335603685797626155294698022477031049875430844715818546682307046961270140668075321390576265128839e-03 1.6528332868887222472195395147394780920266206360029601232008771770848013178245811914009712214963991954e-03 1.5261426757236413588042585349071547095179890744404584976334337930524633061871749328814154031376267130e-03 1.4189081986868528149575871959183726007780073839964072380357910732078464282398576370559137541891050333e-03 1.3054742853510136748512562348113272255287691414024405424026679230155174113649700626705634655943340096e-03 1.1877624781574186320426666273527200568799471682048139881410541905331662269722058946596389972209021132e-03 1.0686338507735070774002818378518414718804598937230921336388486822247505158470098821560349641229495737e-03 9.5467760679396634570503615179026489242468086382721987195354608264924365492703514191161935042312112750e-04 8.2801636308565457252752840764476880246732499427723092874794127368295692225889343258958871721833356973e-04 7.0461555692757611968331118796236842280355249539521587081653443975079137356870173964372793170268310417e-04 5.8805843234348711856538794425966404255982062976829624590705455735411605726715004088597311322514283675e-04 4.8019970720450019584122924684942128103869222235660888657611423541004928614226107657190347092940761317e-04 3.8053973751382125285916860517336355272900305330922884200761029407575716713789597581680740233124211544e-04 2.8225407415098315090723881165642996182558852612110665568742646713962863695330497505751894719041160432e-04 2.0421785005470747310959581688890587440808369065426179854525414986111892387854694650972971436389927063e-04 1.2628727832499129918998237766549299671019069503645851870230705801459657215095294155475399581012289943e-04 7.7657003875349275757296063222454831315698244685812325732390301948005874794655529330472307356897900617e-05 3.2202955092693081706034653209472469844816795514845767650605593798493862068869771604241593045119377028e-05 2.3840694653016978572596289813458368775197283252602440244898414088930459370250510669093568551459074554e-06; 9.7310102974836133286274507475457211326103910771924238531775338045553216654867982611742604513300123858e-05 9.6793000276814567962089680655820676445414129930193283470961156862925267986888897317873531209010580366e-05 9.7705095331674508489236928530971491419682738443593944596034792742680314996565965017320946353761210289e-05 9.8237285173289551369970695480686575761711735956178402937060286662417709814097391044337865933398266954e-05 9.8624712268794750918464145267746382904519062686984221184881629365817707995060551490643449589291010010e-05 9.8646614455223545901878731880244406338573294441101096118546304573711818497238297021636855433257378287e-05 9.7846415323508344616872147506053013168234285210646772123115387951597043199678629655135152528109401522e-05 9.6322192786150718532079943459901703574451161798494634375593672537001976218785808689588497512290343312e-05 9.6533334446790090305415097614196801187614911482269229256069670227977415822620428969594551606471713433e-05 9.8438510670115750574221630870262909394965577801241958386038461108267699695655258036851127624014847181e-05 9.8180246257983573711249632798914368165835706190560078654188027862875554709591744133954578834082157285e-05 9.7925011009643138464348781132650463685305631771931510442127313276808545192720681151561357897976136530e-05 9.8155120851318282047767143048579892925657343591230615396449141315422551857010835264961040129304223289e-05 9.8223871097425951332534713455582122471583303134821905941968668700932060740996492368588076907397427484e-05 9.8859583878905656641351450810311337113102147520105033898281665994981575772740519353676567859904235760e-05 9.9578281412569331734085812770788621042621719608084405728254556699738155643539421705067963903709497346e-05 1.0057263441228045075598934947589098572839838006628520024115407732689378879049528362270979689212037193e-04 1.0066463039508009238617310953591727510115136389075373920969693095182107422734939830300001950021562762e-04 1.0080258422931863254999258366809208590067230943572330664295643542426821899302938130817828447439468862e-04 1.0018999463615954319611493001933956678347584010447948501163364025449148996266532901007309446913125505e-04 9.7433817859507319752112853058430481581123498561979747475427489681226041922188529581362612577987689880e-05 9.3042426024255720335916188832969016166248198455422182337348094459136412535095194805196722020718473243e-05 8.7057672232010203429615276477082191282023774894666391955943531233886120083603349316523943862277789323e-05 8.0830674804589850198145672041068627453727448805165104880597579459785072181730930819413385448936591838e-05 7.4265374063876016899117316675022186033904335883624275942598459602587483291163700714754080451636655570e-05 6.8665168511270624792695206055051338497296176867872180977468920326979557426654723299243360165263134405e-05 6.2957405960650390279247779697234351493201002900264032931265267627434335162240508858872964954197229473e-05 5.7077823377300580811446715270986645721520435086063952139232460310046683331732772776648689016214300547e-05 5.1498731856916698611932745514742738850682310209247711014341813848533654971927802506784413151850380376e-05 4.6057630541666974500790654710022452642789641496642329845338980891079072707047581482538097536306818987e-05 4.0211425852439714980910829018699525314088932673192208275495368062418059886533745614267257652237939683e-05 3.4539892566678545700163957069422372579991202029033879444110693608855355128448928510410973080100204401e-05 2.9128712928751311402768521704657873279878078776775887527123654096119955783486566095411411287944163517e-05 2.4021049404389129868461005799346124979416206071142107865014254030870273988905030442902071769176422342e-05 1.9324305885118334989381688068645883419151525821929847609168580984096723380605485908664394373257201835e-05 1.5068358477955860761278694985021780291642862495570807842335983719598981152394463997845194753617636461e-05 1.1051193258893772293537829959237193320553048961982262424642148763194266859628124330345781905087560637e-05 7.5737426765362575055591204089069083479792781960291398707719732011352787501799530194132276187482342386e-06 4.7308201201080703969048461478549648491684349053593310187002598082818940734694703162426885854942613493e-06 2.3840694653016978572596289813458368775197283252602440244898414088930459370250510669093568551459074554e-06 6.7530055518918615878144649765223954638043125521772553751795605700914599858576376149581150557841107929e-07]

